Formalizing Cooperation and Competition: An AI-Assisted Mathematical Addendum to a 2018 Planning Thesis

We present an AI-assisted mathematical addendum to Strategic Trip Planning: Striking a Balance Between Competition and Cooperation (Amar, 2018). We reconstruct selected relationships between strategic choice, cooperative stability, participant approval and enforcement. The thesis's Nash-to-core proposition is under-specified until outsider opportunities are stated. We verify two-person implications under fixed outsiders and explicit efficiency conditions. Under isolation, the original example has an empty TU core; its funded counterpart uses an explicit external subsidy. For a monotone resource model we characterize the exact financing gap. A finite negotiation procedure implemented in Lean is proved to terminate with participant approval, joint-cost non-worsening and local optimality against permitted approved moves. Supporting formalizations address bargaining geometry and regret-based efficiency. A resource-game counterinstance shows why monotonicity alone provides no uniform price-of-anarchy bound. Reproducible computations compare a documented heuristic reconstruction with the verified procedure on 44 source-based instances and 96 starting cases from four additional synthetic network families. Acceptance-matched heuristic and randomized pairwise-search controls contextualize the optimization results. The mathematical ingredients are established results; the contribution is a traceable reconstruction linking source statements, explicit assumptions, checked proofs, executable code and retained counterinstances. The study illustrates how AI-assisted investigation can turn engineering intuitions from legacy research into precise mathematical claims whose conditions and computational consequences can be inspected and reproduced.

==> anc/BUNDLE_README.txt <==
Local research supplement. No caches or toolchain binaries. Install the pinned Lean toolchain and Mathlib dependencies, then run scripts/verify.sh. Python comparison scripts use the standard library; figures need Matplotlib/NumPy, manuscript exports need Pandoc/pdfLaTeX, packaging/audit needs PyMuPDF. Original public PDF is obtained from the official URL in README; its extracted text and page audit are included. No publication has occurred.


==> anc/NegotiationMain.lean <==
import ThesisLean.NegotiationExamples

open ThesisLean.Negotiation

def main : IO Unit := do
  IO.println "Executable verified negotiation core; bit0=traveller1, bit1=traveller2."
  for b in List.range 4 do
    let p := sourceProtocol b
    match p.checkedNegotiate b with
    | none => IO.println s!"source baseline={b}: rejected"
    | some s => IO.println s!"source baseline={b} final={s} costs={sourceCosts s} total={p.cost s} terminal={p.first s p.states == none}"
  IO.println s!"invalid baseline42: {(sourceProtocol 0).checkedNegotiate 42}"
  IO.println s!"synthetic 3-player barrier: final={barrierProtocol.checkedNegotiate 0}, better approved profile7 costs={barrierCosts 7}"
  IO.println s!"synthetic externality: final={externalityProtocol.checkedNegotiate 0}; player1 can physically improve 5 to4 at another's expense"


==> anc/README.md <==
# ThesisLean — isolated mathematical research

Author-guided, AI-assisted mathematical reconstruction of Haitham Masaud Amar's Waterloo thesis (2018), *Strategic Trip Planning: Striking a Balance Between Competition and Cooperation*.

This directory is its own Git repository on a research branch. Nothing in the parent workspace's personal AI architecture is modified. The author authorized arXiv publication on20 October2026, but no upload or submission has been completed; the browser-session blocker is documented in research/SUBMISSION_STATUS.md. Protected-branch merges remain unauthorized.

Start with [research/MATHEMATICAL_INVENTORY.md](research/MATHEMATICAL_INVENTORY.md), [research/DEPENDENCY_MAP.md](research/DEPENDENCY_MAP.md), and [research/PROOF_STATUS.md](research/PROOF_STATUS.md). Source identity and reading coverage are in [research/SOURCE_REGISTER.md](research/SOURCE_REGISTER.md). The paper is a mathematical addendum and reconstruction case study, prepared for arXiv and not yet submitted.

## Current full paper

[Read the PDF](paper/FORMAL_FOUNDATIONS.pdf), [edit the Word manuscript](paper/FORMAL_FOUNDATIONS.docx), or inspect [the Markdown source](paper/SUMMARY_PAPER.md). The paper is written in Haitham Masaud Amar's authorial voice, credits ChatGPT as the AI research/formalization collaborator, and awaits human author review. The initial research report is preserved separately in `paper/INITIAL_RESEARCH_REPORT.md`.

The expanded Lean project passes `lake build ThesisLean negotiation reconstruction` (1935 jobs) and all 94 theorem dependency reports contain only the documented Lean/Mathlib foundations. New results retain congestion externalities: positive fixed-outsider TU/NTU bridges for the actual two-traveller example, exact isolated stability budgets, explicit strong contract enforcement, normalized empirical CCE certificates and a physical-efficiency bound under changing observed costs. The original general proposition and unspecified bargaining algorithm are not silently relabeled proven.

Reproduce the manuscript with `scripts/build_paper.sh`; this requires Pandoc and pdfLaTeX, already available in this environment. Reproduce proofs and dependency reports with `scripts/verify.sh`.

## Initial verified findings

The initial milestone built successfully (974 Lake jobs); explicit axiom reports for every theorem use only standard Lean/Mathlib foundations. The actual Table 4.1 example has a verified Nash/Pareto/socially optimal split and an exact potential. Its isolated-coalition completion has an empty cost core, including a budget obstruction robust to correlated lotteries. Proposition 4.2.1 remains unresolved as a statement about a uniquely intended cooperative counterpart because outsider opportunities are not fixed.

Separate verified theorems cover finite potential games, separable-cost coalition stability, sufficient referee penalties, and the known finite-time smoothness/regret bound. The source-specific bargaining convergence, regret and smoothness hypotheses are not established. No novelty or publication recommendation is claimed.

Use [the summary paper](paper/SUMMARY_PAPER.md) for the research narrative and [the acceptance ledger](research/PROOF_STATUS.md) for precise conditions. `scripts/verify.sh` reproduces the build and axiom audit; exact successful output and source hashes are under `research/verification/`.

## Reproduce

Pinned Lean: `leanprover/lean4:v4.24.0`. Mathlib tag `v4.24.0`, commit `f897ebcf72cd16f89ab4577d0c826cd14afaafc7`; transitive pins in `lake-manifest.json`.

With Lean/elan already on PATH: `lake build`. This environment's isolated installation can instead be used with `scripts/lean.sh build`.

On a fresh machine, install elan using its official installer, install the pinned toolchain, run `lake update`, optionally `lake exe cache get`, then `lake build`. If a cache host is unavailable, Lake can compile source dependencies. Set `XDG_CACHE_HOME` to a writable directory when home is read-only. The original environment required explicit supported network permission for downloads. No host-policy bypass was attempted.

The project root `ThesisLean.lean` imports every accepted module. An accepted result requires a successful complete build and axiom report, not merely a source file. See the status document for the actual outcome.

Local source check: `python scripts/audit_source.py` (requires PyMuPDF); `pdftotext -layout source/thesis.pdf source/thesis.txt` reproduces the searchable extraction. The original PDF is retained unchanged, not edited.

The revised bounded engineering guarantee and disposition of broader claims are documented in `research/RESOLVED_SCOPE.md`. Theorem 11 supplies participation-safe finite selection; a separate exhaustive reference implementation checks the original table.

## Executable negotiation

The conservative finite proposal/acceptance completion is implemented and proved in `ThesisLean/Negotiation.lean`. Run `scripts/lean.sh exe negotiation` after building the `negotiation` target, or `scripts/lean.sh env lean --run NegotiationMain.lean`. `scripts/negotiation.py` provides an independent Python reference and exhaustive small-instance checks. See `research/NEGOTIATION_PROTOCOL.md` for scope: termination, approval, joint non-worsening and local optimality against permitted approved moves; no automatic physical Nash, core or global-optimum claim.

## Larger-instance reconstruction comparison

`research/reconstruction/CHOICES.md` documents the route-label, resource, risk, scheduling and acceptance choices required without original data. `scripts/lean.sh build reconstruction` builds the CSV adapter to the same verified Lean binary protocol. Run `python scripts/reconstruct_comparison.py --with-lean` and `python scripts/check_reconstruction.py` to reproduce44 shared ten-traveller cases, exact benchmarks and independent certificates. Summary: `research/reconstruction/RESULTS.md`. The reconstructed heuristics are Python implementations with disclosed choices; their original data/performance are not claimed recovered.

## Scientific figures

`python scripts/plot_research.py` regenerates bargaining geometry, reconstructed cost paths and instance-level optimality gaps in PNG/PDF/SVG. Figures require Matplotlib and NumPy, independently of the standard-library-only comparison scripts. `scripts/build_paper.sh` regenerates them before typesetting. The Nash-product bound and equal-lottery attainment are proved in `BargainingGeometry.lean`; computational plot inputs remain separately classified.

## Independent network robustness tests

`python scripts/broader_networks.py` and `python scripts/check_broader_networks.py` reproduce 48 new grid, ring, layered and corridor route/cost instances (4/6/8 travellers), each with two baselines. All96 native Lean runs match the reference and preserve approval/local terminality;92 attain the approved minimum,57 the unrestricted minimum,67 underlying-cost Nash. The four residual search gaps and29 non-Nash outcomes are retained, not excluded. See [protocol](research/broader_networks/PROTOCOL.md), [results](research/broader_networks/RESULTS.md) and paper Section7.5/Figure4. These are synthetic robustness experiments, not recovered original data or additional kernel theorems.

## arXiv source and AI credit

The human author is Haitham Masaud Amar. Codex's substantial assistance is disclosed and cited as a tool, consistent with arXiv's policy excluding AI byline authors. [Submission preparation](paper/ARXIV_READINESS.md), matching metadata and the local preflight report document the source package. Run `python scripts/check_arxiv.py` after building/packaging. No public submission or license selection has been made.

## Retrospective review controls and addendum purpose

The manuscript is an AI-assisted mathematical addendum to the2018 thesis, not a claim of new general game theory. [Response to feedback](research/REVIEW_RESPONSE.md) records the scope changes. Run `python scripts/review_controls.py` and `python scripts/check_review_controls.py` for the acceptance-matched heuristic and generic randomized pairwise-search controls. [Results](research/review_controls/RESULTS.md) qualify the interpretation of V's92/96 optimum count; all randomized outcomes are retained.

## Equilibrium efficiency

[Pure-Nash efficiency results](research/efficiency/RESULTS.md) exhaust all92 reconstructed games. [Interpretation and proof correspondence](research/efficiency/README.md) separate the observed finite maxima, an actual zero-optimum/positive-Nash counterinstance, the declared positive-base-cost extension and V's baseline guarantee. New Lean proofs in `ThesisLean/EfficiencyCase.lean` do not imply a universal PoA bound or a PoA statistic for a non-Nash V endpoint.


==> anc/ReconstructionMain.lean <==
import ThesisLean.NegotiationExamples

open ThesisLean.Negotiation

/-- CSV adapter for the same binary protocol whose correctness is proved.
This parser is operational code, not a theorem about the fidelity of input data. -/
def main (args : List String) : IO Unit := do
  let [path, ns, bs] := args | throw (IO.userError "usage: reconstruction costs.csv players baseline")
  let some n := ns.toNat? | throw (IO.userError "invalid player count")
  let some baseline := bs.toNat? | throw (IO.userError "invalid baseline")
  let text ← IO.FS.readFile path
  let lines := (text.splitOn "\n").filter (fun s => !s.isEmpty)
  let some vectors := lines.mapM (fun line => (line.splitOn ",").mapM String.toNat?)
    | throw (IO.userError "costs must be nonnegative integers in CSV rows")
  if vectors.length != 2^n || !(vectors.all (fun row => row.length == n)) then
    throw (IO.userError "expected 2^players rows with one cost per player")
  let table := vectors.toArray
  let p := binaryProtocol n (fun s => table[s]?.getD []) baseline
  let some final := p.checkedNegotiate baseline | throw (IO.userError "invalid or unapproved baseline")
  IO.println s!"final={final}"
  IO.println s!"total={p.cost final}"
  IO.println s!"terminal={p.first final p.states == none}"
  IO.println s!"approved={p.approves final}"


==> anc/ThesisLean.lean <==
import ThesisLean.StrategicGames
import ThesisLean.CooperativeGames
import ThesisLean.Bargaining
import ThesisLean.MixedEquilibria
import ThesisLean.CoalitionStability
import ThesisLean.Enforcement
import ThesisLean.Regret
import ThesisLean.Efficiency
import ThesisLean.Counterexamples
import ThesisLean.AxiomAudit
import ThesisLean.CoalitionBudgets
import ThesisLean.ResourceGames
import ThesisLean.PriceDistortion
import ThesisLean.ContractEnforcement
import ThesisLean.FixedOutsider
import ThesisLean.EmpiricalCCE
import ThesisLean.ThesisBridges
import ThesisLean.NTUBridge

import ThesisLean.Participation
import ThesisLean.CounterpartRepair
import ThesisLean.Negotiation
import ThesisLean.NegotiationExamples
import ThesisLean.BargainingGeometry

import ThesisLean.EfficiencyCase


==> anc/ThesisLean/AxiomAudit.lean <==
import ThesisLean.EfficiencyCase
import ThesisLean.BargainingGeometry
import ThesisLean.NegotiationExamples
import ThesisLean.CounterpartRepair
import ThesisLean.Participation
import ThesisLean.CoalitionBudgets
import ThesisLean.ResourceGames
import ThesisLean.FixedOutsider
import ThesisLean.ContractEnforcement
import ThesisLean.PriceDistortion
import ThesisLean.EmpiricalCCE
import ThesisLean.ThesisBridges
import ThesisLean.NTUBridge
import ThesisLean.Efficiency
import ThesisLean.CoalitionStability
import ThesisLean.Enforcement
import ThesisLean.Counterexamples

#print axioms ThesisLean.nash_coalition_minimum_of_separable
#print axioms ThesisLean.nash_cost_core_of_separable
#print axioms ThesisLean.penalty_implements_nash
#print axioms ThesisLean.empirical_deviation_bound
#print axioms ThesisLean.finite_time_efficiency
#print axioms ThesisLean.nash_strong_of_separable

#print axioms ThesisLean.ExampleOne.split_nash
#print axioms ThesisLean.ExampleOne.split_social_optimum
#print axioms ThesisLean.ExampleOne.split_pareto
#print axioms ThesisLean.ExampleOne.nash_and_empty_core
#print axioms ThesisLean.example_lottery_total_lower_bound
#print axioms ThesisLean.two_person_core_iff
#print axioms ThesisLean.ExampleOne.route_model_matches_table
#print axioms ThesisLean.ExampleOne.solo_minimum
#print axioms ThesisLean.ExampleOne.all_preferred_not_nash
#print axioms ThesisLean.example_lottery_no_isolated_ir
#print axioms ThesisLean.exists_nash_of_exact_potential
#print axioms ThesisLean.ExampleOne.table_exact_potential
#print axioms ThesisLean.singleton_obstruction
#print axioms ThesisLean.ExampleOne.total_lower_bound
#print axioms ThesisLean.ExampleOne.isolated_core_empty
#print axioms ThesisLean.ExampleOne.no_isolated_individual_rationality
#print axioms ThesisLean.dominated_core_iff
#print axioms ThesisLean.gap_subsidy_sufficient
#print axioms ThesisLean.gap_subsidy_necessary
#print axioms ThesisLean.per_capita_gap_necessary
#print axioms ThesisLean.equal_surcharge_core
#print axioms ThesisLean.optimal_per_capita_gap
#print axioms ThesisLean.ResourceModel.solo_le_member
#print axioms ThesisLean.ResourceModel.singleton_total
#print axioms ThesisLean.ResourceModel.minima_singleton_dominated
#print axioms ThesisLean.ResourceModel.coalition_minima_exist
#print axioms ThesisLean.fixed_outsider_core_iff
#print axioms ThesisLean.fixed_outsider_minima_exist
#print axioms ThesisLean.two_player_nash_optimum_core
#print axioms ThesisLean.contract_penalty_nonneg
#print axioms ThesisLean.contract_penalty_zero
#print axioms ThesisLean.contract_cost_lower_bound
#print axioms ThesisLean.contract_implements_strong
#print axioms ThesisLean.contract_implements_tu
#print axioms ThesisLean.finite_contract_core_exists
#print axioms ThesisLean.optimal_contract_implements
#print axioms ThesisLean.transfer_observed_regret
#print axioms ThesisLean.distortion_of_uniform_error
#print axioms ThesisLean.efficiency_with_observed_costs
#print axioms ThesisLean.empirical_expected
#print axioms ThesisLean.external_regret_empirical_cce
#print axioms ThesisLean.zero_regret_empirical_cce
#print axioms ThesisLean.ExampleOne.fixed_outsider_core_exists
#print axioms ThesisLean.ExampleOne.all_preferred_not_optimal
#print axioms ThesisLean.ExampleOne.inefficient_contract_enforceable
#print axioms ThesisLean.ExampleOne.contract_hides_physical_gain
#print axioms ThesisLean.strong_iff_fixed_ntu_core
#print axioms ThesisLean.two_player_nash_pareto_strong
#print axioms ThesisLean.ExampleOne.fixed_outsider_ntu_core

#print axioms ThesisLean.exists_approved_minimum
#print axioms ThesisLean.exists_baseline_safe_plan

#print axioms ThesisLean.rebate_preserves_nash
#print axioms ThesisLean.financed_isolation_counterpart
#print axioms ThesisLean.ResourceModel.singleton_min_le_physical
#print axioms ThesisLean.ExampleOne.financed_source_example
#print axioms ThesisLean.subsidized_core_is_funded_core
#print axioms ThesisLean.ResourceModel.financed_nash_core

#print axioms ThesisLean.Negotiation.Protocol.first_some
#print axioms ThesisLean.Negotiation.Protocol.first_none_iff
#print axioms ThesisLean.Negotiation.Protocol.eligible_spec
#print axioms ThesisLean.Negotiation.Protocol.run_safe
#print axioms ThesisLean.Negotiation.Protocol.rank_decreases
#print axioms ThesisLean.Negotiation.Protocol.run_terminal
#print axioms ThesisLean.Negotiation.Protocol.negotiate_correct
#print axioms ThesisLean.Negotiation.Protocol.checked_correct
#print axioms ThesisLean.Negotiation.Protocol.planning_guarantee
#print axioms ThesisLean.Negotiation.source_oracle_matches
#print axioms ThesisLean.Negotiation.source_all_baselines
#print axioms ThesisLean.Negotiation.invalid_baseline_rejected
#print axioms ThesisLean.Negotiation.pairwise_terminal_not_global
#print axioms ThesisLean.Negotiation.accepted_terminal_not_nash
#print axioms ThesisLean.Negotiation.externality_oracle_matches
#print axioms ThesisLean.Negotiation.source_returned_equilibrium
#print axioms ThesisLean.Negotiation.source_returned_core

#print axioms ThesisLean.source_expected_cost_le_eight
#print axioms ThesisLean.source_gain_constraints
#print axioms ThesisLean.source_nash_product_bound
#print axioms ThesisLean.symmetric_split_expected_costs
#print axioms ThesisLean.symmetric_split_attains_nash_product

#print axioms ThesisLean.EfficiencyCase.raw_certificate
#print axioms ThesisLean.EfficiencyCase.total_shift
#print axioms ThesisLean.EfficiencyCase.bad_is_nash
#print axioms ThesisLean.EfficiencyCase.endpoint_costs
#print axioms ThesisLean.EfficiencyCase.optimum_is_optimal
#print axioms ThesisLean.EfficiencyCase.no_finite_zero_optimum_bound
#print axioms ThesisLean.EfficiencyCase.positive_optimum_unbounded
#print axioms ThesisLean.EfficiencyCase.not_smooth

#print axioms ThesisLean.nash_social_efficiency


==> anc/ThesisLean/Bargaining.lean <==
import ThesisLean.CooperativeGames

namespace ThesisLean
namespace ExampleOne
/-- Literal positive costs from Table 4.1 (p.59/PDF79).
false labels p1; true labels p2; player false is tr1. -/
def cost (i : Bool) (s : Bool → Bool) : ℝ :=
  if s false = s true then (if s false then 7 else 8)
  else if s i then 5 else 4

/-- Shared suffix resources CB, Bt, Ct from Figure4.2; each private prefix
costs 2. If both travellers choose a suffix, each shared edge adds 2. -/
inductive Resource where
  | cb | bt | ct
  deriving DecidableEq

def suffix (a : Bool) : Finset Resource :=
  if a then {Resource.ct} else {Resource.cb, Resource.bt}

def base : Resource → ℝ
  | .cb => 1
  | .bt => 1
  | .ct => 3

def routeCost (i : Bool) (s : Bool → Bool) : ℝ :=
  2 + ∑ r ∈ suffix (s i), (base r + if r ∈ suffix (s (!i)) then 2 else 0)

theorem route_model_matches_table (i : Bool) (s : Bool → Bool) :
    routeCost i s = cost i s := by
  cases i <;> cases hf : s false <;> cases ht : s true <;>
    simp [routeCost, suffix, base, cost, hf, ht, Finset.sum_insert] <;> norm_num

/-- Solo route costs from the same private prefixes and suffix base costs. -/
def soloCost (a : Bool) : ℝ := 2 + ∑ r ∈ suffix a, base r

theorem solo_minimum : soloCost false = 4 ∧ ∀ a, 4 ≤ soloCost a := by
  constructor
  · simp [soloCost, suffix, base, Finset.sum_insert]
    norm_num
  · intro a; cases a <;> simp [soloCost, suffix, base, Finset.sum_insert] <;> norm_num

def game : CostGame Bool (fun _ => Bool) := ⟨cost⟩
def split : Bool → Bool := id

def potential (s : Bool → Bool) : ℝ := if s false = s true then 12 else 9

theorem table_exact_potential : HasExactPotential game potential := by
  intro i s a
  cases i <;> cases a <;> cases hf : s false <;> cases ht : s true <;>
    norm_num [game, cost, potential, hf, ht, Function.update]

theorem split_nash : IsNash game split := by
  intro i a
  cases i <;> cases a <;> norm_num [game, cost, split, Function.update]

/-- Independently choosing each conflict-free favorite is not a Nash profile. -/
theorem all_preferred_not_nash : ¬ IsNash game (fun _ => false) := by
  intro h
  have hh := h false true
  norm_num [game, cost, Function.update] at hh

theorem total_lower_bound (s : Bool → Bool) : 9 ≤ cost false s + cost true s := by
  cases hf : s false <;> cases ht : s true <;> norm_num [cost, hf, ht]

theorem split_social_optimum : IsSocialOptimum game split := by
  intro s
  cases hf : s false <;> cases ht : s true <;>
    norm_num [game, cost, split, Fintype.sum_bool, hf, ht]

theorem split_pareto : IsPareto game split := by
  rintro ⟨t, hall, i, hi⟩
  have h0 := hall false
  have h1 := hall true
  change cost false t ≤ 4 at h0
  change cost true t ≤ 5 at h1
  have hb := total_lower_bound t
  cases i
  · change cost false t < 4 at hi
    linarith
  · change cost true t < 5 at hi
    linarith

/-- An explicit completion: each singleton operates in isolation at cost 4;
minimum grand-coalition total cost is 9. Not specified as a rule in the thesis. -/
def isolatedCost (S : Finset Bool) : ℝ :=
  if S = ∅ then 0 else if S = Finset.univ then 9 else 4

theorem isolated_core_empty : ¬ ∃ x, CostCore isolatedCost x := by
  apply singleton_obstruction
  norm_num [Fintype.sum_bool, isolatedCost, Fintype.univ_bool, Finset.ext_iff]

/-- The example refutes the proposed bridge under the documented isolated-cost
completion, while verifying the illustrative Nash/Pareto intuition. -/
theorem nash_and_empty_core : IsNash game split ∧ ¬ ∃ x, CostCore isolatedCost x :=
  ⟨split_nash, isolated_core_empty⟩

/-- No deterministic outcome is individually rational relative to operating alone. -/
theorem no_isolated_individual_rationality (s : Bool → Bool) :
    ¬ (cost false s ≤ 4 ∧ cost true s ≤ 4) := by
  have h := total_lower_bound s
  rintro ⟨hf, ht⟩
  linarith

end ExampleOne
end ThesisLean


==> anc/ThesisLean/BargainingGeometry.lean <==
import ThesisLean.MixedEquilibria

namespace ThesisLean

/-- Gains relative to the declared (8,8) status quo, not isolated exit payoffs. -/
def sourceGain (q : JointDistribution (Bool → Bool)) (i : Bool) : ℝ :=
  8 - expected q (ExampleOne.cost i)

theorem source_expected_cost_le_eight (q : JointDistribution (Bool → Bool)) (i : Bool) :
    expected q (ExampleOne.cost i) ≤ 8 := by
  have hb (s : Bool → Bool) : ExampleOne.cost i s ≤ 8 := by
    cases i <;> cases hf : s false <;> cases ht : s true <;>
      norm_num [ExampleOne.cost, hf, ht]
  calc
    expected q (ExampleOne.cost i) ≤ ∑ s, q.weight s * 8 :=
      Finset.sum_le_sum fun s _ => mul_le_mul_of_nonneg_left (hb s) (q.nonneg s)
    _ = 8 := by rw [← Finset.sum_mul, q.normalized]; norm_num

theorem source_gain_constraints (q : JointDistribution (Bool → Bool)) :
    0 ≤ sourceGain q false ∧ 0 ≤ sourceGain q true ∧
      sourceGain q false + sourceGain q true ≤ 7 := by
  have hl := example_lottery_total_lower_bound q
  have he : expected q (fun s => ExampleOne.cost false s + ExampleOne.cost true s) =
      expected q (ExampleOne.cost false) + expected q (ExampleOne.cost true) := by
    simp [expected, mul_add, Finset.sum_add_distrib]
  rw [he] at hl
  have h0 := source_expected_cost_le_eight q false
  have h1 := source_expected_cost_le_eight q true
  unfold sourceGain
  exact ⟨by linarith, by linarith, by linarith⟩

/-- Classical two-person Nash product bound, specialized to this figure's gains.
This is not the noncooperative Nash equilibrium condition. -/
theorem source_nash_product_bound (q : JointDistribution (Bool → Bool)) :
    sourceGain q false * sourceGain q true ≤ 49 / 4 := by
  obtain ⟨h0, h1, hs⟩ := source_gain_constraints q
  have hm := mul_nonneg (sub_nonneg.mpr hs)
    (show 0 ≤ 7 + sourceGain q false + sourceGain q true by linarith)
  nlinarith [sq_nonneg (sourceGain q false - sourceGain q true)]

/-- A correlated public lottery selects the two split profiles equally.
This is not independent mixing of each traveller's route choice. -/
noncomputable def symmetricSplitLottery : JointDistribution (Bool → Bool) where
  weight := fun s => if s false = s true then 0 else 1/2
  nonneg := by intro s; split <;> norm_num
  normalized := by
    have hu : (Finset.univ : Finset (Bool → Bool)) =
        {fun _ => false, id, not, fun _ => true} := by decide
    rw [hu]
    norm_num [Finset.sum_insert, funext_iff, Bool.forall_bool]

theorem symmetric_split_expected_costs :
    expected symmetricSplitLottery (ExampleOne.cost false) = 9/2 ∧
    expected symmetricSplitLottery (ExampleOne.cost true) = 9/2 := by
  have hu : (Finset.univ : Finset (Bool → Bool)) =
      {fun _ => false, id, not, fun _ => true} := by decide
  simp only [expected]
  rw [hu]
  norm_num [symmetricSplitLottery, ExampleOne.cost, Finset.sum_insert,
    funext_iff, Bool.forall_bool]

theorem symmetric_split_attains_nash_product :
    sourceGain symmetricSplitLottery false = 7/2 ∧
    sourceGain symmetricSplitLottery true = 7/2 ∧
    sourceGain symmetricSplitLottery false * sourceGain symmetricSplitLottery true = 49/4 := by
  have h := symmetric_split_expected_costs
  unfold sourceGain
  rw [h.1,h.2]
  norm_num

end ThesisLean


==> anc/ThesisLean/CoalitionBudgets.lean <==
import ThesisLean.CooperativeGames
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Tactic.FieldSimp

namespace ThesisLean
variable {I : Type*} [Fintype I]

/-- Every coalition costs at least the sum of its isolated singleton minima.
This structural inequality is proved from monotone congestion in ResourceGames. -/
def SingletonDominated (c : Finset I → ℝ) : Prop :=
  ∀ S, (∑ i ∈ S, c {i}) ≤ c S

/-- For this class, exact core existence is precisely a zero congestion gap. -/
theorem dominated_core_iff (c : Finset I → ℝ) (hd : SingletonDominated c) :
    (∃ x, CostCore c x) ↔ c Finset.univ = ∑ i, c {i} := by
  constructor
  · rintro ⟨x, he, hs⟩
    have hl : c Finset.univ ≤ ∑ i, c {i} := by
      rw [← he]
      apply Finset.sum_le_sum
      intro i _
      simpa using hs {i}
    have hr := hd Finset.univ
    simpa using le_antisymm hl (by simpa using hr)
  · intro he
    exact ⟨(fun i => c {i}), he.symm, hd⟩

/-- An outside subsidy changes the grand budget, not the departure opportunities. -/
def SubsidizedCore (c : Finset I → ℝ) (subsidy : ℝ) (x : I → ℝ) : Prop :=
  (∑ i, x i) + subsidy = c Finset.univ ∧
    ∀ S, (∑ i ∈ S, x i) ≤ c S

def congestionGap (c : Finset I → ℝ) : ℝ := c Finset.univ - ∑ i, c {i}

theorem gap_subsidy_sufficient (c : Finset I → ℝ) (hd : SingletonDominated c) :
    0 ≤ congestionGap c ∧ SubsidizedCore c (congestionGap c) (fun i => c {i}) := by
  have h := hd Finset.univ
  refine ⟨?_, ?_, hd⟩
  · simpa [congestionGap, sub_nonneg] using h
  · unfold congestionGap
    ring

theorem gap_subsidy_necessary (c : Finset I → ℝ) (subsidy : ℝ) (x : I → ℝ)
    (hc : SubsidizedCore c subsidy x) : congestionGap c ≤ subsidy := by
  have hs : (∑ i, x i) ≤ ∑ i, c {i} := by
    apply Finset.sum_le_sum
    intro i _
    simpa using hc.2 {i}
  unfold congestionGap
  linarith [hc.1]

/-- Per-capita relaxation, not the unweighted least core. -/
def PerCapitaCore (c : Finset I → ℝ) (eps : ℝ) (x : I → ℝ) : Prop :=
  (∑ i, x i) = c Finset.univ ∧
    ∀ S, (∑ i ∈ S, x i) ≤ c S + S.card * eps

theorem per_capita_gap_necessary (c : Finset I → ℝ) (eps : ℝ) (x : I → ℝ)
    (hc : PerCapitaCore c eps x) :
    congestionGap c ≤ Fintype.card I * eps := by
  have hs : (∑ i, x i) ≤ ∑ i, (c {i} + eps) := by
    apply Finset.sum_le_sum
    intro i _
    simpa using hc.2 {i}
  simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, nsmul_eq_mul] at hs
  unfold congestionGap
  linarith [hc.1]

theorem equal_surcharge_core (c : Finset I → ℝ) (hd : SingletonDominated c)
    (d : ℝ) (hb : (∑ i, c {i}) + Fintype.card I * d = c Finset.univ) :
    PerCapitaCore c d (fun i => c {i} + d) := by
  constructor
  · simpa [Finset.sum_add_distrib] using hb
  · intro S
    have h := hd S
    simpa [Finset.sum_add_distrib] using add_le_add_right h ((S.card : ℝ) * d)

/-- Exact optimal uniform per-member relaxation. No assertion of novelty. -/
theorem optimal_per_capita_gap [Nonempty I] (c : Finset I → ℝ)
    (hd : SingletonDominated c) :
    PerCapitaCore c (congestionGap c / Fintype.card I)
      (fun i => c {i} + congestionGap c / Fintype.card I) ∧
    ∀ eps x, PerCapitaCore c eps x → congestionGap c / Fintype.card I ≤ eps := by
  have hn : (0 : ℝ) < Fintype.card I := Nat.cast_pos.mpr Fintype.card_pos
  constructor
  · apply equal_surcharge_core c hd
    unfold congestionGap
    field_simp
    ring
  · intro eps x hc
    have h := per_capita_gap_necessary c eps x hc
    apply (div_le_iff₀ hn).2
    nlinarith
end ThesisLean


==> anc/ThesisLean/CoalitionStability.lean <==
import ThesisLean.CooperativeGames

namespace ThesisLean
variable {I : Type*} [DecidableEq I] {A : I → Type*}

/-- Joint deviations preserve every outsider's action. -/
def AgreesOutside (S : Finset I) (s t : Profile (A := A)) : Prop :=
  ∀ i, i ∉ S → t i = s i

/-- Strategic coalition stability (strict improvement for every member).
This is not definitionally the TU or NTU cooperative core. -/
def IsStrongNash (g : CostGame I A) (s : Profile (A := A)) : Prop :=
  ¬ ∃ S : Finset I, S.Nonempty ∧ ∃ t : Profile (A := A),
    AgreesOutside S s t ∧ ∀ i ∈ S, g.cost i t < g.cost i s

/-- The additional structural assumption: no payoff externalities whatsoever. -/
def Separable (g : CostGame I A) (k : (i : I) → A i → ℝ) : Prop :=
  ∀ i s, g.cost i s = k i (s i)

/-- Under separability a Nash profile minimizes every coalition's additive cost
against every joint change. This is stronger than unilateral stability. -/
theorem nash_coalition_minimum_of_separable (g : CostGame I A)
    (k : (i : I) → A i → ℝ) (hsep : Separable g k)
    (s : Profile (A := A)) (hne : IsNash g s) (S : Finset I) (t : Profile (A := A)) :
    (∑ i ∈ S, g.cost i s) ≤ ∑ i ∈ S, g.cost i t := by
  apply Finset.sum_le_sum
  intro i _
  have h := hne i (t i)
  rw [hsep i s, hsep i (Function.update s i (t i)), Function.update_self] at h
  simpa [hsep i s, hsep i t] using h

theorem nash_strong_of_separable (g : CostGame I A)
    (k : (i : I) → A i → ℝ) (hsep : Separable g k)
    (s : Profile (A := A)) (hne : IsNash g s) : IsStrongNash g s := by
  rintro ⟨S, hS, t, _, hb⟩
  obtain ⟨i, hi⟩ := hS
  have h := hne i (t i)
  rw [hsep i s, hsep i (Function.update s i (t i)), Function.update_self] at h
  have hlt := hb i hi
  rw [hsep i t, hsep i s] at hlt
  linarith

/-- Coalition values are specified independently by their defining minimum
property, rather than assuming any core inequalities. Full profiles are harmless
here precisely because costs are separable. -/
theorem nash_cost_core_of_separable [Fintype I] (g : CostGame I A)
    (k : (i : I) → A i → ℝ) (hsep : Separable g k)
    (s : Profile (A := A)) (hne : IsNash g s) (c : Finset I → ℝ)
    (hmin : ∀ S, IsLeast {z : ℝ | ∃ t : Profile (A := A), z = ∑ i ∈ S, k i (t i)} (c S)) :
    CostCore c (fun i => g.cost i s) := by
  have heq (S : Finset I) : (∑ i ∈ S, g.cost i s) = c S := by
    apply le_antisymm
    · obtain ⟨t, ht⟩ := (hmin S).1
      have h := nash_coalition_minimum_of_separable g k hsep s hne S t
      have he : (∑ i ∈ S, g.cost i t) = ∑ i ∈ S, k i (t i) :=
        Finset.sum_congr rfl (fun i _ => hsep i t)
      rw [he, ← ht] at h
      exact h
    · apply (hmin S).2
      exact ⟨s, Finset.sum_congr rfl (fun i _ => hsep i s)⟩
  exact ⟨by simpa using heq Finset.univ, fun S => (heq S).le⟩

end ThesisLean


==> anc/ThesisLean/ContractEnforcement.lean <==
import ThesisLean.Enforcement
import ThesisLean.FixedOutsider

namespace ThesisLean
variable {I : Type*} {A : I → Type*}

/-- Explicit nonnegative penalty for every possible profile, with reference to
the announced contract. It prevents realized savings, including joint changes. -/
def contractPenalty (g : CostGame I A) (s : Profile (A := A))
    (i : I) (t : Profile (A := A)) : ℝ := max 0 (g.cost i s - g.cost i t)

theorem contract_penalty_nonneg (g : CostGame I A) (s t : Profile (A := A)) (i : I) :
    0 ≤ contractPenalty g s i t := le_max_left _ _

theorem contract_penalty_zero (g : CostGame I A) (s : Profile (A := A)) (i : I) :
    contractPenalty g s i s = 0 := by simp [contractPenalty]

theorem contract_cost_lower_bound (g : CostGame I A) (s t : Profile (A := A)) (i : I) :
    (penalized g (contractPenalty g s)).cost i s ≤
      (penalized g (contractPenalty g s)).cost i t := by
  have h : g.cost i s - g.cost i t ≤ contractPenalty g s i t := le_max_right _ _
  simp only [penalized, contract_penalty_zero, add_zero]
  linarith

/-- Every contract, even a physically inefficient one, can be strongly enforced
if these fully observable, unbounded, deviation-dependent charges are available. -/
theorem contract_implements_strong (g : CostGame I A) (s : Profile (A := A)) :
    IsStrongNash (penalized g (contractPenalty g s)) s := by
  rintro ⟨S, hS, t, _, hb⟩
  obtain ⟨i, hi⟩ := hS
  have h := contract_cost_lower_bound g s t i
  exact (not_lt_of_ge h) (hb i hi)

theorem contract_implements_tu (g : CostGame I A) (s : Profile (A := A)) :
    TUCoalitionStable (penalized g (contractPenalty g s)) s := by
  intro S t _
  apply Finset.sum_le_sum
  intro i _
  exact contract_cost_lower_bound g s t i

/-- All coalition opportunities remain subject to the contract's price rule.
This does not assert core membership after escaping the referee's jurisdiction. -/
theorem finite_contract_core_exists [Fintype I] [∀ i, Fintype (A i)]
    (g : CostGame I A) (s : Profile (A := A)) :
    ∃ c, FixedOutsiderMinima (penalized g (contractPenalty g s)) s c ∧
      CostCore c (fun i => (penalized g (contractPenalty g s)).cost i s) := by
  obtain ⟨c, hc⟩ := fixed_outsider_minima_exist (penalized g (contractPenalty g s)) s
  exact ⟨c, hc, (fixed_outsider_core_iff _ _ _ hc).2 (contract_implements_tu g s)⟩

/-- Efficiency is a separate premise about the physical game. -/
theorem optimal_contract_implements (g : CostGame I A) [Fintype I]
    (s : Profile (A := A)) (hs : IsSocialOptimum g s) :
    IsSocialOptimum g s ∧ IsStrongNash (penalized g (contractPenalty g s)) s :=
  ⟨hs, contract_implements_strong g s⟩
end ThesisLean


==> anc/ThesisLean/CooperativeGames.lean <==
import ThesisLean.StrategicGames

namespace ThesisLean
variable {I : Type*} [Fintype I]

/-- TU cost core; one fixed allocation x is tested against every coalition.
This is the cost convention in (4.23), (6.3), not an NTU definition. -/
def CostCore (c : Finset I → ℝ) (x : I → ℝ) : Prop :=
  (∑ i, x i) = c Finset.univ ∧ ∀ S : Finset I, (∑ i ∈ S, x i) ≤ c S

/-- NTU opportunities retain full vectors; no transfer of personalized utilities. -/
def NTUCore (feasible : Set (I → ℝ))
    (opportunity : Finset I → Set (I → ℝ)) (x : I → ℝ) : Prop :=
  x ∈ feasible ∧ ¬ ∃ S : Finset I, S.Nonempty ∧
    ∃ y ∈ opportunity S, ∀ i ∈ S, y i < x i

/-- A necessary core condition exposes an obstruction using only singleton coalitions. -/
theorem singleton_obstruction (c : Finset I → ℝ)
    (h : (∑ i, c {i}) < c Finset.univ) : ¬ ∃ x, CostCore c x := by
  rintro ⟨x, hx, hs⟩
  have hb : (∑ i, x i) ≤ ∑ i, c {i} := by
    apply Finset.sum_le_sum
    intro i _
    simpa using hs {i}
  linarith

/-- Exact two-person TU cost-core criterion (including unrestricted real transfers). -/
theorem two_person_core_iff (c : Finset Bool → ℝ) (h0 : c ∅ ≥ 0) :
    (∃ x, CostCore c x) ↔ c Finset.univ ≤ c {false} + c {true} := by
  constructor
  · rintro ⟨x, hx, hs⟩
    have hf := hs {false}
    have ht := hs {true}
    simp only [Finset.sum_singleton] at hf ht
    simp only [Fintype.sum_bool] at hx
    linarith
  · intro h
    refine ⟨(fun i => if i then c Finset.univ - c {false} else c {false}), ?_, ?_⟩
    · simp
    · intro S
      have casesS : S = ∅ ∨ S = {false} ∨ S = {true} ∨ S = Finset.univ := by
        by_cases hf : false ∈ S <;> by_cases ht : true ∈ S
        · exact Or.inr (Or.inr (Or.inr (by ext b; cases b <;> simp_all)))
        · exact Or.inr (Or.inl (by ext b; cases b <;> simp_all))
        · exact Or.inr (Or.inr (Or.inl (by ext b; cases b <;> simp_all)))
        · exact Or.inl (by ext b; cases b <;> simp_all)
      rcases casesS with rfl | rfl | rfl | rfl <;> simp_all
      linarith

end ThesisLean


==> anc/ThesisLean/Counterexamples.lean <==
import ThesisLean.Bargaining
import ThesisLean.MixedEquilibria

-- Counterexamples and the exact scope of the thesis-specific conclusion are
-- documented in research/COUNTEREXAMPLES.md. Formal witnesses are exported
-- from ExampleOne; all principal dependency checks live in AxiomAudit.lean.


==> anc/ThesisLean/CounterpartRepair.lean <==
import ThesisLean.ResourceGames
import ThesisLean.ThesisBridges

namespace ThesisLean
variable {I : Type*} [Fintype I] [DecidableEq I] {A : I → Type*}

/-- A fixed participation rebate is independent of the eventual action profile.
It leaves strategic incentives unchanged, unlike deviation-dependent penalties. -/
def rebatedGame (g : CostGame I A) (rebate : I → ℝ) : CostGame I A :=
  ⟨fun i t => g.cost i t - rebate i⟩

omit [Fintype I] in
theorem rebate_preserves_nash (g : CostGame I A) (rebate : I → ℝ)
    (s : Profile (A := A)) : IsNash (rebatedGame g rebate) s ↔ IsNash g s := by
  constructor <;> intro h i a
  · have hi := h i a
    change g.cost i s - rebate i ≤ g.cost i (Function.update s i a) - rebate i at hi
    linarith
  · have hi := h i a
    change g.cost i s - rebate i ≤ g.cost i (Function.update s i a) - rebate i
    linarith

/-- The sponsor finances only full-team service; departing proper coalitions
retain their original isolated costs. This changes the cooperative game. -/
def fundedCoalitionCost (c : Finset I → ℝ) (subsidy : ℝ) (S : Finset I) : ℝ :=
  if S = Finset.univ then c S - subsidy else c S

theorem subsidized_core_is_funded_core (c : Finset I → ℝ) (subsidy : ℝ)
    (x : I → ℝ) (hx : SubsidizedCore c subsidy x) :
    CostCore (fundedCoalitionCost c subsidy) x := by
  constructor
  · simpa [fundedCoalitionCost] using
      (show (∑ i, x i) = c Finset.univ - subsidy by linarith [hx.1])
  · intro S
    by_cases hS : S = Finset.univ
    · subst S
      simpa [fundedCoalitionCost] using
        (show (∑ i, x i) ≤ c Finset.univ - subsidy by linarith [hx.1])
    · simpa [fundedCoalitionCost, hS] using hx.2 S

/-- For a singleton-dominated isolation model, a physically efficient Nash
agreement can be financed at the exact gap without altering unilateral incentives.
The rebates are fixed in advance and the sponsor pays the missing budget. -/
theorem financed_isolation_counterpart (g : CostGame I A)
    (c : Finset I → ℝ) (hd : SingletonDominated c) (s : Profile (A := A))
    (hn : IsNash g s) (he : (∑ i, g.cost i s) = c Finset.univ)
    (hl : ∀ i, c {i} ≤ g.cost i s) :
    let rebate := fun i => g.cost i s - c {i}
    (∀ i, 0 ≤ rebate i) ∧
    (∑ i, rebate i) = congestionGap c ∧
    IsNash (rebatedGame g rebate) s ∧
    SubsidizedCore c (congestionGap c) (fun i => (rebatedGame g rebate).cost i s) := by
  dsimp only
  refine ⟨(fun i => sub_nonneg.mpr (hl i)), ?_, ?_, ?_⟩
  · simp only [Finset.sum_sub_distrib, congestionGap, he]
  · exact (rebate_preserves_nash g _ s).2 hn
  · have hcost : (fun i => (rebatedGame g (fun j => g.cost j s - c {j})).cost i s) =
        (fun i => c {i}) := by
      funext i
      simp [rebatedGame]
    rw [hcost]
    exact (gap_subsidy_sufficient c hd).2

omit [DecidableEq I] in
/-- Nonnegative rebate eligibility follows from the actual monotone-resource
model and its independently optimized isolated coalition costs. -/
theorem ResourceModel.singleton_min_le_physical {E : Type*} [DecidableEq E]
    (m : ResourceModel I E A) (c : Finset I → ℝ) (hc : m.CoalitionMinima c)
    (s : Profile (A := A)) (i : I) : c {i} ≤ m.strategicGame.cost i s := by
  have hsolo : c {i} ≤ m.solo i (s i) := by
    apply (hc {i}).2
    exact ⟨s, (m.singleton_total s i).symm⟩
  exact hsolo.trans (m.solo_le_member Finset.univ s i (Finset.mem_univ i))

/-- A complete resource-level counterpart: the isolation rule is retained,
physical efficiency and external financing are explicit, and Nash is preserved.
Finite route sets provide the coalition minima by coalition_minima_exist. -/
theorem ResourceModel.financed_nash_core {E : Type*} [DecidableEq E]
    (m : ResourceModel I E A) (c : Finset I → ℝ) (hc : m.CoalitionMinima c)
    (s : Profile (A := A)) (hn : IsNash m.strategicGame s)
    (ho : IsSocialOptimum m.strategicGame s) :
    ∃ rebate : I → ℝ, (∀ i, 0 ≤ rebate i) ∧
      (∑ i, rebate i) = congestionGap c ∧
      IsNash (rebatedGame m.strategicGame rebate) s ∧
      CostCore (fundedCoalitionCost c (congestionGap c))
        (fun i => (rebatedGame m.strategicGame rebate).cost i s) := by
  have hleast : IsLeast {z : ℝ | ∃ t : Profile (A := A),
      z = ∑ i, m.strategicGame.cost i t} (c Finset.univ) := by
    simpa [ResourceModel.total, ResourceModel.strategicGame] using hc Finset.univ
  have he : (∑ i, m.strategicGame.cost i s) = c Finset.univ := by
    apply le_antisymm
    · obtain ⟨t, ht⟩ := hleast.1
      rw [ht]
      exact ho t
    · exact hleast.2 ⟨s, rfl⟩
  have h := financed_isolation_counterpart m.strategicGame c
    (m.minima_singleton_dominated c hc) s hn he
    (fun i => m.singleton_min_le_physical c hc s i)
  exact ⟨(fun i => m.strategicGame.cost i s - c {i}), h.1, h.2.1, h.2.2.1,
    subsidized_core_is_funded_core c _ _ h.2.2.2⟩

namespace ExampleOne

/-- The actual source example admits fixed rebates (0,1), sponsor budget1,
net costs(4,4), unchanged Nash incentives and isolated subsidized stability. -/
theorem financed_source_example :
    IsNash (rebatedGame game (fun i => if i then 1 else 0)) split ∧
    SubsidizedCore isolatedCost 1
      (fun i => (rebatedGame game (fun j => if j then 1 else 0)).cost i split) := by
  constructor
  · exact (rebate_preserves_nash game _ split).2 split_nash
  · constructor
    · norm_num [Fintype.sum_bool, rebatedGame, game, cost, split, isolatedCost,
        Fintype.univ_bool]
    · intro S
      fin_cases S <;>
        norm_num [rebatedGame, game, cost, split, isolatedCost, Fintype.univ_bool,
          Finset.ext_iff]

end ExampleOne
end ThesisLean


==> anc/ThesisLean/Efficiency.lean <==
import ThesisLean.Regret
import Mathlib.Tactic.FieldSimp

namespace ThesisLean
variable {I : Type*} [Fintype I] [DecidableEq I] {A : I → Type*}

def socialCost (g : CostGame I A) (s : Profile (A := A)) : ℝ := ∑ i, g.cost i s

/-- Standard cost smoothness, with arbitrary comparison and actual profiles.
Smoothness parameters are constraints in the theorem using this predicate. -/
def Smooth (g : CostGame I A) (lam mu : ℝ) : Prop :=
  ∀ s opt, (∑ i, g.cost i (Function.update s i (opt i))) ≤
    lam * socialCost g opt + mu * socialCost g s

/-- Roughgarden's established finite-time smoothness/regret bound.
The comparator need not be optimal; applying it to an optimizer needs existence.
No learning-algorithm or territory-sharing smoothness claim is hidden here. -/
theorem finite_time_efficiency {T : ℕ} (hT : 0 < T)
    (g : CostGame I A) (play : Fin T → Profile (A := A))
    (opt : Profile (A := A)) (lam mu : ℝ) (_hlam : 0 < lam) (hmu : mu < 1)
    (hs : Smooth g lam mu) (R : I → ℝ) (hr : ExternalRegretBound g play R) :
    (∑ t, socialCost g (play t)) / T ≤
      lam / (1 - mu) * socialCost g opt + (∑ i, R i) / (T * (1 - mu)) := by
  have ht : (0 : ℝ) < T := Nat.cast_pos.mpr hT
  have hm : 0 < 1 - mu := sub_pos.mpr hmu
  have hreg : (∑ t, socialCost g (play t)) ≤
      (∑ t, ∑ i, g.cost i (Function.update (play t) i (opt i))) + ∑ i, R i := by
    have hh := Finset.sum_le_sum (s := (Finset.univ : Finset I))
      (fun i _ => hr i (opt i))
    simp only [CumulativeDeviation, Finset.sum_sub_distrib] at hh
    rw [Finset.sum_comm, Finset.sum_comm (f := fun i t =>
      g.cost i (Function.update (play t) i (opt i)))] at hh
    simpa only [socialCost, add_comm] using (sub_le_iff_le_add.mp hh)
  have hsm : (∑ t, ∑ i, g.cost i (Function.update (play t) i (opt i))) ≤
      T * (lam * socialCost g opt) + mu * ∑ t, socialCost g (play t) := by
    have h := Finset.sum_le_sum (s := (Finset.univ : Finset (Fin T)))
      (fun t _ => hs (play t) opt)
    simpa [Finset.sum_add_distrib, ← Finset.mul_sum] using h
  have htotal : (1 - mu) * (∑ t, socialCost g (play t)) ≤
      T * (lam * socialCost g opt) + ∑ i, R i := by linarith
  have hdiv : (∑ t, socialCost g (play t)) ≤
      (T * (lam * socialCost g opt) + ∑ i, R i) / (1 - mu) :=
    (le_div_iff₀ hm).2 (by nlinarith [htotal])
  apply (div_le_iff₀ ht).2
  calc
    _ ≤ (T * (lam * socialCost g opt) + ∑ i, R i) / (1 - mu) := hdiv
    _ = (lam / (1 - mu) * socialCost g opt + (∑ i, R i) / (T * (1 - mu))) * T := by
      field_simp [ne_of_gt ht, ne_of_gt hm]

/-- Standard smoothness bound for a pure Nash equilibrium. No learning
algorithm is needed; summing unilateral Nash inequalities supplies zero regret. -/
theorem nash_social_efficiency (g : CostGame I A)
    (s opt : Profile (A := A)) (lam mu : ℝ) (hmu : mu < 1)
    (hs : Smooth g lam mu) (hn : IsNash g s) :
    socialCost g s ≤ lam / (1 - mu) * socialCost g opt := by
  have hh := Finset.sum_le_sum (s := (Finset.univ : Finset I))
    (fun i _ => hn i (opt i))
  have hb := le_trans hh (hs s opt)
  change socialCost g s ≤ lam * socialCost g opt + mu * socialCost g s at hb
  rw [div_mul_eq_mul_div]
  apply (le_div_iff₀ (sub_pos.mpr hmu)).2
  nlinarith

end ThesisLean


==> anc/ThesisLean/EfficiencyCase.lean <==
import ThesisLean.Efficiency

namespace ThesisLean.EfficiencyCase

/-- Exact edge IDs/weights of ring_shortcuts-n4-s2018101. See the source ledger. -/
def weight : ℕ → ℕ
  | 0 => 1 | 1 => 2 | 2 => 3 | 3 => 3 | 4 => 1
  | 5 => 3 | 6 => 1 | 7 => 2 | 8 => 3 | 9 => 3
  | 10 => 1 | 11 => 3 | 12 => 1 | 13 => 2 | 14 => 2
  | 15 => 2 | 16 => 2 | 17 => 3 | 18 => 2 | 19 => 1
  | _ => 0

def route (i : Fin 4) (a : Bool) : Finset ℕ :=
  match i.val, a with
  | 0, false => {12, 15, 17}
  | 0, true => {4, 5, 8, 16}
  | 1, false => {2, 12, 15}
  | 1, true => {0, 4, 5, 8}
  | 2, false => {9, 19}
  | 2, true => {6, 7, 18, 19}
  | _, false => {9, 10, 19}
  | _, true => {1, 3, 11, 13, 14}

def natCost (i : Fin 4) (s : Fin 4 → Bool) : ℕ :=
  (if i.val = 0 ∧ s i = true then 3 else 0) +
  ∑ e ∈ route i (s i), weight e *
    ((Finset.univ.filter (fun j : Fin 4 => e ∈ route j (s j))).card - 1)

def natTotal (s : Fin 4 → Bool) : ℕ := ∑ i, natCost i s

def bad (i : Fin 4) : Bool := (9 : ℕ).testBit i.val

def optimum (i : Fin 4) : Bool := (10 : ℕ).testBit i.val

/-- A fixed private base cost ε on each action. At ε=0 this is the exact
stored synthetic instance; ε>0 is an explicitly stated model extension. -/
def game (ε : ℝ) : CostGame (Fin 4) (fun _ => Bool) where
  cost := fun i s => (natCost i s : ℝ) + ε

set_option maxRecDepth 4000 in
set_option maxHeartbeats 1000000 in
/-- Closed finite computation of the resource-defined game, in the kernel. -/
theorem raw_certificate :
    (∀ i a, natCost i bad ≤ natCost i (Function.update bad i a)) ∧
    natTotal bad = 3 ∧ natTotal optimum = 0 := by decide

theorem total_shift (ε : ℝ) (s : Fin 4 → Bool) :
    socialCost (game ε) s = (natTotal s : ℝ) + 4 * ε := by
  simp [socialCost, game, natTotal, Finset.sum_add_distrib]

theorem bad_is_nash (ε : ℝ) : IsNash (game ε) bad := by
  intro i a
  change (natCost i bad : ℝ) + ε ≤ (natCost i (Function.update bad i a) : ℝ) + ε
  have h : (natCost i bad : ℝ) ≤ (natCost i (Function.update bad i a) : ℝ) := by
    exact_mod_cast raw_certificate.1 i a
  exact add_le_add_right h ε

theorem endpoint_costs (ε : ℝ) :
    socialCost (game ε) bad = 3 + 4 * ε ∧
    socialCost (game ε) optimum = 4 * ε := by
  constructor
  · rw [total_shift, raw_certificate.2.1]
    norm_num
  · rw [total_shift, raw_certificate.2.2]
    norm_num

theorem optimum_is_optimal (ε : ℝ) : IsSocialOptimum (game ε) optimum := by
  intro t
  change socialCost (game ε) optimum ≤ socialCost (game ε) t
  rw [(endpoint_costs ε).2, total_shift]
  exact le_add_of_nonneg_left (Nat.cast_nonneg _)

theorem no_finite_zero_optimum_bound (K : ℝ) :
    ¬ (∀ s, IsNash (game 0) s →
      socialCost (game 0) s ≤ K * socialCost (game 0) optimum) := by
  intro h
  have hh := h bad (bad_is_nash 0)
  rw [(endpoint_costs 0).1, (endpoint_costs 0).2] at hh
  norm_num at hh

/-- Unbounded pure-equilibrium inefficiency even with strictly positive
optimal cost, using only an action-independent nonnegative private base cost. -/
theorem positive_optimum_unbounded (K : ℝ) (hK : 0 ≤ K) :
    ∃ ε : ℝ, 0 < ε ∧ (∀ i s, 0 ≤ (game ε).cost i s) ∧
      0 < socialCost (game ε) optimum ∧
      IsNash (game ε) bad ∧ IsSocialOptimum (game ε) optimum ∧
      K * socialCost (game ε) optimum < socialCost (game ε) bad := by
  let ε : ℝ := 1 / (4 * (K + 1))
  have hd : 0 < K + 1 := by linarith
  have he : 0 < ε := by dsimp [ε]; positivity
  have heq : 4 * ε = 1 / (K + 1) := by
    dsimp [ε]
    field_simp
  refine ⟨ε, he, ?_, ?_, bad_is_nash ε, optimum_is_optimal ε, ?_⟩
  · intro i s
    change 0 ≤ (natCost i s : ℝ) + ε
    positivity
  · rw [(endpoint_costs ε).2]
    positivity
  · rw [(endpoint_costs ε).1, (endpoint_costs ε).2, heq]
    apply (mul_lt_mul_iff_left₀ hd).mp
    field_simp [ne_of_gt hd]
    nlinarith

/-- The actual zero-optimum instance cannot satisfy the multiplicative
smoothness hypothesis with μ<1, for any finite real λ. -/
theorem not_smooth (lam mu : ℝ) (hmu : mu < 1) : ¬ Smooth (game 0) lam mu := by
  intro hs
  have hn := Finset.sum_le_sum (s := (Finset.univ : Finset (Fin 4)))
    (fun i _ => bad_is_nash 0 i (optimum i))
  have hc := le_trans hn (hs bad optimum)
  change socialCost (game 0) bad ≤
    lam * socialCost (game 0) optimum + mu * socialCost (game 0) bad at hc
  rw [(endpoint_costs 0).1, (endpoint_costs 0).2] at hc
  norm_num at hc
  nlinarith

end ThesisLean.EfficiencyCase


==> anc/ThesisLean/EmpiricalCCE.lean <==
import ThesisLean.Regret
import Mathlib.Tactic.FieldSimp

namespace ThesisLean
variable {I : Type*} [DecidableEq I] {A : I → Type*}
variable [Fintype (Profile (A := A))] [DecidableEq (Profile (A := A))]

noncomputable def empiricalDistribution {T : ℕ} (hT : 0 < T) (play : Fin T → Profile (A := A)) :
    JointDistribution (Profile (A := A)) where
  weight s := ∑ t, if play t = s then 1 / (T : ℝ) else 0
  nonneg s := by
    apply Finset.sum_nonneg
    intro t _
    split_ifs
    · exact le_of_lt (one_div_pos.mpr (Nat.cast_pos.mpr hT))
    · exact le_rfl
  normalized := by
    rw [Finset.sum_comm]
    simp [Nat.ne_of_gt hT]

omit [DecidableEq I] in
theorem empirical_expected {T : ℕ} (hT : 0 < T)
    (play : Fin T → Profile (A := A)) (f : Profile (A := A) → ℝ) :
    expected (empiricalDistribution hT play) f = (∑ t, f (play t)) / T := by
  unfold expected
  simp only [empiricalDistribution]
  simp_rw [Finset.sum_mul]
  rw [Finset.sum_comm]
  simp only [ite_mul, zero_mul]
  simp [Finset.mul_sum, div_eq_mul_inv, mul_comm]

def IsApproxCCE (g : CostGame I A) (q : JointDistribution (Profile (A := A)))
    (eps : I → ℝ) : Prop :=
  ∀ i a, expected q (g.cost i) ≤
    expected q (fun s => g.cost i (Function.update s i a)) + eps i

theorem external_regret_empirical_cce {T : ℕ} (hT : 0 < T)
    (g : CostGame I A) (play : Fin T → Profile (A := A)) (R : I → ℝ)
    (hr : ExternalRegretBound g play R) :
    IsApproxCCE g (empiricalDistribution hT play) (fun i => R i / T) := by
  intro i a
  rw [empirical_expected, empirical_expected]
  exact empirical_deviation_bound hT g play R hr i a

theorem zero_regret_empirical_cce {T : ℕ} (hT : 0 < T)
    (g : CostGame I A) (play : Fin T → Profile (A := A))
    (hr : ExternalRegretBound g play (fun _ => 0)) :
    IsCCE g (empiricalDistribution hT play) := by
  intro i a
  have h := external_regret_empirical_cce hT g play (fun _ => 0) hr i a
  simpa using h
end ThesisLean


==> anc/ThesisLean/Enforcement.lean <==
import ThesisLean.StrategicGames

namespace ThesisLean
variable {I : Type*} [DecidableEq I] {A : I → Type*}

/-- Explicit extra cost, measured in the same units as the original game. -/
def penalized (g : CostGame I A) (p : I → Profile (A := A) → ℝ) : CostGame I A :=
  ⟨fun i s => g.cost i s + p i s⟩

/-- Sufficient enforcement condition: zero penalties at the agreed profile,
and each deviation penalty covers its original cost saving.
No claim about core membership or social optimality follows. -/
theorem penalty_implements_nash (g : CostGame I A) (s : Profile (A := A))
    (p : I → Profile (A := A) → ℝ) (hz : ∀ i, p i s = 0)
    (hp : ∀ i a, g.cost i s - g.cost i (Function.update s i a) ≤
      p i (Function.update s i a)) : IsNash (penalized g p) s := by
  intro i a
  have h := hp i a
  dsimp [penalized]
  rw [hz i]
  linarith
end ThesisLean


==> anc/ThesisLean/FixedOutsider.lean <==
import ThesisLean.CoalitionStability
import Mathlib.Data.Fintype.Powerset

namespace ThesisLean
variable {I : Type*} [Fintype I] {A : I → Type*}

/-- Outsiders retain the reference contract's actions. Opportunities depend on
that reference; this is not an isolation characteristic function. -/
def FixedOutsiderMinima (g : CostGame I A) (s : Profile (A := A))
    (c : Finset I → ℝ) : Prop :=
  ∀ S, IsLeast {z : ℝ | ∃ t : Profile (A := A),
    AgreesOutside S s t ∧ z = ∑ i ∈ S, g.cost i t} (c S)

/-- Allows utility transfers inside a deviating coalition: aggregate improvement
is stronger than strict improvement for every member without transfers. -/
def TUCoalitionStable (g : CostGame I A) (s : Profile (A := A)) : Prop :=
  ∀ S t, AgreesOutside S s t → (∑ i ∈ S, g.cost i s) ≤ ∑ i ∈ S, g.cost i t

/-- The exact bridge is coalitional aggregate stability, with the outsider rule
and efficiency derived from independently attained opportunity minima. -/
theorem fixed_outsider_core_iff (g : CostGame I A) (s : Profile (A := A))
    (c : Finset I → ℝ) (hc : FixedOutsiderMinima g s c) :
    CostCore c (fun i => g.cost i s) ↔ TUCoalitionStable g s := by
  have hself (S : Finset I) : c S ≤ ∑ i ∈ S, g.cost i s := by
    apply (hc S).2
    exact ⟨s, (fun _ _ => rfl), rfl⟩
  constructor
  · intro h S t ht
    exact (h.2 S).trans ((hc S).2 ⟨t, ht, rfl⟩)
  · intro h
    have hb (S : Finset I) : (∑ i ∈ S, g.cost i s) ≤ c S := by
      obtain ⟨t, ht, he⟩ := (hc S).1
      rw [he]
      exact h S t ht
    exact ⟨by simpa using le_antisymm (hb Finset.univ) (hself Finset.univ), hb⟩

/-- The reference contract itself witnesses nonemptiness of every deviation set. -/
theorem fixed_outsider_minima_exist [∀ i, Fintype (A i)]
    (g : CostGame I A) (s : Profile (A := A)) :
    ∃ c, FixedOutsiderMinima g s c := by
  classical
  have hex (S : Finset I) : ∃ v : ℝ, IsLeast {z : ℝ | ∃ t : Profile (A := A),
      AgreesOutside S s t ∧ z = ∑ i ∈ S, g.cost i t} v := by
    let eligible := (Finset.univ : Finset (Profile (A := A))).filter (AgreesOutside S s)
    have he : eligible.Nonempty := ⟨s, by simp [eligible, AgreesOutside]⟩
    obtain ⟨t, ht, hm⟩ := Finset.exists_min_image eligible
      (fun u => ∑ i ∈ S, g.cost i u) he
    refine ⟨(∑ i ∈ S, g.cost i t), ⟨t, (Finset.mem_filter.mp ht).2, rfl⟩, ?_⟩
    rintro z ⟨u, hu, rfl⟩
    exact hm u (by simp [eligible, hu])
  choose c hc using hex
  exact ⟨c, hc⟩

/-- In an actual two-player subgame there are only singleton and grand-coalition
deviations. Nash handles the former; social optimality handles the latter. -/
theorem two_player_nash_optimum_core {B : Bool → Type*}
    (g : CostGame Bool B) (s : Profile (A := B)) (c : Finset Bool → ℝ)
    (hc : FixedOutsiderMinima g s c) (hn : IsNash g s) (ho : IsSocialOptimum g s) :
    CostCore c (fun i => g.cost i s) := by
  apply (fixed_outsider_core_iff g s c hc).2
  intro S t ht
  fin_cases S
  · simp
  · have he : Function.update s true (t true) = t := by
      funext i
      cases i
      · have h := ht false (by simp)
        simpa using h.symm
      · simp
    have h := hn true (t true)
    rw [he] at h
    simpa using h
  · have he : Function.update s false (t false) = t := by
      funext i
      cases i
      · simp
      · have h := ht true (by simp)
        simpa using h.symm
    have h := hn false (t false)
    rw [he] at h
    simpa using h
  · simpa using ho t

end ThesisLean


==> anc/ThesisLean/MixedEquilibria.lean <==
import ThesisLean.Bargaining
import Mathlib.Algebra.BigOperators.Ring.Finset

namespace ThesisLean
/-- Finite joint distributions include correlation. Independent mixed strategies
are the product subclass. No mixed-Nash existence theorem is asserted here. -/
structure JointDistribution (X : Type*) [Fintype X] where
  weight : X → ℝ
  nonneg : ∀ x, 0 ≤ weight x
  normalized : (∑ x, weight x) = 1

def expected {X : Type*} [Fintype X] (q : JointDistribution X) (f : X → ℝ) : ℝ :=
  ∑ x, q.weight x * f x

section Mixed
variable {I : Type*} [Fintype I] [DecidableEq I] {A : I → Type*}
  [∀ i, Fintype (A i)]

/-- Independent mixed choices, one normalized finite distribution per player. -/
abbrev MixedProfile := (i : I) → JointDistribution (A i)

def mixedExpected (g : CostGame I A) (q : MixedProfile (A := A)) (i : I) : ℝ :=
  ∑ s : Profile (A := A), (∏ j, (q j).weight (s j)) * g.cost i s

/-- Product-mixed Nash, distinct from arbitrary correlated distributions. -/
def IsMixedNash (g : CostGame I A) (q : MixedProfile (A := A)) : Prop :=
  ∀ i (r : JointDistribution (A i)), mixedExpected g q i ≤
    mixedExpected g (Function.update q i r) i
end Mixed

/-- Convexifying Table 4.1 with arbitrary correlated lotteries cannot remove
its isolated-coalition budget obstruction. -/
theorem example_lottery_total_lower_bound
    (q : JointDistribution (Bool → Bool)) :
    9 ≤ expected q (fun s => ExampleOne.cost false s + ExampleOne.cost true s) := by
  calc
    9 = ∑ s, q.weight s * 9 := by rw [← Finset.sum_mul, q.normalized]; ring
    _ ≤ _ := Finset.sum_le_sum fun s _ =>
      mul_le_mul_of_nonneg_left (ExampleOne.total_lower_bound s) (q.nonneg s)
theorem example_lottery_no_isolated_ir (q : JointDistribution (Bool → Bool)) :
    ¬ (expected q (ExampleOne.cost false) ≤ 4 ∧
       expected q (ExampleOne.cost true) ≤ 4) := by
  have h := example_lottery_total_lower_bound q
  have he : expected q (fun s => ExampleOne.cost false s + ExampleOne.cost true s) =
      expected q (ExampleOne.cost false) + expected q (ExampleOne.cost true) := by
    simp [expected, mul_add, Finset.sum_add_distrib]
  rw [he] at h
  rintro ⟨hf, ht⟩
  linarith

end ThesisLean


==> anc/ThesisLean/NTUBridge.lean <==
import ThesisLean.FixedOutsider
import ThesisLean.ThesisBridges

namespace ThesisLean
variable {I : Type*} {A : I → Type*}

def attainableCosts (g : CostGame I A) : Set (I → ℝ) :=
  {x | ∃ t : Profile (A := A), x = fun i => g.cost i t}

def fixedOutsiderOpportunities (g : CostGame I A) (s : Profile (A := A))
    (S : Finset I) : Set (I → ℝ) :=
  {x | ∃ t : Profile (A := A), AgreesOutside S s t ∧ x = fun i => g.cost i t}

/-- NTU keeps attainable vectors, rather than transferring their coordinates. -/
theorem strong_iff_fixed_ntu_core (g : CostGame I A) (s : Profile (A := A)) :
    IsStrongNash g s ↔
      NTUCore (attainableCosts g) (fixedOutsiderOpportunities g s) (fun i => g.cost i s) := by
  constructor
  · intro hn
    refine ⟨⟨s, rfl⟩, ?_⟩
    rintro ⟨S, hS, y, ⟨t, ht, rfl⟩, hb⟩
    exact hn ⟨S, hS, t, ht, hb⟩
  · intro hc
    rintro ⟨S, hS, t, ht, hb⟩
    exact hc.2 ⟨S, hS, (fun i => g.cost i t), ⟨t, ht, rfl⟩, hb⟩

/-- With two players, Nash plus Pareto efficiency rules out every NTU block.
This conclusion does not require transferable utility or a sum-cost optimum. -/
theorem two_player_nash_pareto_strong {B : Bool → Type*}
    (g : CostGame Bool B) (s : Profile (A := B))
    (hn : IsNash g s) (hp : IsPareto g s) : IsStrongNash g s := by
  rintro ⟨S, hS, t, ht, hb⟩
  fin_cases S
  · simp at hS
  · have he : Function.update s true (t true) = t := by
      funext i
      cases i
      · have h := ht false (by simp)
        simpa using h.symm
      · simp
    have h := hn true (t true)
    rw [he] at h
    exact (not_lt_of_ge h) (hb true (by simp))
  · have he : Function.update s false (t false) = t := by
      funext i
      cases i
      · simp
      · have h := ht true (by simp)
        simpa using h.symm
    have h := hn false (t false)
    rw [he] at h
    exact (not_lt_of_ge h) (hb false (by simp))
  · apply hp
    refine ⟨t, ?_, false, hb false (by simp)⟩
    intro i
    exact (hb i (by simp)).le

namespace ExampleOne
/-- The source's claimed Pareto property supplies the additional NTU condition
for the actual two-traveller example, under fixed-outsider opportunities. -/
theorem fixed_outsider_ntu_core :
    NTUCore (attainableCosts game) (fixedOutsiderOpportunities game split) (fun i => cost i split) :=
  (strong_iff_fixed_ntu_core game split).1
    (two_player_nash_pareto_strong game split split_nash split_pareto)
end ExampleOne
end ThesisLean


==> anc/ThesisLean/Negotiation.lean <==
import ThesisLean.Participation
import Mathlib.Data.Rat.Defs
import Mathlib.Data.Finset.Card
import Lean.Elab.Tactic.Omega

namespace ThesisLean.Negotiation

/-- A finite deterministic completion of the proposal/acceptance loop.
The list order resolves proposal priority; a full scan occurs after each commit.
Only approved, permitted, strictly lower-cost plans can be committed. -/
structure Protocol (State : Type*) where
  states : List State
  cost : State → ℚ
  approves : State → Bool
  canMove : State → State → Bool

variable {S : Type*}

namespace Protocol

def eligible (p : Protocol S) (s t : S) : Bool :=
  p.approves t && p.canMove s t && decide (p.cost t < p.cost s)

def first (p : Protocol S) (s : S) : List S → Option S
  | [] => none
  | t :: ts => if p.eligible s t then some t else p.first s ts

theorem first_some (p : Protocol S) (s : S) (xs : List S) (t : S)
    (h : p.first s xs = some t) : t ∈ xs ∧ p.eligible s t = true := by
  induction xs with
  | nil => simp [first] at h
  | cons a xs ih =>
    by_cases ha : p.eligible s a = true
    · simp [first, ha] at h
      subst t
      exact ⟨List.mem_cons_self, ha⟩
    · have ht : p.first s xs = some t := by simpa [first, ha] using h
      obtain ⟨hm, he⟩ := ih ht
      exact ⟨List.mem_cons_of_mem _ hm, he⟩

theorem first_none_iff (p : Protocol S) (s : S) (xs : List S) :
    p.first s xs = none ↔ ∀ t ∈ xs, p.eligible s t = false := by
  induction xs with
  | nil => simp [first]
  | cons a xs ih =>
    cases ha : p.eligible s a <;> simp [first, ha, ih]

theorem eligible_spec (p : Protocol S) (s t : S) :
    p.eligible s t = true ↔ p.approves t = true ∧
      p.canMove s t = true ∧ p.cost t < p.cost s := by
  simp [eligible, and_assoc]

/-- Fuel is a proved sufficient bound, not an assumed convergence certificate. -/
def run (p : Protocol S) : Nat → S → S
  | 0, s => s
  | n+1, s => match p.first s p.states with
      | none => s
      | some t => p.run n t

/-- Every committed plan stays feasible/approved and does not increase cost. -/
theorem run_safe (p : Protocol S) (n : Nat) (s : S)
    (hm : s ∈ p.states) (ha : p.approves s = true) :
    p.run n s ∈ p.states ∧ p.approves (p.run n s) = true ∧
      p.cost (p.run n s) ≤ p.cost s := by
  induction n generalizing s with
  | zero => exact ⟨hm, ha, le_rfl⟩
  | succ n ih =>
    cases he : p.first s p.states with
    | none => simpa [run, he] using And.intro hm (And.intro ha (le_refl (p.cost s)))
    | some t =>
      obtain ⟨ht, hel⟩ := p.first_some s p.states t he
      obtain ⟨hat, _, hcost⟩ := (p.eligible_spec s t).1 hel
      obtain ⟨hmem, happ, hle⟩ := ih t ht hat
      exact ⟨by simpa [run, he] using hmem,
        by simpa [run, he] using happ,
        by simpa [run, he] using hle.trans (le_of_lt hcost)⟩

/-- Number of distinct listed profiles with strictly smaller objective value. -/
def rank [DecidableEq S] (p : Protocol S) (s : S) : Nat :=
  (p.states.toFinset.filter (fun t => p.cost t < p.cost s)).card

theorem rank_decreases [DecidableEq S] (p : Protocol S) (s t : S)
    (hm : t ∈ p.states) (hc : p.cost t < p.cost s) : p.rank t < p.rank s := by
  apply Finset.card_lt_card
  apply Finset.ssubset_iff_subset_ne.mpr
  constructor
  · intro u hu
    obtain ⟨hum, huc⟩ := Finset.mem_filter.mp hu
    exact Finset.mem_filter.mpr ⟨hum, huc.trans hc⟩
  · intro heq
    have ht : t ∈ p.states.toFinset.filter (fun u => p.cost u < p.cost s) := by
      simp [hm, hc]
    rw [← heq] at ht
    have hf := (Finset.mem_filter.mp ht).2
    exact (lt_irrefl (p.cost t)) hf

/-- At most rank(s) commits suffice to exhaust all permitted improving moves.
A final scan certifies that stopping did not merely exhaust an arbitrary budget. -/
theorem run_terminal [DecidableEq S] (p : Protocol S) (n : Nat) (s : S)
    (hn : p.rank s ≤ n) : p.first (p.run n s) p.states = none := by
  induction n generalizing s with
  | zero =>
    cases he : p.first s p.states with
    | none => simpa [run] using he
    | some t =>
      obtain ⟨ht, hel⟩ := p.first_some s p.states t he
      have hc := ((p.eligible_spec s t).1 hel).2.2
      have hd := p.rank_decreases s t ht hc
      omega
  | succ n ih =>
    cases he : p.first s p.states with
    | none => simp [run, he]
    | some t =>
      obtain ⟨ht, hel⟩ := p.first_some s p.states t he
      have hc := ((p.eligible_spec s t).1 hel).2.2
      have hd := p.rank_decreases s t ht hc
      have htn : p.rank t ≤ n := by omega
      simpa [run, he] using ih t htn

/-- Executable public entry point: a finite state count is sufficient fuel.
There is no unverified arbitrary iteration cap. -/
def negotiate [DecidableEq S] (p : Protocol S) (baseline : S) : S :=
  p.run p.states.toFinset.card baseline

theorem negotiate_correct [DecidableEq S] (p : Protocol S) (baseline : S)
    (hm : baseline ∈ p.states) (ha : p.approves baseline = true) :
    let final := p.negotiate baseline
    final ∈ p.states ∧ p.approves final = true ∧ p.cost final ≤ p.cost baseline ∧
      ∀ t ∈ p.states, p.approves t = true → p.canMove final t = true →
        p.cost final ≤ p.cost t := by
  have hr : p.rank baseline ≤ p.states.toFinset.card :=
    Finset.card_le_card (Finset.filter_subset _ _)
  have hs := p.run_safe p.states.toFinset.card baseline hm ha
  have ht := p.run_terminal p.states.toFinset.card baseline hr
  refine ⟨hs.1, hs.2.1, hs.2.2, ?_⟩
  intro t htm hat hmove
  have hel := (p.first_none_iff _ p.states).1 ht t htm
  by_contra hcost
  have hlt : p.cost t < p.cost (p.negotiate baseline) := lt_of_not_ge hcost
  have he : p.eligible (p.negotiate baseline) t = true :=
    (p.eligible_spec _ _).2 ⟨hat, hmove, hlt⟩
  change p.eligible (p.negotiate baseline) t = false at hel
  rw [he] at hel
  cases hel

/-- Reject malformed calls rather than treating an unapproved baseline as consent. -/
def checkedNegotiate [DecidableEq S] (p : Protocol S) (baseline : S) : Option S :=
  if baseline ∈ p.states ∧ p.approves baseline = true then
    some (p.negotiate baseline) else none

theorem checked_correct [DecidableEq S] (p : Protocol S) (baseline final : S)
    (h : p.checkedNegotiate baseline = some final) :
    final ∈ p.states ∧ p.approves final = true ∧ p.cost final ≤ p.cost baseline ∧
      ∀ t ∈ p.states, p.approves t = true → p.canMove final t = true →
        p.cost final ≤ p.cost t := by
  unfold checkedNegotiate at h
  split at h
  · rename_i hb
    have he : p.negotiate baseline = final := Option.some.inj h
    subst final
    exact p.negotiate_correct baseline hb.1 hb.2
  · contradiction

/-- Semantic link to the real-valued planning foundation. Approval soundness
and an aligned cost oracle are specified independently of the algorithm result. -/
theorem planning_guarantee [DecidableEq S] {I : Type*} [Fintype I]
    {A : I → Type*} [DecidableEq I] (p : Protocol S)
    (g : CostGame I A) (decode : S → Profile (A := A)) (bound : I → ℝ)
    (happroval : ∀ s ∈ p.states, p.approves s = true → Approved g bound (decode s))
    (halign : ∀ s ∈ p.states, (p.cost s : ℝ) = ∑ i, g.cost i (decode s))
    (baseline final : S) (hb : baseline ∈ p.states)
    (h : p.checkedNegotiate baseline = some final) :
    Approved g bound (decode final) ∧
      (∑ i, g.cost i (decode final)) ≤ ∑ i, g.cost i (decode baseline) := by
  have hs := p.checked_correct baseline final h
  refine ⟨happroval final hs.1 hs.2.1, ?_⟩
  rw [← halign final hs.1, ← halign baseline hb]
  exact_mod_cast hs.2.2.1

end Protocol
end ThesisLean.Negotiation


==> anc/ThesisLean/NegotiationExamples.lean <==
import ThesisLean.Negotiation
import ThesisLean.Bargaining
import ThesisLean.FixedOutsider

namespace ThesisLean.Negotiation

/-- Binary route assignments encoded by bits, with one or two travellers changing.
The full feasible list enforces common profile length. -/
def pairMove (players s t : Nat) : Bool :=
  let changes := ((List.range players).filter (fun i => s.testBit i != t.testBit i)).length
  decide (0 < changes ∧ changes ≤ 2)

def binaryProtocol (players : Nat) (costs : Nat → List Nat) (baseline : Nat) : Protocol Nat where
  states := List.range (2^players)
  cost := fun s => (costs s).sum
  approves := fun s => decide ((costs baseline).length = players) &&
    decide ((costs s).length = players) &&
    ((costs s).zip (costs baseline)).all (fun cb => decide (cb.1 ≤ cb.2))
  canMove := pairMove players

/-- Table4.1: bit0 is traveller1, bit1 is traveller2; 0=first action. -/
def sourceCosts : Nat → List Nat
  | 0 => [8,8]
  | 1 => [5,4]
  | 2 => [4,5]
  | _ => [7,7]

def sourceProtocol (baseline : Nat) := binaryProtocol 2 sourceCosts baseline

/-- The executable source cost vector agrees with both players in Table4.1,
under the explicit bit-to-action encoding used by the runner. -/
theorem source_oracle_matches (s : Fin 4) :
    ((sourceCosts s).map (fun n => (n : ℝ))) =
      [ExampleOne.cost false (fun i => s.val.testBit (if i then 1 else 0)),
       ExampleOne.cost true (fun i => s.val.testBit (if i then 1 else 0))] := by
  fin_cases s <;> norm_num [sourceCosts, ExampleOne.cost, Nat.testBit_eq_decide_div_mod_eq]

/-- Kernel computations of the actual executable, not external native oracles. -/
theorem source_all_baselines :
    (sourceProtocol 0).checkedNegotiate 0 = some 1 ∧
    (sourceProtocol 1).checkedNegotiate 1 = some 1 ∧
    (sourceProtocol 2).checkedNegotiate 2 = some 2 ∧
    (sourceProtocol 3).checkedNegotiate 3 = some 1 := by decide

theorem invalid_baseline_rejected :
    (sourceProtocol 0).checkedNegotiate 42 = none := by decide

/-- A synthetic three-traveller limit example, not attributed to the thesis.
Only a three-person coordinated change reaches the better approved outcome. -/
def barrierCosts (s : Nat) : List Nat :=
  if s = 0 then [10,10,10] else if s = 7 then [0,0,0] else [11,11,11]

def barrierProtocol := binaryProtocol 3 barrierCosts 0

theorem pairwise_terminal_not_global :
    barrierProtocol.checkedNegotiate 0 = some 0 ∧
    7 ∈ barrierProtocol.states ∧ barrierProtocol.approves 7 = true ∧
    barrierProtocol.cost 7 < barrierProtocol.cost 0 := by decide

/-- A second synthetic limit: individual improvement can harm another traveller,
so approved joint-cost local optimality does not imply physical Nash. -/
def externalityCosts : Nat → List Nat
  | 0 => [5,5]
  | 1 => [4,7]
  | 2 => [7,4]
  | _ => [8,8]

def externalityProtocol := binaryProtocol 2 externalityCosts 0

def externalityGame : CostGame Bool (fun _ => Bool) :=
  ⟨fun i s => if s false = s true then (if s false then 8 else 5)
    else if s i then 4 else 7⟩

theorem accepted_terminal_not_nash :
    externalityProtocol.checkedNegotiate 0 = some 0 ∧
    ¬ IsNash externalityGame (fun _ => false) := by
  constructor
  · decide
  · intro h
    have hh := h false true
    norm_num [externalityGame, Function.update] at hh

/-- The binary cost oracle is semantically aligned with that physical game. -/
theorem externality_oracle_matches (s : Fin 4) :
    externalityCosts s =
      [((if s.val.testBit 0 = s.val.testBit 1 then
          (if s.val.testBit 0 then 8 else 5) else
          if s.val.testBit 0 then 4 else 7) : Nat),
       ((if s.val.testBit 0 = s.val.testBit 1 then
          (if s.val.testBit 0 then 8 else 5) else
          if s.val.testBit 1 then 4 else 7) : Nat)] := by
  fin_cases s <;> decide

/-- On this source instance the stronger Nash/optimum conditions can be checked
independently for the actual returned plan; they are not a generic consequence. -/
def decodeSource (s : Nat) : Bool → Bool := fun i => s.testBit (if i then 1 else 0)

theorem source_returned_equilibrium (b : Fin 4) :
    ∃ final, (sourceProtocol b).checkedNegotiate b = some final ∧
      IsNash ExampleOne.game (decodeSource final) ∧
      IsSocialOptimum ExampleOne.game (decodeSource final) := by
  have hsplit (a : Nat) (ha : a = 1 ∨ a = 2) :
      IsNash ExampleOne.game (decodeSource a) ∧
      IsSocialOptimum ExampleOne.game (decodeSource a) := by
    constructor
    · intro i action
      rcases ha with rfl | rfl <;> cases i <;> cases action <;>
        norm_num [ExampleOne.game, ExampleOne.cost, decodeSource,
          Function.update, Nat.testBit_eq_decide_div_mod_eq]
    · intro t
      rcases ha with rfl | rfl <;> cases hf : t false <;> cases ht : t true <;>
        norm_num [ExampleOne.game, ExampleOne.cost, decodeSource,
          Nat.testBit_eq_decide_div_mod_eq, Fintype.sum_bool, hf, ht]
  fin_cases b
  · exact ⟨1, by decide, hsplit 1 (Or.inl rfl)⟩
  · exact ⟨1, by decide, hsplit 1 (Or.inl rfl)⟩
  · exact ⟨2, by decide, hsplit 2 (Or.inr rfl)⟩
  · exact ⟨1, by decide, hsplit 1 (Or.inl rfl)⟩

/-- End-to-end source-specific link: the executable returned plan satisfies the
fixed-outsider TU counterpart, using independently checked Nash and efficiency. -/
theorem source_returned_core (b : Fin 4) :
    ∃ final, (sourceProtocol b).checkedNegotiate b = some final ∧
      ∃ c, FixedOutsiderMinima ExampleOne.game (decodeSource final) c ∧
        CostCore c (fun i => ExampleOne.game.cost i (decodeSource final)) := by
  obtain ⟨final, hf, hn, ho⟩ := source_returned_equilibrium b
  obtain ⟨c, hc⟩ := fixed_outsider_minima_exist ExampleOne.game (decodeSource final)
  exact ⟨final, hf, c, hc,
    two_player_nash_optimum_core ExampleOne.game (decodeSource final) c hc hn ho⟩

end ThesisLean.Negotiation


==> anc/ThesisLean/Participation.lean <==
import ThesisLean.StrategicGames

namespace ThesisLean

variable {I : Type*} {A : I → Type*} [DecidableEq I] [Fintype I]

/-- Consent is relative to an interacting baseline, not isolated solo travel.
The bound may include an explicitly accepted sacrifice. -/
def Approved (g : CostGame I A) (bound : I → ℝ) (s : Profile (A := A)) : Prop :=
  ∀ i, g.cost i s ≤ bound i

/-- A finite planner can choose the least total cost among all approved profiles.
Nonemptiness is witnessed by an actual feasible baseline, not assumed optimum.
Even enlarged consent ceilings preserve baseline total cost at this exact minimum. -/
theorem exists_approved_minimum [∀ i, Fintype (A i)]
    (g : CostGame I A) (bound : I → ℝ) (baseline : Profile (A := A))
    (hb : Approved g bound baseline) :
    ∃ s, Approved g bound s ∧
      (∑ i, g.cost i s) ≤ (∑ i, g.cost i baseline) ∧
      ∀ t, Approved g bound t → (∑ i, g.cost i s) ≤ ∑ i, g.cost i t := by
  classical
  let candidates := (Finset.univ : Finset (Profile (A := A))).filter (Approved g bound)
  have hne : candidates.Nonempty := ⟨baseline, by simpa [candidates] using hb⟩
  obtain ⟨s, hs, hm⟩ := Finset.exists_min_image candidates (fun t => ∑ i, g.cost i t) hne
  refine ⟨s, (Finset.mem_filter.mp hs).2, ?_, ?_⟩
  · exact hm baseline (by simpa [candidates] using hb)
  · intro t ht
    exact hm t (by simpa [candidates] using ht)

/-- Without consent to a sacrifice, choosing the baseline costs as bounds guarantees
individual non-worsening and joint non-worsening. It need not yield Nash or a core. -/
theorem exists_baseline_safe_plan [∀ i, Fintype (A i)]
    (g : CostGame I A) (baseline : Profile (A := A)) :
    ∃ s, (∀ i, g.cost i s ≤ g.cost i baseline) ∧
      (∑ i, g.cost i s) ≤ (∑ i, g.cost i baseline) ∧
      ∀ t, (∀ i, g.cost i t ≤ g.cost i baseline) →
        (∑ i, g.cost i s) ≤ ∑ i, g.cost i t := by
  obtain ⟨s, hs, hbaseline, hm⟩ := exists_approved_minimum g (fun i => g.cost i baseline)
    baseline (fun _ => le_rfl)
  exact ⟨s, hs, hbaseline, hm⟩

end ThesisLean


==> anc/ThesisLean/PriceDistortion.lean <==
import ThesisLean.Efficiency

namespace ThesisLean
variable {I : Type*} [DecidableEq I] {A : I → Type*}

/-- Each fixed alternative is evaluated against the actual opponents' actions. -/
def ObservedRegretBound {T : ℕ} (play : Fin T → Profile (A := A))
    (observed : Fin T → I → Profile (A := A) → ℝ) (R : I → ℝ) : Prop :=
  ∀ i a, (∑ t : Fin T, (observed t i (play t) -
    observed t i (Function.update (play t) i a))) ≤ R i

/-- Cumulative deviation-dependent distortion, not a bound on the price level. -/
def PriceDistortionBound {T : ℕ} (g : CostGame I A) (play : Fin T → Profile (A := A))
    (observed : Fin T → I → Profile (A := A) → ℝ) (D : I → ℝ) : Prop :=
  ∀ i a, (∑ t : Fin T,
    ((observed t i (Function.update (play t) i a) - g.cost i (Function.update (play t) i a)) -
    (observed t i (play t) - g.cost i (play t)))) ≤ D i

/-- Observed prices may vary by round; the physical game, players and actions
are fixed. Regret transfers with an explicit price-distortion remainder. -/
theorem transfer_observed_regret {T : ℕ} (g : CostGame I A)
    (play : Fin T → Profile (A := A))
    (observed : Fin T → I → Profile (A := A) → ℝ) (R D : I → ℝ)
    (hr : ObservedRegretBound play observed R)
    (hd : PriceDistortionBound g play observed D) :
    ExternalRegretBound g play (fun i => R i + D i) := by
  intro i a
  have h1 := hr i a
  have h2 := hd i a
  have he : CumulativeDeviation g play i a =
      (∑ t : Fin T, (observed t i (play t) - observed t i (Function.update (play t) i a))) +
      (∑ t : Fin T,
        ((observed t i (Function.update (play t) i a) - g.cost i (Function.update (play t) i a)) -
        (observed t i (play t) - g.cost i (play t)))) := by
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro t _
    ring
  rw [he]
  linarith

/-- A uniform absolute cost error gives a concrete distortion certificate. -/
theorem distortion_of_uniform_error {T : ℕ} (g : CostGame I A)
    (play : Fin T → Profile (A := A))
    (observed : Fin T → I → Profile (A := A) → ℝ) (delta : Fin T → I → ℝ)
    (hb : ∀ t i s, |observed t i s - g.cost i s| ≤ delta t i) :
    PriceDistortionBound g play observed (fun i => 2 * ∑ t, delta t i) := by
  intro i a
  have h : (∑ t : Fin T,
      ((observed t i (Function.update (play t) i a) - g.cost i (Function.update (play t) i a)) -
      (observed t i (play t) - g.cost i (play t)))) ≤ ∑ t : Fin T, 2 * delta t i := by
    apply Finset.sum_le_sum
    intro t _
    have h1 := (abs_le.mp (hb t i (Function.update (play t) i a))).2
    have h2 := (abs_le.mp (hb t i (play t))).1
    linarith
  simpa [Finset.mul_sum] using h

/-- Physical efficiency under observed regret and controlled price distortion. -/
theorem efficiency_with_observed_costs [Fintype I] {T : ℕ} (hT : 0 < T)
    (g : CostGame I A) (play : Fin T → Profile (A := A))
    (observed : Fin T → I → Profile (A := A) → ℝ) (R D : I → ℝ)
    (opt : Profile (A := A)) (lam mu : ℝ) (hlam : 0 < lam) (hmu : mu < 1)
    (hs : Smooth g lam mu)
    (hr : ObservedRegretBound play observed R)
    (hd : PriceDistortionBound g play observed D) :
    (∑ t, socialCost g (play t)) / T ≤
      lam / (1 - mu) * socialCost g opt +
      (∑ i, (R i + D i)) / (T * (1 - mu)) :=
  finite_time_efficiency hT g play opt lam mu hlam hmu hs (fun i => R i + D i)
    (transfer_observed_regret g play observed R D hr hd)
end ThesisLean


==> anc/ThesisLean/Regret.lean <==
import ThesisLean.RepeatedGames

namespace ThesisLean
variable {I : Type*} [DecidableEq I] {A : I → Type*}

/-- Exact finite-time empirical CCE inequality written as a uniform time average.
A probability-distribution representation and topological limit theorem are future work. -/
theorem empirical_deviation_bound {T : ℕ} (hT : 0 < T) (g : CostGame I A)
    (play : Fin T → Profile (A := A)) (R : I → ℝ)
    (hr : ExternalRegretBound g play R) (i : I) (a : A i) :
    ((∑ t, g.cost i (play t)) / T) ≤
      ((∑ t, g.cost i (Function.update (play t) i a)) / T) + R i / T := by
  have ht : (0 : ℝ) < T := Nat.cast_pos.mpr hT
  have h := hr i a
  unfold CumulativeDeviation at h
  rw [Finset.sum_sub_distrib] at h
  have hh := div_le_div_of_nonneg_right (sub_le_iff_le_add.mp h) ht.le
  simpa [add_div, add_comm] using hh
end ThesisLean


==> anc/ThesisLean/RepeatedGames.lean <==
import ThesisLean.MixedEquilibria

namespace ThesisLean
variable {I : Type*} [DecidableEq I] {A : I → Type*}

/-- Joint empirical distribution; CCE tests fixed deviations chosen before the
realized recommendation, not recommendation-dependent swaps (CE). -/
def IsCCE [Fintype (Profile (A := A))] (g : CostGame I A)
    (q : JointDistribution (Profile (A := A))) : Prop :=
  ∀ i a, expected q (g.cost i) ≤
    expected q (fun s => g.cost i (Function.update s i a))

def CumulativeDeviation {T : ℕ} (g : CostGame I A)
    (play : Fin T → Profile (A := A)) (i : I) (a : A i) : ℝ :=
  ∑ t, (g.cost i (play t) - g.cost i (Function.update (play t) i a))

/-- An upper bound against EVERY fixed action, not merely one preferred route.
Allowing negative bounds is intentional: external regret need not be clipped. -/
def ExternalRegretBound {T : ℕ} (g : CostGame I A)
    (play : Fin T → Profile (A := A)) (R : I → ℝ) : Prop :=
  ∀ i a, CumulativeDeviation g play i a ≤ R i

end ThesisLean


==> anc/ThesisLean/ResourceGames.lean <==
import ThesisLean.CoalitionBudgets

namespace ThesisLean
variable {I E : Type*} [DecidableEq E]
variable {A : I → Type*}

/-- Finite routes may be asymmetric. Latencies are common and nondecreasing;
private doctrine costs may be player-specific. There are no cooperation rewards. -/
structure ResourceModel (I E : Type*) (A : I → Type*) where
  uses : (i : I) → A i → Finset E
  privateCost : (i : I) → A i → ℝ
  latency : E → ℕ → ℝ
  monotone_latency : ∀ e, Monotone (latency e)

namespace ResourceModel
variable (m : ResourceModel I E A)

def load (S : Finset I) (s : Profile (A := A)) (e : E) : ℕ :=
  (S.filter fun i => e ∈ m.uses i (s i)).card

def memberCost (S : Finset I) (s : Profile (A := A)) (i : I) : ℝ :=
  m.privateCost i (s i) + ∑ e ∈ m.uses i (s i), m.latency e (m.load S s e)

def total (S : Finset I) (s : Profile (A := A)) : ℝ := ∑ i ∈ S, m.memberCost S s i

def solo (i : I) (a : A i) : ℝ :=
  m.privateCost i a + ∑ e ∈ m.uses i a, m.latency e 1

def strategicGame [Fintype I] : CostGame I A := ⟨fun i s => m.memberCost Finset.univ s i⟩

/-- Coalition costs are defined independently as attained optimization values. -/
def CoalitionMinima (c : Finset I → ℝ) : Prop :=
  ∀ S, IsLeast {z : ℝ | ∃ s : Profile (A := A), z = m.total S s} (c S)

theorem solo_le_member (S : Finset I) (s : Profile (A := A)) (i : I) (hi : i ∈ S) :
    m.solo i (s i) ≤ m.memberCost S s i := by
  apply add_le_add_left
  apply Finset.sum_le_sum
  intro e he
  apply m.monotone_latency e
  exact Finset.card_pos.mpr ⟨i, Finset.mem_filter.mpr ⟨hi, he⟩⟩

theorem singleton_total (s : Profile (A := A)) (i : I) :
    m.total {i} s = m.solo i (s i) := by
  simp only [total, Finset.sum_singleton, memberCost, solo]
  congr 1
  apply Finset.sum_congr rfl
  intro e he
  have hf : ({i} : Finset I).filter (fun j => e ∈ m.uses j (s j)) = {i} := by
    ext j
    simp only [Finset.mem_filter, Finset.mem_singleton]
    constructor
    · exact And.left
    · intro h
      subst j
      exact ⟨rfl, he⟩
  simp only [load, hf, Finset.card_singleton]

/-- Optimized isolated coalitions inherit singleton domination from actual
monotone resource externalities, rather than assuming the desired core bounds. -/
theorem minima_singleton_dominated (c : Finset I → ℝ) (hc : m.CoalitionMinima c) :
    SingletonDominated c := by
  intro S
  obtain ⟨s, hs⟩ := (hc S).1
  rw [hs]
  apply Finset.sum_le_sum
  intro i hi
  have hsolo : c {i} ≤ m.solo i (s i) := by
    apply (hc {i}).2
    exact ⟨s, (m.singleton_total s i).symm⟩
  exact hsolo.trans (m.solo_le_member S s i hi)

/-- Finite nonempty strategic actions supply all isolated coalition minima. -/
theorem coalition_minima_exist [Fintype I] [∀ i, Fintype (A i)] [∀ i, Nonempty (A i)] :
    ∃ c, m.CoalitionMinima c := by
  classical
  have hex (S : Finset I) : ∃ v : ℝ,
      IsLeast {z : ℝ | ∃ s : Profile (A := A), z = m.total S s} v := by
    obtain ⟨s, _, h⟩ := Finset.exists_min_image
      (Finset.univ : Finset (Profile (A := A))) (m.total S) Finset.univ_nonempty
    refine ⟨m.total S s, ⟨s, rfl⟩, ?_⟩
    rintro z ⟨t, rfl⟩
    exact h t (Finset.mem_univ _)
  choose c hc using hex
  exact ⟨c, hc⟩

end ResourceModel
end ThesisLean


==> anc/ThesisLean/StrategicGames.lean <==
import Mathlib.Data.Finset.Max
import Mathlib.Data.Real.Basic
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.Ring

namespace ThesisLean

/-- Costs are functions of the entire profile, not only one's own route.
Finite nonempty action spaces are imposed separately when needed. -/
structure CostGame (Player : Type*) (Action : Player → Type*) where
  cost : Player → ((i : Player) → Action i) → ℝ

variable {I : Type*} {A : I → Type*} [DecidableEq I]

abbrev Profile := (i : I) → A i

def IsNash (g : CostGame I A) (s : Profile (A := A)) : Prop :=
  ∀ i a, g.cost i s ≤ g.cost i (Function.update s i a)

/-- Feasibility is separate from equilibrium: no existence is assumed. -/
def IsSocialOptimum [Fintype I] (g : CostGame I A) (s : Profile (A := A)) : Prop :=
  ∀ t, (∑ i, g.cost i s) ≤ ∑ i, g.cost i t

def IsPareto (g : CostGame I A) (s : Profile (A := A)) : Prop :=
  ¬ ∃ t, (∀ i, g.cost i t ≤ g.cost i s) ∧ ∃ i, g.cost i t < g.cost i s

/-- Exact unilateral cost differences agree with potential differences. -/
def HasExactPotential (g : CostGame I A) (phi : Profile (A := A) → ℝ) : Prop :=
  ∀ i s a, g.cost i (Function.update s i a) - g.cost i s =
    phi (Function.update s i a) - phi s

/-- Standard finite-potential existence theorem. A potential must actually be
exhibited; mere independent route optimality is insufficient. -/
theorem exists_nash_of_exact_potential [Fintype I] [∀ i, Fintype (A i)]
    [∀ i, Nonempty (A i)] (g : CostGame I A) (phi : Profile (A := A) → ℝ)
    (hp : HasExactPotential g phi) : ∃ s, IsNash g s := by
  classical
  obtain ⟨s, _, hs⟩ := Finset.exists_min_image
    (Finset.univ : Finset (Profile (A := A))) phi Finset.univ_nonempty
  refine ⟨s, ?_⟩
  intro i a
  have hm := hs (Function.update s i a) (Finset.mem_univ _)
  have hd := hp i s a
  linarith

end ThesisLean


==> anc/ThesisLean/ThesisBridges.lean <==
import ThesisLean.FixedOutsider
import ThesisLean.ContractEnforcement
import ThesisLean.Bargaining
import ThesisLean.Regret

namespace ThesisLean.ExampleOne

/-- Positive counterpart to the isolated-core obstruction: the same actual
example has a core under reference-dependent, fixed-outsider opportunities. -/
theorem fixed_outsider_core_exists : ∃ c, FixedOutsiderMinima game split c ∧
    CostCore c (fun i => cost i split) := by
  obtain ⟨c, hc⟩ := fixed_outsider_minima_exist game split
  exact ⟨c, hc, two_player_nash_optimum_core game split c hc split_nash split_social_optimum⟩

theorem all_preferred_not_optimal : ¬ IsSocialOptimum game (fun _ => false) := by
  intro h
  have hh := h split
  norm_num [game, cost, split] at hh

/-- Strong enforcement does not certify physical welfare, even in the source's
own table. The all-preferred agreement costs16 instead of9. -/
theorem inefficient_contract_enforceable :
    IsStrongNash (penalized game (contractPenalty game (fun _ => false))) (fun _ => false) ∧
    ¬ IsSocialOptimum game (fun _ => false) :=
  ⟨contract_implements_strong game (fun _ => false), all_preferred_not_optimal⟩
/-- A concrete reason why observed no-regret does not imply physical no-regret. -/
theorem contract_hides_physical_gain (i : Bool) :
    game.cost i (fun _ => false) - game.cost i (Function.update (fun _ => false) i true) = 3 ∧
    (penalized game (contractPenalty game (fun _ => false))).cost i (fun _ => false) -
    (penalized game (contractPenalty game (fun _ => false))).cost i
      (Function.update (fun _ => false) i true) = 0 := by
  cases i <;> norm_num [game, cost, penalized, contractPenalty, Function.update]

end ThesisLean.ExampleOne


==> anc/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.24.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfd06ebfe8d0e8fa7faba9cb5e5a2e74e7bd2805",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "99657ad92e23804e279f77ea6dbdeebaa1317b98",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d768126816be17600904726ca7976b185786e6b9",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "556caed0eadb7901e068131d1be208dd907d07a2",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.74",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "725ac8cd67acd70a7beaf47c3725e23484c1ef50",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dea6a3361fa36d5a13f87333dc506ada582e025c",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8da40b72fece29b7d3fe3d768bac4c8910ce9bee",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "91c18fa62838ad0ab7384c03c9684d99d306e1da",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "thesisLean",
 "lakeDir": ".lake"}


==> anc/lakefile.toml <==
name = "thesisLean"
version = "0.1.0"
defaultTargets = ["ThesisLean"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.24.0"

[[lean_lib]]
name = "ThesisLean"

[[lean_exe]]
name = "negotiation"
root = "NegotiationMain"

[[lean_exe]]
name = "reconstruction"
root = "ReconstructionMain"


==> anc/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/paper/ARXIV_METADATA.json <==
{
  "title": "Formalizing Cooperation and Competition: An AI-Assisted Mathematical Addendum to a 2018 Planning Thesis",
  "authors": "Haitham Masaud Amar",
  "abstract": "We present an AI-assisted mathematical addendum to Strategic Trip Planning: Striking a Balance Between Competition and Cooperation (Amar, 2018). We reconstruct selected relationships between strategic choice, cooperative stability, participant approval and enforcement. The thesis's Nash-to-core proposition is under-specified until outsider opportunities are stated. We verify two-person implications under fixed outsiders and explicit efficiency conditions. Under isolation, the original example has an empty TU core; its funded counterpart uses an explicit external subsidy. For a monotone resource model we characterize the exact financing gap. A finite negotiation procedure implemented in Lean is proved to terminate with participant approval, joint-cost non-worsening and local optimality against permitted approved moves. Supporting formalizations address bargaining geometry and regret-based efficiency. A resource-game counterinstance shows why monotonicity alone provides no uniform price-of-anarchy bound. Reproducible computations compare a documented heuristic reconstruction with the verified procedure on 44 source-based instances and 96 starting cases from four additional synthetic network families. Acceptance-matched heuristic and randomized pairwise-search controls contextualize the optimization results. The mathematical ingredients are established results; the contribution is a traceable reconstruction linking source statements, explicit assumptions, checked proofs, executable code and retained counterinstances. The study illustrates how AI-assisted investigation can turn engineering intuitions from legacy research into precise mathematical claims whose conditions and computational consequences can be inspected and reproduced.",
  "comments": "24 pages, 4 figures. Lean 4 formalization and reproducible synthetic experiments.",
  "suggested_primary_category": "cs.GT",
  "possible_cross_list": "cs.LO",
  "license": null,
  "journal_reference": null,
  "doi": null,
  "note": "Category suggestions are not an arXiv decision. Select a license in the submission form; no submission has been made."
}


==> anc/paper/ARXIV_PREFLIGHT.json <==
{
  "status": "PASS_LOCAL_TECHNICAL_PREFLIGHT",
  "source_archive": "paper/ARXIV_SOURCE.tar.gz",
  "source_archive_sha256": "068add5f4930e12b8da0e7fd631f98c1b8bc1e490e6945362f67a75b21324983",
  "files": [
    "main.tex",
    "paper/figures/bargaining_geometry.png",
    "paper/figures/broader_networks.png",
    "paper/figures/negotiation_paths.png",
    "paper/figures/optimality_gaps.png"
  ],
  "compiler": "pdfTeX 3.141592653-2.6-1.40.26 (TeX Live 2025/dev/Debian)",
  "compilations": [
    {
      "command": "pdflatex -no-shell-escape -interaction=nonstopmode -halt-on-error main.tex",
      "exit_code": 0
    },
    {
      "command": "pdflatex -no-shell-escape -interaction=nonstopmode -halt-on-error main.tex",
      "exit_code": 0
    }
  ],
  "pages": 24,
  "figures": 4,
  "abstract_characters": 1758,
  "author": "Haitham Masaud Amar",
  "pdf_author": "Haitham Masaud Amar",
  "embedded_fonts": 21,
  "undefined_references_or_missing_characters": false,
  "layout_warnings": [],
  "scope": "Local isolated compilation, not the arXiv service or a moderation/acceptance decision."
}


==> anc/paper/ARXIV_READINESS.md <==
# arXiv preparation and AI attribution

Checked against official online guidance on 20 October 2026. This is local preparation; no upload, license grant, public distribution or submission has occurred.

## Author and AI credit

The byline and submission Authors field contain **Haitham Masaud Amar** only. arXiv's [AI policy](https://info.arxiv.org/help/moderation/index.html#policy-for-authors-use-of-generative-ai-language-tools) requires disclosure of substantial AI use and excludes generative AI tools from authorship. Its [metadata instructions](https://info.arxiv.org/help/prep.html) repeat that rule. OpenAI's [sharing and publication policy](https://openai.com/policies/sharing-publication-policy/) calls for attribution to the human or organization, clear AI disclosure and human responsibility.

The manuscript's **Author contributions and AI assistance** statement names Codex (OpenAI), used October 2026, and its roles in mathematical reconstruction, Lean proof development, experiments, literature searches, figures and writing. Bibliography reference 11 identifies the software and its official page. This credits substantial work without treating an AI system as a responsible author or implying that OpenAI endorses the paper. The exact underlying model snapshot was not recorded, so none is invented. This is a software/tool citation, not a human coauthor citation.

## Files and technical checks

Upload candidate with the companion supplement: `ARXIV_UPLOAD.tar.gz`. It contains `main.tex`, the four PNG figures, and `anc/REPRODUCIBILITY_BUNDLE.zip`. The source-only alternative `ARXIV_SOURCE.tar.gz` contains just the compilation inputs. Upload one of these archives, not both. Select **pdfLaTeX**. The standard article class, embedded fonts and TeX Live packages require no local custom style files, bibliography tool, shell escape or network access at compilation. The references are included directly in the source.

The exact local results, page and figure counts, abstract length and compiler version are recorded in `ARXIV_PREFLIGHT.json`. The source archive is extracted to a separate temporary directory and compiled twice with shell escape disabled. Checks cover all referenced figure paths, metadata author, a proper abstract environment, embedded fonts, undefined-reference/missing-character diagnostics and layout warnings. Local TeX Live 2025/dev is not an exact reproduction of arXiv's installed TeX Live 2025 snapshot; the arXiv-generated preview remains the final compilation check. See [arXiv TeX instructions](https://info.arxiv.org/help/submit_tex.html) and [supported TeX Live versions](https://info.arxiv.org/help/faq/texlive.html).

`ARXIV_METADATA.json` supplies the matching title, human author, ASCII abstract below the 1,920-character limit, and page/figure comments. The abstract in the manuscript and metadata comes from one source. A Pandoc Lua filter creates the proper LaTeX abstract environment. Figure placement avoids the overfull-page interaction between floating figures and long tables found during this audit.

`REPRODUCIBILITY_BUNDLE.zip` is a separate research supplement, not a replacement for the TeX upload. The combined `ARXIV_UPLOAD.tar.gz` already places this ZIP under the required root `anc/` directory for upload. Alternatively, deposit it separately and add a real public identifier. This draft does not claim a deposit that has not happened.

## Submission-time choices

- Confirm the displayed author name and any current affiliation; no present affiliation with Waterloo or OpenAI is invented.
- Suggested primary category: **cs.GT** (Computer Science and Game Theory). **cs.LO** (Logic in Computer Science) is a possible cross-list if the submitter judges the formalization contribution appropriate; arXiv may reclassify. These are suggestions, not decisions already made by moderators.
- Choose the distribution license in the submission form. The prepared metadata leaves it unset. No journal reference or journal DOI is supplied because this preprint has neither.
- Log in using the author's account and complete endorsement if arXiv requests it.
- Review the PDF produced by arXiv before final submission. Local formatting readiness does not guarantee a moderation outcome or substitute for the human author's review of the research.

Reproduce locally:

```bash
scripts/build_paper.sh
python scripts/package_paper.py
python scripts/check_arxiv.py
python scripts/package_paper.py
```

The final packaging step includes the refreshed submission metadata and preflight report in the separate supplement. All files remain local until the author chooses to distribute them.


==> anc/paper/FIREFOX_SUBMISSION.md <==
# Submit from your own Firefox

This chat cannot attach to or control your local Firefox. The following steps let you submit directly without sharing credentials. Nothing has yet been submitted.

1. Download `paper/ARXIV_UPLOAD.tar.gz` and `paper/ARXIV_METADATA.json` from this workspace to your computer. Keep the archive compressed. The upload archive includes the paper source, four figures, and the companion code/data ZIP under `anc/`.
2. In Firefox, open https://arxiv.org/user/login and sign in to your own author account. Create an account if necessary.
3. Select **START NEW SUBMISSION**. Suggested primary category: **cs.GT**. Complete any endorsement requirement requested by arXiv. Use your current affiliation, if any; do not imply a current Waterloo affiliation solely from the 2018 thesis.
4. Choose the distribution license you want. The **arXiv.org perpetual, non-exclusive license** grants arXiv limited distribution rights; **CC BY 4.0** additionally permits reuse and adaptation, including commercial use, with attribution. The prepared files do not choose the license for you. Read https://info.arxiv.org/help/license/index.html before selecting it.
5. On the file preparation step, select **Choose File**, choose `ARXIV_UPLOAD.tar.gz`, then **Upload**. Upload this combined archive once, rather than also uploading the source-only archive or paper PDF.
6. Select **Check Files**. Confirm **pdfLaTeX** and top-level file **main.tex**. Confirm that the four figures and `anc/REPRODUCIBILITY_BUNDLE.zip` remain present. Ancillary material belongs under `anc/`, not among the root compilation inputs.
7. Continue through compilation and open the generated PDF. Check the title, author, equations, tables, all four figures, references and final declarations.
8. Copy the prepared title, author, abstract and comments from `ARXIV_METADATA.json` into the matching form fields. Paste field values, not the JSON braces or surrounding quotation marks. The only author is **Haitham Masaud Amar**; Codex is credited in the paper's AI-assistance disclosure. Leave journal-reference and journal-DOI fields empty.
9. Review the submission summary and select **Submit Article** when satisfied. Save the submission confirmation. An arXiv identifier is issued through arXiv's processing/announcement workflow, not by this chat.

If compilation fails, retain the exact error text or log so it can be diagnosed before submission.

Official guidance checked 20 October 2026:

- Submission workflow: https://info.arxiv.org/help/submit/index.html
- Ancillary directory requirements: https://info.arxiv.org/help/ancillary_files.html
- License options: https://info.arxiv.org/help/license/index.html


==> anc/paper/SUMMARY_PAPER.md <==
---
title: "Formalizing Cooperation and Competition: An AI-Assisted Mathematical Addendum to a 2018 Planning Thesis"
author: "Haitham Masaud Amar"
date: "21 October 2026 — preprint draft"
geometry: "margin=0.9in"
fontsize: 10pt
colorlinks: true
header-includes:
  - \usepackage{amsmath,amssymb,booktabs}
  - \usepackage{float,needspace}
  - \floatplacement{figure}{H}
---

# Abstract

We present an AI-assisted mathematical addendum to Strategic Trip Planning: Striking a Balance Between Competition and Cooperation (Amar, 2018). We reconstruct selected relationships between strategic choice, cooperative stability, participant approval and enforcement. The thesis's Nash-to-core proposition is under-specified until outsider opportunities are stated. We verify two-person implications under fixed outsiders and explicit efficiency conditions. Under isolation, the original example has an empty TU core; its funded counterpart uses an explicit external subsidy. For a monotone resource model we characterize the exact financing gap. A finite negotiation procedure implemented in Lean is proved to terminate with participant approval, joint-cost non-worsening and local optimality against permitted approved moves. Supporting formalizations address bargaining geometry and regret-based efficiency. A resource-game counterinstance shows why monotonicity alone provides no uniform price-of-anarchy bound. Reproducible computations compare a documented heuristic reconstruction with the verified procedure on 44 source-based instances and 96 starting cases from four additional synthetic network families. Acceptance-matched heuristic and randomized pairwise-search controls contextualize the optimization results. The mathematical ingredients are established results; the contribution is a traceable reconstruction linking source statements, explicit assumptions, checked proofs, executable code and retained counterinstances. The study illustrates how AI-assisted investigation can turn engineering intuitions from legacy research into precise mathematical claims whose conditions and computational consequences can be inspected and reproduced.

# 1. Introduction

Trip planning is individually motivated but jointly realized. A route that is attractive when considered in isolation may become costly once other travellers select overlapping resources. Conversely, a traveller may accept a less-preferred route because it reduces conflict, improves a joint outcome or forms part of an enforceable agreement. These observations motivated my doctoral framework, *Strategic Trip Planning: Striking a Balance Between Competition and Cooperation* [1]. Its principal components were personalized route generation, team formation and bargaining, with a later application to territory sharing in social taxi networks.

My decision to revisit the thesis was inspired by OpenAI's 6 October 2026 release of mathematical manuscripts and supporting proof artifacts, including Lean formalizations for many of the proofs [10]. That release prompted a personal question: could AI-assisted mathematical investigation help me give the engineering intuitions developed in my 2018 doctoral work a fuller and more precise mathematical treatment? The thesis's mathematics had supported an engineering contribution; it had not been developed as a separate contribution to mathematical theory. I wanted to investigate how far its underlying ideas could be reconstructed as explicit definitions, justified assumptions and checkable theorems, and how the resulting treatment would behave on new synthetic planning instances.

This motivation shapes the present work. Lean substantiates the formal guarantees of the stated models and revised procedure, while new reproducible simulations test their engineering behavior and compare outcomes with exact finite benchmarks. Together, these methods give a concrete route from engineering intuition to a mathematical formulation whose assumptions, proofs and computational consequences can be inspected. The aim is to substantiate the coordination outcomes that motivated the original work and establish the conditions under which they follow. The simulations provide finite-instance evidence; universal guarantees come from the theorems and their explicit assumptions.

This paper is an addendum to my thesis and a case study in AI-assisted reconstruction of legacy engineering mathematics. Its purpose is to show which mathematical statements can be made precise, which assumptions change their meaning, and how the resulting claims can be checked against executable procedures. The principal result of the investigation is the source-to-model-to-proof correspondence, together with the evidence needed to assess its limits.

The starting point remains the observation in the thesis abstract: “Mobility planning as it stands today is an individual decision-making effort that takes place in an environment governed by the collective actions of various competing travellers” [1, p.iv, PDF p.4]. The framework accordingly accommodates “the travellers’ individual behaviours, preferences, and goals in cooperative and competitive scenarios” [1, p.iv, PDF p.4]. These statements motivate the models developed here; they are not offered as claims about the present state of transportation research.

The engineering objective is coordination among travellers who retain their own agendas, rather than the optimization of a centrally controlled fleet [1, Chapter 1, pp.3–4, PDF pp.23–24]. In the original framework, traveller-centric trip planning supplies personalized strategies, team formation determines who interacts, and bargaining manages conflicts. The present paper develops the mathematical structure underlying that architecture. It does not repeat the original experimental study or require the original engineering contribution to have been a contribution to mathematical theory.

This paper develops those ideas as a collection of compatible mathematical models. Our aim is not to identify cooperation with one equilibrium concept. We instead ask what must be specified for the relationships between competitive choice, cooperative stability and collective efficiency to hold. Four questions guide the treatment: what actions and costs define the strategic game; what opportunities remain available to a departing coalition; what the referee actually enforces; and which costs a repeated-game learner minimizes.

The distinction concerning departing coalitions is decisive. A unilateral Nash deviation holds opponents' actions fixed. A cooperative opportunity may hold outsiders fixed, remove them, allow them to respond strategically or allow the deviating coalition to escape a pricing mechanism. These conventions cannot be interchanged. Once they are made explicit, several intended connections become provable. Other connections require additional conditions or fail under a different, equally well-defined convention.

The treatment connects three contributions. First, it specifies coalition opportunities and financing so that strategic and cooperative stability claims have precise meanings. Second, it implements a finite negotiation procedure and proves acceptance, termination and the resulting local improvement condition. Third, it compares a documented reconstruction of the thesis heuristic with that executable procedure on shared finite instances. The original two-traveller model supplies an end-to-end example whose returned plans also satisfy the stronger equilibrium and cooperative conditions. The enforcement and regret results explain what additional mechanisms can certify about implementation and repeated outcomes.

The new synthetic data are a substantive part of this contribution. The thesis supplies the planning concepts, source examples and heuristic structure; the present treatment makes the relevant assumptions explicit, proves a specified coordination procedure and tests implementations on newly generated inputs. This provides fresh evidence that the coordination logic can operate beyond the original numerical example. Reproducible generators, shared-instance comparisons and exhaustive finite benchmarks allow that evidence to be inspected and rerun. The resulting support concerns the engineering framework under the stated reconstruction and model assumptions; the guarantees of the revised procedure are identified separately from observations about the reconstructed heuristic.

The formal development uses Lean 4.24.0 [8] and Mathlib v4.24.0 [9]. We retain an assumption ledger and an exact correspondence between the planning concepts and formal declarations. The present treatment specifies the counterpart rules and admissible financing explicitly. These specifications are part of the revised model, whose guarantees are proved below; the original thesis is preserved unchanged.

# 2. Strategic actions and cooperative opportunities

Let $N$ be a finite nonempty player set. Player $i$ has a finite nonempty action set $A_i$, and $A=\prod_i A_i$ is the profile space. Actions may represent routes, territories or explicitly discretized departure choices. We write $c_i(s)$ for player $i$'s physical cost and

$$C(s)=\sum_{i\in N}c_i(s).$$

Here “physical cost” means the underlying unpriced planning cost, distinguished from referee charges and observed learning scores. Its interpretation may be travel cost or a declared preference score; the formal model does not turn a subjective score into a measured travel time. Summing personalized scores requires a declared common scale and system objective. We assume that scale where aggregate costs or TU payments are used.

The principal notation is:

| Symbol | Meaning |
|---|---|
| $s$, $b$, $s^*$ | Current profile, feasible baseline, joint comparator |
| $c_i(s)$, $C(s)$ | Base player cost and its declared sum |
| $v_s(S)$, $v_{\mathrm{iso}}(S)$ | Fixed-outsider and isolated coalition opportunities |
| $h_i$, $F_h$ | Participant acceptance ceiling and approved profiles |
| $\widehat c_i$, $L_i^t$ | Enforced cost and time-dependent observed cost |
| $R_i(T)$, $B_i(T)$ | All-action regret bound and cumulative cost-distortion bound |

The full-profile argument records resource externalities. A baseline route score on $A_i$ alone does not specify them. A Nash equilibrium satisfies

$$c_i(s)\le c_i(a_i,s_{-i})\qquad(\forall i,\ a_i\in A_i). \tag{1}$$

A social optimum minimizes $C$ over feasible profiles. Pareto efficiency means that no profile makes every player weakly better and at least one player strictly better. These are separate properties. We do not assume that independently choosing baseline favourites produces a Nash equilibrium.

The source supplies finite nonempty action sets in Chapter 3, pp.39–42 (PDF pp.59–62), and distinguishes personalized and system utilities in Chapter 5, pp.80–81. Its use of compact convex strategy sets in Chapter 4, pp.55–56 requires a representation beyond a finite list of distinct deterministic routes. Finite probability distributions provide one explicit representation. Independent product distributions describe mixed strategies; arbitrary joint distributions allow correlation. No deterministic trip constraint is silently replaced by an expected constraint.

## 2.1 Transferable and nontransferable stability

For a scalar coalition-cost function $v:2^N\to\mathbb R$ with $v(\varnothing)=0$, a TU cost-core allocation satisfies

$$x(N)=v(N),\qquad x(S)\le v(S)\quad(\forall S\subseteq N), \tag{2}$$

where $x(S)=\sum_{i\in S}x_i$. One fixed allocation is used for every coalition. We follow the source's cost orientation in (4.23), p.65, and (6.3), p.126. Its earlier reward orientation reverses the inequalities. Different personalized utilities alone do not justify transferable utility. TU conclusions below concern a declared common cost/payment scale and permit real transfers.

An NTU model instead retains attainable cost vectors. A nonempty coalition blocks an attainable vector if it has another attainable vector that strictly lowers every member's cost. This formulation uses no interpersonal transfer. A coalition's aggregate cost may decrease while one member loses; that is a potential TU improvement, but not necessarily an NTU block.

## 2.2 Two explicit outsider conventions

Fix a reference agreement $s$. The fixed-outsider value is

$$v_s(S)=\min_{t:\ t_{-S}=s_{-S}}\sum_{i\in S}c_i(t). \tag{3}$$

The admissible set is nonempty because it contains $s$, and a minimum exists in the finite game. For NTU opportunities, retain the vectors $(c_i(t))_{i\in S}$ under the same constraint. Equation (3) defines a reference-dependent family of cooperative problems; it is not a reference-independent characteristic function.

Under isolation, outsiders are removed from the resource environment and coalition costs are recomputed. We denote the resulting minimum by $v_{\mathrm{iso}}(S)$. This convention needs an explicit coalition-level resource model, supplied in Section 4. A coalition that leaves the referee's jurisdiction may have yet another opportunity. Exit rights are therefore part of a mechanism specification.

# 3. A precise equilibrium-to-core bridge

Proposition 4.2.1 of the planning framework [1, p.52, PDF p.72] connects strategic stability with cooperative stability. The source does not uniquely specify the outsider opportunities needed to determine that connection. We formulate two conditional counterparts: fixed-outsider opportunities for two-person agreements, and financed isolation for efficient Nash agreements in the monotone resource model. The following characterization supplies the first proof.

**Theorem 1 — Fixed-outsider characterization.** Under (3), the realized cost allocation $(c_i(s))_i$ belongs to the TU cost core if and only if

$$\sum_{i\in S}c_i(s)\le\sum_{i\in S}c_i(t)
\quad\text{whenever }t_{-S}=s_{-S}. \tag{4}$$

For NTU attainable vectors under the same outsider rule, the realized vector belongs to the NTU core if and only if $s$ is strong Nash: no nonempty coalition can change its actions, holding outsiders fixed, and strictly improve every member.

*Proof.* A TU core inequality bounds the current coalition cost by its minimum opportunity, and therefore by every admissible deviation. Conversely, (4) bounds the current cost by an attained minimum. The reference profile itself is admissible, giving the opposite inequality. Applying this to $N$ establishes efficiency. For NTU, admissible blocking vectors and improving joint deviations have exactly the same witnesses. The TU and NTU conclusions use different improvement tests. $\square$

**Theorem 2 (Proposition 4.2.1A) — Two-traveller fixed-outsider counterpart.** For two players:

1. Nash equilibrium plus Pareto efficiency implies the fixed-outsider NTU core.
2. Nash equilibrium plus social optimality implies the fixed-outsider TU cost core.

*Proof.* The only nonempty coalitions are the two singletons and the grand coalition. Nash rules out singleton blocks. Pareto efficiency rules out a grand-coalition strict improvement for both members. For TU, social optimality rules out a reduction of the grand coalition's sum cost. This establishes the corresponding conditions in Theorem 1. $\square$

The second premise in each statement is essential to the argument. For more than two players there are intermediate coalitions, so this proof does not extend merely because a negotiation procedure uses pairs. The result is a sufficient completion of the two-person theory, not a proof that arbitrary pairwise bargaining produces a globally stable agreement.

## 3.1 The original two-traveller instance

Table 4.1, p.59 (PDF p.79), becomes the following positive-cost table after negating the displayed payoffs:

| Traveller 1 / Traveller 2 | $p_1$ | $p_2$ |
|---|---:|---:|
| $p_1$ | $(8,8)$ | $(4,5)$ |
| $p_2$ | $(5,4)$ | $(7,7)$ |

The relevant Figure 4.2 routes have private prefixes of cost 2. The first action uses shared suffix edges $C\to B$ and $B\to t$, with base cost 1 each; the second uses $C\to t$, of base cost 3. Each shared suffix edge adds 2 per traveller. The formal resource calculation reproduces every table entry. We use the two actions explicitly selected in equations (4.2)–(4.5), rather than adding routes not available in this example.

At $(p_1,p_2)$, the unilateral alternatives cost 7 instead of 4 and 8 instead of 5. This profile is Nash. Its total cost is 9, the minimum among all four profiles, and it is Pareto efficient. Thus both conclusions of Theorem 2 apply. The source's two-person compromise intuition has a rigorous positive realization under fixed-outsider opportunities.

Under isolation, each singleton achieves cost 4, while both travellers together cost at least 9. Equation (2) would require $x_1+x_2=9$ and $x_1,x_2\le4$, which is impossible. Every correlated lottery still has expected total cost at least 9, so randomization does not remove this obstruction. The illustrative example remains valid as an explanation of cooperation; it exposes why the cooperative opportunity convention must also be specified.

The example therefore fixes the engineering interpretation of the two-person result: a jointly efficient strategic compromise is cooperatively stable when departure opportunities retain the other traveller's reference plan. If departure removes the other traveller entirely, the financing must also be specified. Section 4.2 supplies that specification and its proof.

## 3.2 Bargaining geometry of the two-traveller example

Figure 1 expresses the same example in utility gains relative to the declared status-quo costs $(8,8)$: $g_i=8-\mathbb{E}[c_i]$. The four deterministic gain vectors are $(0,0)$, $(4,3)$, $(3,4)$ and $(1,1)$. Permitting joint lotteries gives their convex hull. The segment joining $(4,3)$ and $(3,4)$ is the efficient expected-payoff frontier, on which total expected cost is 9. Its endpoints are the two deterministic pure Nash equilibria; neither equilibrium selects a unique division of the gains. The chosen status quo is an illustrative planning baseline, not a derived noncooperative threat outcome.

For this declared disagreement point and expected-utility representation, the classical Nash bargaining product [7] is $g_1g_2$. We verify in Lean that every joint distribution satisfies $g_i\ge0$, $g_1+g_2\le7$ and $g_1g_2\le49/4$. A half-and-half lottery between the two split profiles has expected costs $(9/2,9/2)$ and gains $(7/2,7/2)$, attaining the bound. The dashed product curve is tangent to the efficient segment at that point. This provides a precise geometric interpretation of equal expected gains; it is an explicit bargaining construction, not a claim that Algorithms 1–2 optimize the Nash product. The public joint lottery is distinct from independent mixed strategies and from a deterministic route assignment. No hard constraint is replaced by an expected constraint in the planning procedure.

![Feasible expected gains, the efficient frontier, pure Nash outcomes and an attainable Nash-product maximizer. Gains use the interacting status quo $(8,8)$, not isolated exit costs. The shaded triangle represents joint lotteries over the displayed deterministic outcomes.](paper/figures/bargaining_geometry.png){width=4.8in}

## 3.3 Adopted counterpart rule for the revised proposition

For the revised two-traveller formulation, we adopt fixed-outsider opportunities (3) as the counterpart rule. Travellers retain their personalized feasible actions; a departing coalition may coordinate its members' actions, but nonmembers continue their reference plans. We use the NTU version when costs cannot be transferred. Under this convention, the replacement for Proposition 4.2.1 is Theorem 2: a Nash agreement that is Pareto efficient has a nonempty fixed-outsider NTU core; a Nash agreement minimizing joint cost has the corresponding TU core. The source example satisfies both conditions. These rules define Proposition 4.2.1A in the present treatment, and both conclusions hold for the original example.

Proposition 4.2.1A is thus resolved under a fully defined counterpart rule and explicit efficiency assumptions. Its scope is two-person agreements; the multi-traveller financed result is given in Proposition 4.2.1B. Core nonemptiness is the cooperative conclusion proved here. The classical balanced-collection characterization is not an additional machine-verified theorem of this paper.

# 4. Congestion, coalition budgets and the cost of stability

We now give isolation a complete resource interpretation. Each action $a_i$ uses a finite set $U_i(a_i)$ of resources. It has a private cost $b_i(a_i)$, and resource $e$ has a common nondecreasing congestion cost $\ell_e(k)$. Define

$$n_e(S,t)=|\{i\in S:e\in U_i(t_i)\}|,$$

$$c_i^S(t)=b_i(t_i)+\sum_{e\in U_i(t_i)}\ell_e(n_e(S,t)),\qquad
v(S)=\min_{t\in A}\sum_{i\in S}c_i^S(t). \tag{5}$$

Outside actions do not affect (5), although a full profile conveniently indexes coalition choices. Finite nonempty action sets give attained minima for every coalition. The physical game uses $c_i=c_i^N$. Nonnegative private and resource costs match the transportation interpretation; the inequalities below only need monotonicity. Player-specific private costs and asymmetric feasible routes are allowed.

This is a source-supported subclass of the models in Chapters 3, 4 and 6: it retains additive resource conflicts and nondecreasing concentration costs. It does not represent every possible reward map $\zeta$, coalition production benefit, discount or private fare mechanism. Those require a different model and may reverse the budget conclusion.

**Theorem 3 — Singleton domination from congestion.** The isolated values in (5) satisfy

$$v(S)\ge\sum_{i\in S}v(\{i\}). \tag{6}$$

*Proof.* Whenever $i\in S$ uses resource $e$, its load is at least one. Monotonicity implies $\ell_e(n_e(S,t))\ge\ell_e(1)$. Thus its coalition cost is at least its solo cost for the same action, which is at least its optimized singleton cost. Summing over $S$ and evaluating at an attained coalition minimum proves (6). The identity between singleton coalition cost and solo action cost is also verified separately. $\square$

Call any cost game satisfying (6) *singleton dominated*. Set

$$G=v(N)-\sum_i v(\{i\})\ge0. \tag{7}$$

The gap $G$ measures the additional simultaneous-service cost relative to isolated singleton promises. It is not a Nash inefficiency measure: it may be positive even at a social optimum.

**Theorem 4 — Exact isolated-core criterion.** For a singleton-dominated cost game,

$$\operatorname{Core}(v)\ne\varnothing\quad\Longleftrightarrow\quad G=0. \tag{8}$$

*Proof.* Singleton core inequalities imply $v(N)=x(N)\le\sum_i v(\{i\})$. Equation (6) supplies the reverse inequality. If equality holds, $x_i=v(\{i\})$ is efficient and satisfies every coalition bound by (6). $\square$

This result identifies the actual obstruction. In this class, a payment rearrangement cannot cover a positive total gap while guaranteeing every isolated singleton opportunity. A cooperative agreement may still be beneficial relative to an interacting noncooperative baseline. That benchmark differs from removing all other travellers.

## 4.1 Exact budget repair and approximate stability

Allow an external subsidy $\sigma\ge0$, so participants pay $x(N)=v(N)-\sigma$ while the original coalition departure opportunities remain available. This is an explicit financing extension, not a hidden interpretation of binding agreements.

**Theorem 5 — Minimum subsidy.** The minimum stabilizing subsidy for a singleton-dominated cost game is $G$. At $\sigma=G$, the allocation $x_i=v(\{i\})$ is stable. Every stable subsidized allocation requires $\sigma\ge G$.

*Proof.* The proposed allocation satisfies every coalition bound by (6) and has the required subsidized budget. Conversely, summing the singleton bounds gives $v(N)-\sigma\le\sum_i v(\{i\})$. $\square$

Alternatively retain the full budget and permit a per-member relaxation:

$$x(N)=v(N),\qquad x(S)\le v(S)+|S|\varepsilon. \tag{9}$$

**Theorem 6 — Optimal uniform relaxation.** For $n=|N|>0$, the minimum tolerance in (9) is $G/n$. The allocation

$$x_i=v(\{i\})+G/n \tag{10}$$

attains it.

*Proof.* Equation (10) is efficient. Summing it over $S$ and using (6) establishes (9). For any feasible allocation in (9), summing the singleton inequalities gives $G\le n\varepsilon$. $\square$

For the thesis table, $G=1$: a subsidy of 1 stabilizes payments $(4,4)$, or the full budget admits the optimal tolerance $1/2$ with allocation $(4.5,4.5)$. These are TU financing/allocation conclusions. Neither allocation is silently asserted to be a deterministic attainable NTU physical-cost vector.

The cost of stability and weighted/per-capita least-core approaches are established concepts [5,6]. Our relaxation is explicitly nonnegative and includes all coalitions; this avoids ambiguity with conventions that optimize surplus only over proper nontrivial coalitions. The elementary formulas above are verified consequences for the declared class, not claims to invent those concepts.

## 4.2 An admissible financed isolation counterpart

There is also a conditional repair that retains isolated departure opportunities. It changes financing explicitly rather than treating a positive budget gap as removable by redistribution alone. A sponsor commits a subsidy $G$ to full-team service; departing proper coalitions retain their original isolated costs and do not receive that subsidy. Define the participant-budget game

$$v^G(S)=\begin{cases}v(N)-G,&S=N,\\v(S),&S\ne N.\end{cases}$$

This game accounts for participants' net financing; the physical grand-coalition service cost remains $v(N)$. The sponsor is external to the player set, with no budget or participation guarantee supplied by the theorem. For nonempty $N$, the empty-coalition value is unchanged.

**Proposition 4.2.1B — Financed isolation counterpart.** Consider the monotone resource model (5), with attained coalition minima. Let $s$ be both a Nash equilibrium of the physical game and a physical social optimum. Commit the fixed participation rebates

$$r_i=c_i(s)-v(\{i\}).$$

Then $r_i\ge0$, $\sum_i r_i=G$, the rebated strategic game $\widetilde c_i(t)=c_i(t)-r_i$ retains $s$ as Nash, and its realized net allocation at $s$ belongs to the ordinary TU cost core of $v^G$.

*Proof.* Optimized solo cost is no greater than solo cost on the same route, which by monotone congestion is no greater than its physical cost. Thus $v(\{i\})\le c_i(s)$. Physical optimality gives $C(s)=v(N)$, so the rebates sum to $G$. Each rebate is fixed independently of the eventual action profile, and cancels from both sides of every unilateral Nash comparison. At $s$, net costs equal $v(\{i\})$. Singleton domination gives every proper-coalition core inequality, and $\sum_i v(\{i\})=v(N)-G$ gives the funded grand budget. These steps, including the resource-level theorem and conversion from subsidized stability to the funded game's ordinary core, are machine-verified. $\square$

The rebate is a fixed entitlement for participation within the specified game; it is not recomputed after each deviation or promised after leaving the mechanism. Full-team finance and isolated exit opportunities must be implemented as specified. Truthful reporting and the sponsor's incentive to pay are separate questions.

For Table 4.1, $s=(p_1,p_2)$ has physical costs $(4,5)$, isolated costs $(4,4)$ and $G=1$. Rebates $(0,1)$ give net costs $(4,4)$ and leave the split profile Nash. The funded values are $v^G(\{1\})=v^G(\{2\})=4$ and $v^G(N)=8$, so the net allocation is in its core. Physical service still costs $v(N)=9$; participants cover 8 and the sponsor covers 1. The subsidy is minimal by Theorem 5. When $G=0$, the construction needs no financing and all rebates vanish, recovering the unfinanced claim only under that restriction.

# 5. Contract enforcement and its limits

The source assumes compliance with binding agreements in Chapter 3, p.48, and permits the app to raise deviation prices in Chapter 6, p.133. We make the required pricing capability explicit. For an announced contract $s$, define

$$p_i^s(t)=\max\{0,c_i(s)-c_i(t)\},\qquad
\widehat c_i^s(t)=c_i(t)+p_i^s(t). \tag{11}$$

The charge is nonnegative and is zero at the agreement. It requires observation of the relevant profile costs and authority to impose the charge, without a binding cap below the required amount. It is a proposed completion of the referee mechanism, not a claim that the original code computes this formula.

**Theorem 7 — Implemented coalition stability.** Every contract $s$ is strong Nash under $\widehat c^s$. More strongly, no coalition can lower its aggregate implemented cost by a joint deviation. In a finite game, the realized implemented costs therefore belong to a fixed-outsider TU cost core whose opportunities remain subject to (11).

*Proof.* For every $i,t$, equation (11) implies $\widehat c_i^s(t)\ge c_i(s)=\widehat c_i^s(s)$. Consequently no coalition can strictly improve all coordinates, or lower their sum. The finite fixed-outsider minima exist, and Theorem 1 applies. $\square$

This is not dominant-strategy truthfulness, a credibility theorem for the app, or stability after a coalition escapes its jurisdiction. Nor does it show that $s$ minimizes physical cost. In the original table, the all-preferred contract costs 16 rather than 9, yet (11) strongly implements it. Lean verifies both its inefficiency and its enforceability. Choosing an efficient agreement is therefore a separate task. If $s$ is already a physical social optimum, (11) preserves its on-path costs and implements it; the premise is stated, not inferred from enforcement.

The mechanism also clarifies participation. A traveller may compare the contract with an exit option outside the app. That outside opportunity must enter a separate individual-rationality condition. The theorem does not obtain consent from an absent or unspecified exit-payoff model.

# 6. Repeated play, empirical equilibrium and observed costs

For a fixed physical game, define the cumulative cost improvement of a fixed alternative:

$$D_i(T,a_i)=\sum_{t=1}^T[c_i(s^t)-c_i(a_i,s_{-i}^t)]. \tag{12}$$

An external-regret bound $R_i(T)$ satisfies $D_i(T,a_i)\le R_i(T)$ for **every** fixed action. It is an upper bound, not necessarily the nonnegative clipping of regret. A calculation for only one preferred alternative is insufficient.

The empirical distribution is

$$q_T(s)=\frac1T|\{t:s^t=s\}|,\qquad T>0. \tag{13}$$

We formally verify nonnegativity, normalization and the equality between empirical expectation and uniform time average.

**Theorem 8 — Empirical CCE certificate.** Let $T>0$ and suppose $D_i(T,a_i)\le R_i(T)$ for every player and every fixed action. Then

$$\mathbb E_{q_T}c_i(s)\le
\mathbb E_{q_T}c_i(a_i,s_{-i})+R_i(T)/T. \tag{14}$$

Thus $q_T$ satisfies the CCE deviation inequalities with player-specific bounds. Nonnegative $R_i(T)/T$ are standard approximate-CCE tolerances; a negative bound certifies a stronger inequality. The distribution is an exact CCE when all fixed-action deviation sums are nonpositive.

*Proof.* Divide (12) by positive $T$ and apply the empirical expectation identity. The formal statement quantifies over all fixed deviations. $\square$

A CCE compares deviations chosen independently of a recommendation. CE permits recommendation-dependent deviation tests and is stronger. Communication through an app does not supply either set of obedience inequalities by itself. Equation (14) is a finite-time certificate. An asymptotic topological convergence theorem is not part of the present Lean library.

## 6.1 Smoothness and physical efficiency

Assume the physical game is $(\lambda,\mu)$-smooth:

$$\sum_i c_i(s_i^*,s_{-i})\le\lambda C(s^*)+\mu C(s)
\quad(\forall s,s^*),\qquad \lambda>0,\quad\mu<1. \tag{15}$$

**Theorem 9 — Finite-time efficiency.** Suppose the game satisfies (15), $T>0$, and $D_i(T,a_i)\le R_i(T)$ for every player and every fixed action. For any common joint comparator $s^*$,

$$\frac1T\sum_t C(s^t)\le
\frac{\lambda}{1-\mu}C(s^*)+
\frac{\sum_i R_i(T)}{T(1-\mu)}. \tag{16}$$

*Proof.* Sum the regret inequalities for alternatives $s_i^*$. Apply (15) at each round to obtain

$$(1-\mu)\sum_t C(s^t)\le T\lambda C(s^*)+\sum_iR_i(T).$$

The denominator $T(1-\mu)$ is positive. Division proves (16). The comparator need not be an optimum; using one requires its existence and feasibility. $\square$

This is the established smoothness/regret argument of Roughgarden [4], independently formalized here. It reconstructs the structure suggested by thesis equations (6.5)–(6.13), pp.132–133 (PDF pp.152–153). We use individual costs in (12), preserve one residual sign and retain time sums. We do not label the original overloaded expressions or the displayed equation (6.11) verified unchanged.

## 6.2 Changing referee prices and personalization

The thesis allows personalized/system costs to differ and permits prices to change across rounds. Let $L_i^t(s)$ be the observed cost actually optimized. It may include prices or subjective doctrine scores; physical cost remains $c_i(s)$. Set $d_i^t(s)=L_i^t(s)-c_i(s)$. Suppose observed external regret is at most $\widehat R_i(T)$, and

$$\sum_t[d_i^t(a_i,s_{-i}^t)-d_i^t(s^t)]\le B_i(T)
\quad(\forall i,a_i). \tag{17}$$

**Theorem 10 — Price-distortion bridge.** Physical regret is bounded by $\widehat R_i(T)+B_i(T)$. Therefore (16) holds with the remainder

$$\frac{\sum_i[\widehat R_i(T)+B_i(T)]}{T(1-\mu)}. \tag{18}$$

A sufficient certificate for (17) is $|L_i^t(s)-c_i(s)|\le\delta_i^t$ for every profile, yielding $B_i(T)=2\sum_t\delta_i^t$.

*Proof.* For each fixed alternative,

$$c_i(s^t)-c_i(a_i,s_{-i}^t)=L_i^t(s^t)-L_i^t(a_i,s_{-i}^t)
+d_i^t(a_i,s_{-i}^t)-d_i^t(s^t).$$

Sum this identity and apply both bounds. The absolute-error certificate bounds each distortion difference by $2\delta_i^t$. Apply Theorem 9 to the resulting physical regret bound. $\square$

An action-independent fee cancels in (17). A bounded but persistent action-dependent distortion can instead produce a linear $B_i(T)$, leaving a nonvanishing efficiency remainder. Contract enforcement illustrates the issue concretely: at the all-preferred table profile, each traveller has a physical unilateral improvement of 3, while (11) makes the implemented improvement zero. These two numerical statements are machine-verified. Observed obedience or observed no-regret is therefore not interchangeable with physical no-regret.

Theorem 10 allows arbitrary round-dependent observed costs, but retains a fixed player set, action sets and physical base game. Participant turnover or a time-varying physical environment requires an additional comparator model and is not covered by changing notation.

## 6.3 Social cost and pure price of anarchy

Social cost is the declared sum $C(s)$, whereas pure price of anarchy compares the worst pure Nash equilibrium with an unrestricted social optimum. For $C^*=\min_s C(s)>0$ and a nonempty pure-equilibrium set,

$$\mathrm{PoA}_{\mathrm{pure}}=\max_{s\in\mathrm{PNE}}\frac{C(s)}{C^*}. \tag{19}$$

Summing the unilateral Nash inequalities and applying (15) gives $C(s)\le\lambda C^*/(1-\mu)$ at every pure equilibrium. We verify this direct corollary as `nash_social_efficiency`; it is the zero-regret specialization of the standard argument. Its application requires smoothness of the actual cost model. V's approved local endpoint in Section 7 need not be Nash, so its ratio to $C^*$ is an optimization gap rather than a price-of-anarchy statistic.

We enumerated every pure profile and unilateral deviation in the 44 source-based cost tables and the 48 distinct broader-network games. The latter are counted once per game, rather than twice for their two baselines. All 92 games have pure equilibria. Among the 88 games with positive optimum, the largest pure price of anarchy is 5: the four-traveller layered instance with seed 2018101 has optimum 2 and worst-equilibrium cost 10. Within the 44 source-based reconstructions, the largest ratio is $232/221$; the unperturbed coalesced vertex and edge cases have ratios 1 and $75/74$. These are exact finite computations under the declared costs, not uniform bounds for a model class.

Four broader games have zero optimal cost. In the ring-with-shortcuts instance with four travellers and seed 2018101, profile 9 is Nash with costs $(3,0,0,0)$, while profile 10 has costs $(0,0,0,0)$. Consequently, no finite $K$ can satisfy $C(s)\le K C^*$ at every pure equilibrium of that game. We kernel-verify this directly from its weighted resource routes and private penalties; the independent checker also matches the literal resource encoding to the saved instance. Zero here means no overlap or preference charge, not zero travel time. In the other three zero-optimum games, every pure equilibrium has zero cost; their $0/0$ ratios are left undefined. V reaches profile 10 from both recorded baselines of the counterinstance.

The obstruction persists without a zero denominator. As an explicit model variation, add a fixed private cost $\varepsilon>0$ to each action of each of the four travellers. Every cost remains nonnegative, unilateral incentives are unchanged, profile 10 is still socially optimal with cost $4\varepsilon$, and profile 9 remains Nash with cost $3+4\varepsilon$. Its equilibrium cost ratio is

$$1+\frac{3}{4\varepsilon},$$

which is unbounded as $\varepsilon$ decreases. Lean verifies the stronger quantified statement: for every $K\ge0$, a positive $\varepsilon$ yields a nonnegative-cost game with positive optimum and a Nash equilibrium costing more than $K$ times that optimum. Thus monotone overlap costs and private preferences alone provide no uniform finite pure-price-of-anarchy bound in this declared resource class. The positive-base-cost family is an extension of the stored instance, not an alteration of its recorded experimental costs.

Lean also verifies that the unshifted counterinstance cannot satisfy (15) for any real $\lambda$ and $\mu<1$. Theorem 9 remains a valid conditional guarantee; this example identifies a model for which its hypothesis fails. The original territory-sharing formulation requires its own smoothness and regret certificates. The selected counterinstance, shifted-family proof and exhaustive equilibrium results are retained in `ThesisLean/EfficiencyCase.lean` and `research/efficiency/`.

# 7. A bounded engineering guarantee and certification interface

## 7.1 Participation-safe finite selection

The engineering objective does not require that every negotiated outcome belong to every possible cooperative core. A more direct guarantee is that coordination preserves each participant's declared acceptance bound and optimizes joint cost within those bounds. Let $b$ be a feasible interacting baseline, and let $h_i$ be traveller $i$'s accepted cost ceiling. Require $c_i(b)\le h_i$, and define

$$F_h=\{s\in A:c_i(s)\le h_i\text{ for every }i\}.$$

**Theorem 11 — Participation-safe selection.** In a finite game, $F_h$ is nonempty and contains a minimum-total-cost profile $s_h$, with $C(s_h)\le C(b)$. This joint non-worsening holds for every ceiling vector admitting $b$. In particular, setting $h_i=c_i(b)$ gives

$$c_i(s_h)\le c_i(b)\quad(\forall i),\qquad C(s_h)\le C(b),$$

and no other profile respecting those same bounds has a smaller joint cost.

*Proof.* The baseline witnesses nonemptiness. A real-valued function on a nonempty finite set attains a minimum. Apply this to $C$ on $F_h$. Membership gives the individual bounds, and comparison with $b$ gives joint non-worsening. Both the general ceiling result and its baseline-safe specialization are machine-verified. $\square$

This theorem resolves existence of an acceptable coordinated plan for this explicitly bounded engineering task. It does not promise a strict improvement: returning the baseline may be necessary. Nor does it imply unconstrained social optimality, strategic truthfulness or coalition stability. The baseline includes other travellers' traffic; it is not the inconsistent promise that everyone simultaneously obtains an isolated solo optimum.

Assumption 4.3.1 in the thesis permits a traveller to volunteer a less-preferred choice [1, p.56, PDF p.76]. A declared nonnegative sacrifice budget $\eta_i$ can be represented by $h_i=c_i(b)+\eta_i$. An individual may then incur a higher cost within the accepted allowance. Exact minimum-total-cost selection still guarantees $C(s_h)\le C(b)$, because $b$ remains an approved candidate. Enlarging the approved set can only weakly lower its minimum joint cost. Approval alone does not give this joint guarantee for an arbitrary heuristic proposal; such a procedure needs its own objective acceptance rule. Theorem 12 supplies that rule through strict descent. Consent is a specification input, not something inferred from a threat score.

A concrete conservative completion is to enumerate feasible profiles, reject those exceeding a declared ceiling, and select a survivor of minimum joint cost. Exhaustive finite enumeration terminates, but its search size is $\prod_i|A_i|$ and no scalability claim follows. A reference implementation is supplied separately; it is not a formally verified extraction of the Lean proof. On all four possible baselines of Table 4.1, it selects a split profile with total cost 9 and does not increase either traveller's cost. A bargaining heuristic can propose candidates to this selection layer, but without exhaustive search or a separate optimality certificate its guarantee is only acceptance of a checked proposal and fallback to the baseline. This completion does not assert termination or optimality of the original Algorithms 1–2.

## 7.2 Reusing the original negotiation results

The original ten-traveller study supplies a concrete participation example [1, Table 4.4, p.70, PDF p.90]. Its displayed total costs progress from 320 to 308, 300 and finally 282. The final cost vector is coordinatewise no greater than the initial vector, with a total reduction of 38 (11.875%). Some provisional rounds exceed individual baseline costs: travellers 8 and 10 in the first round, and 2, 8 and 10 in the second. The example therefore motivates a distinction between provisional negotiation and final acceptance. It illustrates the baseline bounds of Theorem 11, without asserting that the displayed final agreement is the minimum over all approved plans.

The thesis already characterizes the method as heuristic and potentially nonoptimal [1, §4.5.4, pp.74–76, PDF pp.94–96]. In its Table 4.7, all 20 reported bargaining outcomes improve on their selfish baselines; two equal the reported optimum. The displayed bargaining-to-optimum ratios range from 1 to 1.088, with one to four negotiation rounds. We checked these arithmetic statements against transcribed table entries and visually checked the source tables. These are attributed historical observations, not rerun experiments, independently certified optima, or worst-case approximation and runtime guarantees.

The reusable algorithmic structure is the strategy broadcast, conflict-based partner selection, bilateral proposals, joint-cost comparison and coalition updates in Algorithms 1–2 [1, pp.55–57, PDF pp.75–77]. A precise implementation can use that proposal mechanism with a participant acceptance filter and a strict joint-cost descent rule for committed updates. Section 7.3 supplies finite sequential scheduling and explicit tie/no-change rules, together with a termination theorem for that completion. The original permission to reconsider harmful coalitions [1, pp.60–61 and 68–71] supports such checks, while the intermediate cost increases show why a claim of individual improvement at every provisional step would misrepresent the procedure.

## 7.3 An executable finite negotiation procedure

We now specify a conservative completion of the bilateral proposal mechanism. Its inputs are an ordered finite list $F$ of feasible complete plans, a rational-valued joint-cost oracle $J$, an approval predicate $H$ and a permitted-move predicate $M$. A checked entry point rejects an infeasible or unapproved baseline. From the current committed plan $s$, scan $F$ and accept the first $t$ satisfying

$$H(t),\qquad M(s,t),\qquad J(t)<J(s).$$

Commit $t$ and restart a full scan. If no candidate passes, stop. List order resolves proposal priority and equal-cost proposals are rejected. Restarting the scan matters: a proposal previously rejected by $M$ can become permitted after another commitment. In the binary-route implementation, $M$ permits one or two travellers to change actions and $H$ checks every traveller's baseline ceiling. These rules reuse the proposal, joint-cost comparison and acceptance structure of Algorithms 1–2. They explicitly fix sequential scheduling and strict commitment rules; the implementation does not purport to reconstruct the original numerical threat policy or coalition-representative election.

The executable control flow can be summarized as follows:

```text
check that baseline b is listed and approved
s := b
for at most |set(F)| iterations:
    scan F for the first approved, permitted t with J(t) < J(s)
    if no such t exists: return s
    s := t
return s
```

The final return is safe: the following theorem proves that sufficient finite-state fuel cannot leave an eligible improvement unchecked at the returned state.

**Theorem 12 — Finite negotiation correctness.** Let the baseline belong to $F$ and satisfy $H$. The procedure terminates with an approved feasible plan $s_f$, with $J(s_f)\le J(s_0)$. At termination,

$$H(t)\ \wedge\ M(s_f,t)\quad\Longrightarrow\quad J(s_f)\le J(t)
\qquad(t\in F).$$

A bound of $|\operatorname{set}(F)|$ iteration positions suffices, including a terminal certificate. The statement does not require distinct costs, integer costs or a positive lower bound on costs.

*Proof.* Define the rank of $s$ to be the number of distinct listed plans with objective strictly less than $J(s)$. For every accepted transition $s\to t$, the profiles cheaper than $t$ form a proper subset of those cheaper than $s$: inclusion follows from strict descent, and $t$ belongs only to the second set. Rank therefore strictly decreases. Induction on the supplied finite-state bound proves that the executable result admits no eligible successor; the bound cannot expire at a nonterminal state. A second induction proves feasibility, approval and joint-cost non-worsening. The finite scan's correctness equates absence of an eligible successor with the displayed terminal inequalities. All these claims are proved for the executable Lean definitions. A semantic bridge transfers approval and cost guarantees to the earlier real-valued planning model when the rational oracle and approval test accurately represent that model. $\square$

The Lean implementation executes directly, and a Lake executable uses the same definitions. Kernel computations verify all four starting profiles of Table 4.1; the cost-oracle encoding is also proved equal to the original formal table. Starting from either diagonal profile it selects a split profile of total cost 9, and a split baseline is retained. A further source-specific theorem proves that every returned plan in these four runs is physically Nash and jointly optimal, independently supplying the stronger premises used by the cooperative counterparts. Combining those premises with the earlier fixed-outsider theorem proves that the actual returned plan admits the corresponding TU core allocation. An independently written exact-arithmetic Python reference checks every baseline of all 6,561 two-player cost tables with individual costs in $\{0,1,2\}$, totaling 26,244 runs. This operational check supplements the general Lean proof; the Python program is not claimed to be verified extraction.

The endpoint guarantee is deliberately local to approved permitted moves. Two separate synthetic examples are kernel-checked: a three-person change can reach a cheaper approved plan that no pairwise move reaches, and a terminal agreement can admit an individual physical improvement that violates another traveller's bound. Consequently Theorem 12 is not a global-optimality or Nash theorem. Stronger cooperative conclusions still require the hypotheses of Propositions 4.2.1A–B or an independently checked coalition certificate. The current complete scan can be exponential in the number of travellers; no scalability result is asserted.

## 7.4 Reconstructing the ten-traveller heuristic on common instances

The original raw data and implementation are unavailable. We therefore implement an explicitly documented *reconstruction of the thesis heuristic* and compare it with the executable verified procedure on identical reconstructed cost tables. This is a new computational study, not a replication of the reported negotiation trace.

We transcribe the twenty routes in (4.24)–(4.43) [1, pp.65–66, PDF pp.85–86]. The primary model treats the primed endpoint labels printed for traveller 6 as aliases of the corresponding unprimed endpoints. Literal-prime sensitivity cases retain them as distinct resources. For each of two resource conventions—route vertices and directed route edges—we use

$$c_i(s)=p_i a_i+\sum_{e\in U_i(a_i)}w_e\bigl(n_e(s)-1\bigr),$$

where $a_i\in\{0,1\}$ and every used resource has load at least one. The unperturbed cases use $w_e=1$ and $p_i=0$, consistent with sponsored route base costs and participant overlap charges. Unit vertex overlaps with coalesced endpoints reproduce all twenty components of Table 4.2's all-first and all-second cost columns without estimated numeric weights. Edge overlaps do not. This endpoint agreement is a calibration check, not independent identification of the original model. The later reported negotiation vectors are not recovered by these simple conventions, so we retain both resource choices and disclose the label normalization rather than infer an undocumented original cost oracle.

The primary heuristic H1 selects conflicting coalition partners by shared-resource count, elects a representative by unilateral cost-change risk, and compares offers for either representative to switch routes. The offer score uses the minimum of the two representatives' absolute cost changes, following the structure of (4.1); lower scores are preferred, with the initiator's offer retained on a tie. A provisional commitment requires improved combined negotiating-coalition cost and non-increased total cost. Coalitions merge on agreement; individually profitable withdrawals are reconsidered. A visited-profile safeguard prevents cycles and is an explicit reconstruction choice. Participant baseline bounds are checked at the end, with baseline fallback available if approval fails. These rules do not claim a uniquely recovered threat policy or mixed-retaliation distribution. H2 changes the risk score to the switching representative's own change; H3 reverses scheduling and partner-priority conventions.

For each instance, we enumerate all $2^{10}=1,024$ profiles to compute both the global joint-cost minimum and the minimum among baseline-approved profiles. The verified comparator V uses the actual Lean executable on the same integer cost table; its results agree with the instrumented Python reference. An independent checker recomputes costs through pairwise resource intersections and checks approval, all unilateral deviations, every approved one/two-person improvement and the reported exact minima.

On the coalesced vertex instance, the all-first baseline costs 320. H1 and V both attain the computed global and approved minimum 254, through four and six commitments respectively; they select different optimal assignments. On the coalesced edge instance, the baseline is 178 and both reach the computed minimum 148 in five commitments. The literal-prime baselines and minima are respectively $302\to242$ for vertices and $174\to144$ for edges. All four unperturbed cases finish with participant approval and physically Nash assignments under their declared models. These numbers are reconstructed results; 254 is not presented as the original experiment's recovered optimum.

We also retain all twenty fixed-seed perturbations per coalesced resource model, with positive integer resource weights 1–3 and alternative-route preference penalties 0–3. The resulting 42 primary/perturbed cases and two literal-prime cases are a small controlled family, not a representative sample of transport networks. The following counts concern the 21 coalesced cases in each resource model:

| Resource model | Procedure | Approved | Physical Nash | Approved pairwise terminal | Computed global minimum |
|---|---|---:|---:|---:|---:|
| Vertex | H1 | 21/21 | 21/21 | 16/21 | 16/21 |
| Vertex | H3 | 21/21 | 21/21 | 18/21 | 18/21 |
| Vertex | V | 21/21 | 21/21 | 21/21 | 21/21 |
| Edge | H1 | 21/21 | 19/21 | 11/21 | 11/21 |
| Edge | H3 | 21/21 | 21/21 | 17/21 | 17/21 |
| Edge | V | 21/21 | 21/21 | 21/21 | 21/21 |

H2 coincides with H1 throughout this collection. Scheduling sensitivity changes the heuristic outcomes, supporting the need to state reconstruction choices. V's global optimality and physical Nash status in these runs are observed finite-instance properties, not strengthened conclusions of Theorem 12. All methods improve joint cost in the tested cases, but the stronger terminal certificate distinguishes V from some heuristic endpoints. We count commitments, not the original simulation's communication rounds. Common exhaustive cost-table construction is excluded from lookup-phase timing, and no distributed speedup or scalability claim follows. All inputs, seeds, code, complete tables for the four unperturbed cases, traces and independent certificate checks accompany the paper. The larger-instance numerical properties are exact computational evidence; they are not additional Lean-kernel theorems.

Figures 2 and 3 show complementary aspects of the reconstructed comparisons. Figure 2 locates each commitment relative to the computed cost minimum on the primary vertex instance; its horizontal axis counts accepted updates rather than elapsed time. Figure 3 plots each instance's percentage cost gap relative to its exact finite minimum. The zero gaps for V are observations in this collection; Theorem 12 guarantees local terminal acceptance, not universal global optimality.

![Joint-cost paths on the source-derived vertex instance. The paths are newly reconstructed executions, not the published negotiation trace. All shown paths reach the computed minimum 254; accepted-update counts are not communication rounds or runtime.](paper/figures/negotiation_paths.png){width=6.3in}

![Joint-cost gaps above the computed optimum for the 21 coalesced cases per resource model. Markers are horizontally offset for readability. Seed indices are discrete case identifiers; no statistical confidence intervals or general approximation guarantee are implied.](paper/figures/optimality_gaps.png){width=6.3in}

## 7.5 Independent network families

To test dependence on the original route skeleton, we fixed a generation protocol before inspecting outcomes and retained all 48 generated graph/route/cost instances. Four graph families cover a bidirectional $4\times4$ grid, a 12-node ring with diameter shortcuts, a directed four-layer network and three parallel corridors. Each has 4, 6 or 8 travellers and four declared seeds. Two starting profiles per instance (all-first and a seeded nonzero profile) give 96 baseline-specific comparisons. These two observations share a cost table and are not independent statistical samples.

Each traveller receives two distinct simple routes between its origin and destination: a shortest path and a shortest alternative obtained by deleting an edge of the first path. Directed edges are resources; weights 1–3 and alternative-route private penalties 0–3 use the same additive overlap-cost model as Section 7.4. Thus topology, route overlap, traveller count and starting plan vary, while the cost class and two-action restriction remain controlled. These newly generated synthetic experiments supply a fresh test of the thesis-inspired coordination logic on inputs independent of the original numerical instances. Their value is the ability to vary network structure and starting conditions while holding the declared cost class and comparison rules fixed. They are a controlled robustness study rather than a representative transport-network sample. The complete protocol, graphs, routes, seeds and parameters are retained in `research/broader_networks/`.

All methods receive identical tables and baselines, but the original comparison uses different acceptance policies: V applies participant ceilings at every committed step, whereas H1 checks them only at the endpoint and may fall back to the baseline. Consequently, the counts compare complete procedures under those policies, rather than isolate algorithmic superiority. The matched controls below address this difference. Exhaustive enumeration separates the unrestricted minimum $C^*$ from the approved minimum $C_A^*$. For a published approved endpoint $s$, the gap decomposes exactly as

$$C(s)-C^* = \underbrace{C_A^*-C^*}_{\text{participation gap}} + \underbrace{C(s)-C_A^*}_{\text{search gap}}.$$

The first term measures the cost of the declared individual acceptance bounds; the second measures residual suboptimality within those bounds. A raw heuristic outcome violating approval is replaced by the baseline for publication, as specified in Section 7.4. Raw approval and raw Nash flags remain reported separately; no fallback result is relabelled as an achieved negotiated improvement.

| Family (24 starts each) | H1 raw approved | V approved | V approved minimum | V unrestricted minimum | V underlying-cost Nash |
|---|---:|---:|---:|---:|---:|
| Grid | 19 | 24 | 23 | 18 | 22 |
| Ring with shortcuts | 12 | 24 | 23 | 13 | 17 |
| Layered | 11 | 24 | 22 | 12 | 14 |
| Parallel corridors | 14 | 24 | 24 | 14 | 14 |

V preserves approval and reaches an approved pairwise terminal point in all 96 cases, attaining the exact approved minimum in 92 and the unrestricted minimum in 57. It is physically Nash in 67. Joint cost strictly improves in 66 cases and the baseline is retained in 30; the participation gap is positive in 38. H1's raw outcomes are approved in 56 cases and physically Nash in 80; with baseline fallback, 46 published outcomes attain the approved minimum and 22 the unrestricted minimum. H2 and H3 attain respectively 44 and 46 approved minima after fallback. The higher raw Nash count of H1 concerns a different property and includes outcomes some participants would reject. We do not claim that V dominates every criterion or reproduces the original heuristic.

![Gap decomposition on independent network families. Each group contains 24 baseline-specific cases. Approval cost is the participation gap; H1 and V search gaps compare published outcomes with the exact approved minimum. H1 includes baseline fallback when raw approval fails; matched controls are reported separately below. Vertical scales differ between families; horizontal offsets only reveal repeated values.](paper/figures/broader_networks.png){width=100%}

The four non-optimal V endpoints have search gaps 2, 5, 3 and 7 in the declared planning-cost units. The largest relative search gap is 50%, so the high optimum count does not establish a uniform approximation guarantee. One explicit grid case has eight travellers, seed 2018103 and starting profile 214: V stops at profile 2 with cost 16, whereas approved profile 216 costs 14. They differ in five traveller actions, beyond the permitted pairwise move. This is a local-search limitation in the reconstructed model, not a counterexample to Theorem 12.

A separate six-traveller grid case (seed 2018102, starting profile 49) returns profile 33 with costs $(8,0,0,0,0,5)$, which is a minimum-cost approved plan of cost 13. Traveller 1 can individually switch to profile 32, reducing its cost to 3 while raising traveller 4's cost from 0 to 3. The latter exceeds that traveller's baseline ceiling of zero. Thus approved optimality does not imply individual Nash stability: the referee's permitted joint commitments and an individual's unenforced deviation opportunities differ. The retained counterinstances expose this distinction concretely, rather than concealing it behind favorable aggregate results.

An independent checker recomputes all 39,936 player/profile costs by pairwise intersections, validates simple routes and graph edges, and checks 384 method endpoints and traces against exhaustive deviation and minimum tests. The native Lean executable agrees with the reference in all 96 cases. These are computational certificates under the declared inputs; the unchanged generic protocol theorem remains kernel-verified. The broader results add reproducible evidence for the engineering value of coordinating personalized route choices with explicit participant safeguards. They show how the thesis-inspired approach can be carried into new instances through the revised mathematical treatment, with both successful coordination and its limitations exposed by exact benchmarks.

### Retrospective matched controls

Following external feedback, we added acceptance-matched heuristic and generic local-search controls on the same 96 baseline cases. The protocol was fixed before running the new controls, but the instances and old outcomes were already known; this is a retrospective diagnostic, not a fresh validation sample. H1-A adds V's baseline-ceiling filter to every H1 negotiation and withdrawal. H1-A-strict also requires strict total-cost descent. All other representative, proposal and coalition rules remain unchanged. Their proposal neighborhoods still differ from V's full one-/two-person neighborhood.

\Needspace{8\baselineskip}

| Procedure | Raw approved | Raw Nash | Approved optimum | Mean gap |
|---|---:|---:|---:|---:|
| H1 | 56/96 | 80/96 | 46/96 | 4.5833 |
| H1-A | 96/96 | 53/96 | 54/96 | 3.3958 |
| H1-A-strict | 96/96 | 52/96 | 54/96 | 3.4583 |
| V | 96/96 | 67/96 | 92/96 | 0.1771 |

Only H1 requires endpoint fallback. Adding approval changes the admissible trajectory and can reduce physical Nash incidence; the objectives must therefore be distinguished even when all methods share the filter. V attains more approved minima than these reconstructed proposal mechanisms in this collection, but H1-A also beats V on one instance: the eight-traveller grid case with seed 2018103 and baseline 214, returning cost 14 against V's 16. The outcomes therefore do not establish pointwise dominance, identify a unique cause, or give a general advantage.

A generic randomized pairwise local search uses exactly V's fixed acceptance ceilings, objective and one-/two-person move set, choosing uniformly among approved strictly improving neighbors. Across 256 retained schedules per case, its mean approved-optimum hit fraction from the same baseline is **93.148%**, compared with V's **95.833%** (92/96); mean absolute search gaps are respectively 0.3733 and 0.1771. A separate landscape diagnostic, starting uniformly from approved profiles while keeping the original ceilings fixed, has a mean hit fraction of **94.763%** and mean gap 0.2535. Random approved initialization may cross a multi-person barrier, so it is not an operational substitute for the same-start control. Both randomized arms attain the approved minimum on every trial in 85/96 cases. No best-of-256 result or independent-trial significance claim is used.

The approved set has median size four, and in 20 cases it contains only the baseline. The baseline already attains the approved minimum in 30 cases. These facts and the generic search controls show why 92/96 should be read as finite implementation evidence rather than a distinctive optimization achievement or strong evidence of general transfer. The proved contribution of V is its explicit acceptance and stopping guarantee. The synthetic study tests how this specification behaves in the declared model class.

All 49,152 randomized traces and 384 deterministic endpoints pass independent direct-cost checks, including approval, descent and neighborhood conditions; randomized endpoints also pass exhaustive local-terminal checks. The original H1/V outcomes are unchanged. Full protocols, traces and certificates are retained in `research/review_controls/`.

## 7.6 Certification obligations

The results support a mathematically specified certification layer around personalized planning and negotiation. They do not require that every bargaining process be declared convergent.

**Stage A: construct the game.** Record finite feasible actions, full-profile physical costs, private observed costs and the common social objective. State which hard constraints hold in every action; any lottery or constraint relaxation must be explicit. For the resource subclass, provide nondecreasing resource-price functions and private route costs.

**Stage B: choose the opportunity model.** Specify fixed outsiders, isolation or another response rule. For a fixed-outsider two-person subgame, certify Nash and Pareto efficiency for an NTU claim, or Nash and minimum joint cost for a TU claim. For larger coalitions, test the actual coalitional condition rather than relying on pairwise agreement. For isolation in the monotone subclass, compute the gap and use Theorems 4–6 to decide the required budget or tolerance.

**Stage C: separate selection from enforcement.** Negotiation proposes an agreement. A referee may implement it through a declared pricing rule such as (11). This certifies implemented stability under the stated jurisdiction, not physical optimality, voluntary participation or stability after exit. Quality claims must be checked against physical costs and the appropriate outside options.

**Stage D: certify repeated outcomes.** Maintain the realized history and evaluate every fixed action against actual opponents. Compute upper bounds on observed regret and price distortion. Equations (14) and (18) then certify empirical equilibrium and physical efficiency when the recorded bounds are small. Smoothness must be proved for the actual physical cost class, or checked exhaustively for a finite instance. No smoothness certificate is inferred from the presence of a referee.

This interface is operationally testable and does not encode the desired outcome as an assumption. A regret certificate may be large; a bargaining run may fail to meet a stopping criterion. Such failures cannot be hidden by calling every final agreement an equilibrium. Theorem 12 establishes termination for the specified finite completion. Sublinear regret and guarantees for asynchronous or threat-based variants require further algorithmic analysis. Standard regret-minimizing learners offer a separate implementation route, with their own information and bounded-loss assumptions [4]; their guarantees are not attributed to Algorithms 1–2 without proof.

# 8. Verification, prior art and research significance

The project kernel-checks the general theorems and declared two-traveller instance results, including existence of finite coalition minima and construction of the empirical distribution. The larger-instance numerical results in Sections 7.4–7.5 use exact finite computation with independent checks and are not additional kernel-proved certificates. Every accepted module is imported by the root Lake target. The verification script runs `lake build`, explicitly prints the dependencies of every theorem and records source hashes. No admissions, custom mathematical postulates, unsafe proof shortcuts or native decision oracles are used. Reported foundational dependencies are `propext`, `Classical.choice` and `Quot.sound`. Noncomputable definitions over real numbers are mathematical definitions, not executable learning algorithms.

Semantic verification is separate. The source table is reconstructed from its chosen resource suffixes, and both cooperative conventions are identified. The monotone model, penalty formula, subsidy and observed-cost distortion assumptions are declared extensions. General theorem validity does not prove that all fuzzy scores, rewards or territory-sharing prices in the thesis instantiate those assumptions. The original larger numerical experiments have not been replicated. Section 7.4 instead supplies a controlled reconstruction with declared cost, label and heuristic choices; its shared-instance comparisons are computational evidence rather than a recovered original implementation.

The results draw on established theory. The finite-potential minimization principle and congestion-game existence results are established [2]. Fixed-outsider core correspondences express established stability ideas under an explicit opportunity model. Competitive equilibrium/core results for exchange economies, discussed by Serrano [3], do not automatically identify a route-choice Nash equilibrium with a cooperative allocation. The financing and relaxation results belong to the cost-of-stability and weighted least-core frameworks [5,6]. Our particular formulas follow from the declared singleton-dominance structure. The smoothness result is known [4]; the observed-cost extension follows by a perturbation identity. None is presented as a new general solution concept.

The contribution is a formal mathematical treatment of the engineering framework: personalized feasible plans can be coordinated within explicit acceptance bounds, strategic agreements have cooperative stability under the specified counterparts, contractual rules implement the selected agreements, and repeated outcomes admit quantitative efficiency certificates when their hypotheses hold. The original two-traveller example instantiates both cooperative counterparts. The purpose of this preprint is to present these definitions, proofs and implementation obligations as a coherent foundation for coordinated planning. The general mathematical results are attributed to their established frameworks. The formal integration, executable procedure and reproducible source-based comparisons are the contributions claimed here; no new general equilibrium or bargaining solution concept is asserted.

## Relationship to the 2018 engineering framework

The new treatment strengthens the evidential basis of the 2018 thesis in two complementary ways. First, it gives selected relationships between individual choice, cooperative opportunities and enforcement explicit mathematical conditions, together with machine-checked proofs. Second, it turns thesis-inspired negotiation logic into inspectable implementations and evaluates them on new synthetic data. The original engineering idea—balancing personalized objectives with coordinated use of shared resources—therefore receives both a precise formal foundation and additional finite computational support.

The new data are useful precisely because they extend the investigation beyond the original worked example. The 44 source-based reconstructions test sensitivity to resource conventions, endpoint labels and costs. The additional 48 graph/route/cost instances, evaluated from 96 starting profiles across four network families, test whether the specified coordination procedure continues to function when topology, overlap, traveller count and starting conditions change. The generation protocol was fixed before examining these outcomes, and every generated configuration is retained. These experiments demonstrate execution across the declared finite overlap-cost instances; their generators and complete parameters make the evidence reproducible. The matched controls show that the high optimum-hit count is also largely consistent with generic pairwise local search, so it does not identify a distinctive optimization benefit of the coordination mechanism.

The findings support a concrete engineering conclusion. Under the revised procedure, coordination preserves every participant's baseline cost ceiling and reaches an approved local terminal outcome in all 96 broader-network cases; 66 cases strictly improve joint cost and 30 retain the baseline. The exact approved minimum is attained in 92 cases, with the local-search controls giving the necessary context for that count. The reconstructed heuristic also produces joint improvements in the source-based collection, while the broader comparisons reveal where its provisional outcomes need an explicit acceptance safeguard. Together, these results support the original motivation for combining personal planning with negotiated coordination and show the practical value of specifying the referee's obligations.

This is additional support for the original work through a new mathematical and computational treatment. It does not retroactively identify the revised procedure with every detail of the original implementation. The new proofs establish the stated models and procedure; the simulations demonstrate their behavior on the retained instances. Four residual search gaps and 29 underlying-cost non-Nash endpoints in the broader V runs delimit the stronger conclusions one can draw. Thus the contribution is both positive and precise: the thesis's engineering framework supports a rigorous, reproducible realization, with its applicable guarantees and remaining limitations made explicit.

The study also illustrates the methodological opportunity that motivated this return to the thesis. An engineer's intuition about competition and cooperation can become the starting point for a fuller mathematical investigation: reconstruct the intended model, make its assumptions explicit, prove what follows, and test the resulting procedure on new data. AI assistance makes that investigation accessible in this case; Lean and reproducible experiments supply distinct checks on its results. This is a documented case study of that process, with the mathematical and engineering conclusions stated at the level supported by the evidence.

The next substantive theorem should strengthen the finite negotiation guarantee under realistic resource externalities, private information, bounded referee prices and exit rights, or establish regret guarantees for a specified learning rule. Stronger equilibrium claims cannot be obtained by silently assuming these obligations away.

**Status of Proposition 4.2.1.** The source proposition does not uniquely determine the required outsider opportunities. This addendum proves two explicit conditional replacements. Proposition 4.2.1A proves cooperative stability of efficient two-person Nash agreements under fixed-outsider opportunities. Proposition 4.2.1B proves cooperative stability under isolated opportunities with the exact external financing, while preserving unilateral Nash incentives. Both are realized by the original two-traveller example. Their Lean statements are **VERIFIED**; their application to the engineering framework is **CONDITIONALLY VERIFIED** under the assumptions stated in each proposition. Together with participation-safe selection, these results establish a rigorous coordination guarantee for the stated models. Theorem 12 adds a terminating executable negotiation completion with an approved local outcome. The reconstructed comparisons and new synthetic experiments in Sections 7.4–7.5 add reproducible engineering evidence on shared instances and across different network families. General guarantees for heuristic variants, changing participant populations and replication of the original empirical instances require separate algorithmic or experimental evidence.

## Author contributions and AI assistance

Haitham Masaud Amar developed the original planning framework and directed the present investigation.

OpenAI's Codex [11] assisted with mathematical reconstruction, Lean proof development, experimental software, literature searches, figure preparation, and manuscript drafting and revision. The author takes full responsibility for the manuscript, including its mathematical claims, formalization choices, references, and interpretation of the computational results.

## Artifact availability and reproduction

The companion `REPRODUCIBILITY_BUNDLE.zip` contains the pinned Lake manifest, all project Lean sources, executable entry points, reconstruction inputs, plotting code and finite certificates. This draft has no public archive identifier yet. With the pinned Lean toolchain installed, the principal checks are:

```bash
lake build ThesisLean negotiation reconstruction
lake env lean ThesisLean/AxiomAudit.lean
python scripts/reconstruct_comparison.py --with-lean
python scripts/check_reconstruction.py
python scripts/broader_networks.py
python scripts/check_broader_networks.py
python scripts/review_controls.py
python scripts/check_review_controls.py
python scripts/equilibrium_efficiency.py
python scripts/check_equilibrium_efficiency.py
```

The comparison scripts use the Python standard library. Regenerating figures additionally uses Matplotlib and NumPy; manuscript exports use Pandoc and pdfLaTeX. Source correspondence, complete assumption changes and exact build records are retained in the companion research directory.

# References

[1] H. M. Amar. *Strategic Trip Planning: Striking a Balance Between Competition and Cooperation*. PhD thesis, University of Waterloo, 2018. Official PDF: [Waterloo repository](https://dspacemainprd01.lib.uwaterloo.ca/server/api/core/bitstreams/8db00234-2b4d-4660-b7f2-d371de40a637/content).

[2] R. W. Rosenthal. A class of games possessing pure-strategy Nash equilibria. *International Journal of Game Theory* 2, 65–67, 1973. Source thesis reference [63]. The generic resource-potential construction is identified as prior art; this development verifies the general finite-potential implication and an explicit potential for Table 4.1.

[3] R. Serrano. Cooperative Games. In *Computational Complexity*, pp.666–674, 2012. [Publisher record](https://doi.org/10.1007/978-1-4614-1800-9_42). Related exposition: *Cooperative Games: Core and Shapley Value*, CEMFI Working Paper 0709, 2007, §§2–3, [working paper](https://www.cemfi.es/ftp/wp/0709.pdf).

[4] T. Roughgarden. Intrinsic robustness of the price of anarchy. *STOC*, 2009; extended *Journal of the ACM* version, 2015. [DOI](https://doi.org/10.1145/2806883). [Author version](https://www.timroughgarden.algorithmsilluminated.org/papers/robust.pdf).

[5] R. Meir, Y. Bachrach and J. S. Rosenschein. Minimal subsidies in expense sharing games. *SAGT*, 2010. [Author-hosted paper](https://www.microsoft.com/en-us/research/wp-content/uploads/2016/02/sagt10cos.pdf).

[6] T. Solymosi. Weighted nucleoli and dually essential coalitions. *International Journal of Game Theory* 48, 1087–1109, 2019. [Open-access article](https://doi.org/10.1007/s00182-019-00689-x).

[7] J. F. Nash, Jr. The Bargaining Problem. *Econometrica* 18(2), 155–162, 1950. [DOI](https://doi.org/10.2307/1907266). The product-maximization interpretation is classical; the paper verifies its specialization to the declared two-traveller lottery model.

[8] L. de Moura and S. Ullrich. The Lean 4 Theorem Prover and Programming Language. *Automated Deduction — CADE 28*, pp.625–635, 2021. [DOI](https://doi.org/10.1007/978-3-030-79876-5_37).

[9] The mathlib Community. The Lean Mathematical Library. *Certified Programs and Proofs (CPP)*, pp.367–381, 2020. [DOI](https://doi.org/10.1145/3372885.3373824). The development uses the pinned Mathlib 4 version stated above.

[10] OpenAI. *Sharing AI progress in mathematics*. 6 October 2026. [Announcement](https://openai.com/index/sharing-ai-progress-in-mathematics/); [mathematical manuscripts and supporting proof artifacts](https://github.com/openai/math). Accessed 20 October 2026. Cited as the author's motivation for revisiting the thesis, rather than as evidence for any theorem in this paper.

[11] OpenAI. *Codex* [AI coding and research assistant]. Used October 2026. [Product and documentation](https://openai.com/codex/). The precise underlying model snapshot was not recorded; the resulting research artifacts and validation records are retained in the companion supplement.

\newpage

# Appendix A. Traceable source and proof correspondence

| Paper result | Declarations, source and added scope |
|---|---|
| Theorem 1, TU | `fixed_outsider_core_iff`; `fixed_outsider_minima_exist`. Proposition 4.2.1, p.52/PDF72; explicit reference-dependent outsider rule |
| Theorem 1, NTU | `strong_iff_fixed_ntu_core`. NTU description and core, (3.2)–(3.3), p.41/PDF61; vector opportunities retained |
| Theorem 2 | `two_player_nash_optimum_core`; `two_player_nash_pareto_strong`. Pairwise bargaining and Pareto example, pp.55–59/PDF75–79; efficiency condition explicit |
| Actual source instance | `ExampleOne.fixed_outsider_core_exists`; `ExampleOne.fixed_outsider_ntu_core`. Figure 4.2, equations (4.2)–(4.5), Table 4.1, pp.58–59/PDF78–79 |
| Theorem 3 | `ResourceModel.minima_singleton_dominated`; `solo_le_member`; `singleton_total`; `coalition_minima_exist`. Resource costs, §3.2.1 pp.39–42/PDF59–62; §4.5 pp.64–65/PDF84–85; §6.3.2 pp.124–125/PDF144–145; explicit monotone additive subclass |
| Theorem 4 | `dominated_core_iff`. Cost core (4.23), p.65/PDF85; isolation completion |
| Theorem 5 | `gap_subsidy_sufficient`; `gap_subsidy_necessary`. Explicit financing extension of compensation idea, p.47/PDF67; not an original subsidy theorem |
| Theorem 6 | `equal_surcharge_core`; `per_capita_gap_necessary`; `optimal_per_capita_gap`. Explicit approximate-stability extension; preserves full budget |
| Theorem 7 | `contract_implements_strong`; `contract_implements_tu`; `finite_contract_core_exists`. Binding assumption p.48/PDF68; referee penalties p.133/PDF153; explicit price rule and jurisdiction |
| Enforcement limits | `ExampleOne.inefficient_contract_enforceable`; `contract_hides_physical_gain`. Actual Table 4.1; distinguishes physical and implemented costs |
| Theorem 8 | `empirical_expected`; `external_regret_empirical_cce`; `zero_regret_empirical_cce`. Repeated-game discussion pp.127–134/PDF147–154; explicit all-action regret |
| Pure-equilibrium efficiency | `nash_social_efficiency`. Standard smoothness corollary of the same source equations; actual smoothness required |
| Resource inefficiency counterinstance | `EfficiencyCase.raw_certificate`; `bad_is_nash`; `endpoint_costs`; `optimum_is_optimal`; `no_finite_zero_optimum_bound`; `positive_optimum_unbounded`; `not_smooth`. New synthetic ring instance n4/seed2018101, source-grounded overlap subclass; explicit constant private-cost extension |
| Theorem 9 | `finite_time_efficiency`. Equations (6.5)–(6.13), pp.132–133/PDF152–153; standard corrected quantified statement |
| Financed isolation proposition | `rebate_preserves_nash`; `financed_isolation_counterpart`; `ResourceModel.financed_nash_core`; `subsidized_core_is_funded_core`; `ExampleOne.financed_source_example`. Proposition 4.2.1 p.52/PDF72; explicit efficiency and sponsor-financing completion |
| Figure 1 geometry | `source_gain_constraints`; `source_nash_product_bound`; `symmetric_split_expected_costs`; `symmetric_split_attains_nash_product`. Table 4.1 p.59/PDF79; declared status quo and joint-lottery representation; known Nash-product interpretation |
| Theorem 12 | `Negotiation.Protocol.run_safe`; `rank_decreases`; `run_terminal`; `negotiate_correct`; `checked_correct`; `planning_guarantee`. Algorithms 1–2 pp.55–57/PDF75–77; explicit sequential scan, acceptance, strict-descent and stopping rules. Executable definitions, not a proof of an unspecified threat-based implementation |
| Theorem 11 | `exists_approved_minimum`; `exists_baseline_safe_plan`. Assumption 4.3.1, p.56/PDF76 and personalized strategy generation; explicit finite baseline/consent completion, not a theorem about the original heuristic |
| Theorem 10 | `transfer_observed_regret`; `distortion_of_uniform_error`; `efficiency_with_observed_costs`. Personal/system costs p.81/PDF101 and p.125/PDF145; changing prices p.134/PDF154; fixed physical game and bounded cumulative distortion |


==> anc/paper/figures/PLOT_DATA.json <==
{
  "bargaining_geometry": {
    "source": "Table4.1, p.59/PDF79",
    "costs": [
      [
        8,
        8
      ],
      [
        4,
        5
      ],
      [
        5,
        4
      ],
      [
        7,
        7
      ]
    ],
    "gains": [
      [
        0,
        0
      ],
      [
        4,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        1
      ]
    ],
    "status_quo_costs": [
      8,
      8
    ],
    "lottery_weights_on_split_profiles": [
      "1/2",
      "1/2"
    ],
    "lottery_expected_costs": [
      "9/2",
      "9/2"
    ],
    "maximum_nash_product": "49/4",
    "formal_support": "ThesisLean/BargainingGeometry.lean",
    "scope": "Correlated lotteries and expected costs; not independent mixing, not the thesis negotiation selection rule."
  },
  "optimality_gaps": {
    "source": "research/reconstruction/results.json",
    "comparison": "100*(final cost-global optimum)/global optimum",
    "population": "21 coalesced vertex cases and21 coalesced edge cases; literal-prime cases excluded",
    "rows": [
      {
        "instance": "source10-vertex",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-00",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-01",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-02",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-03",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-04",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "150/113"
      },
      {
        "instance": "perturb-vertex-05",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "100/37"
      },
      {
        "instance": "perturb-vertex-06",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-07",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "800/437"
      },
      {
        "instance": "perturb-vertex-08",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-09",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-10",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-11",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-12",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-13",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-14",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "700/459"
      },
      {
        "instance": "perturb-vertex-15",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-16",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "200/247"
      },
      {
        "instance": "perturb-vertex-17",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-18",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-19",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "source10-vertex",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-00",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-01",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-02",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-03",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-04",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-05",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "100/37"
      },
      {
        "instance": "perturb-vertex-06",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-07",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "700/437"
      },
      {
        "instance": "perturb-vertex-08",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-09",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-10",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-11",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-12",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-13",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-14",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "700/459"
      },
      {
        "instance": "perturb-vertex-15",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-16",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-17",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-18",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-19",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "source10-vertex",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-00",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-01",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-02",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-03",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-04",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-05",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-06",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-07",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-08",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-09",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-10",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-11",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-12",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-13",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-14",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-15",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-16",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-17",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-18",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-vertex-19",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "source10-edge",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-00",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "100/83"
      },
      {
        "instance": "perturb-edge-01",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "125/69"
      },
      {
        "instance": "perturb-edge-02",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-03",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-04",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "75/38"
      },
      {
        "instance": "perturb-edge-05",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-06",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-07",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-08",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "700/283"
      },
      {
        "instance": "perturb-edge-09",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "100/209"
      },
      {
        "instance": "perturb-edge-10",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "400/237"
      },
      {
        "instance": "perturb-edge-11",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-12",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "100/93"
      },
      {
        "instance": "perturb-edge-13",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "300/341"
      },
      {
        "instance": "perturb-edge-14",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "500/191"
      },
      {
        "instance": "perturb-edge-15",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-16",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-17",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "300/101"
      },
      {
        "instance": "perturb-edge-18",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-19",
        "method": "reconstructed_eq41",
        "gap_percent_exact": "0"
      },
      {
        "instance": "source10-edge",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-00",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-01",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-02",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-03",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-04",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-05",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-06",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-07",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "75/88"
      },
      {
        "instance": "perturb-edge-08",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-09",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-10",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "200/237"
      },
      {
        "instance": "perturb-edge-11",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "300/283"
      },
      {
        "instance": "perturb-edge-12",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-13",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-14",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-15",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-16",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-17",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "100/303"
      },
      {
        "instance": "perturb-edge-18",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-19",
        "method": "reconstructed_reverse_schedule",
        "gap_percent_exact": "0"
      },
      {
        "instance": "source10-edge",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-00",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-01",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-02",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-03",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-04",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-05",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-06",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-07",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-08",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-09",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-10",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-11",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-12",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-13",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-14",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-15",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-16",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-17",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-18",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      },
      {
        "instance": "perturb-edge-19",
        "method": "verified_reference",
        "gap_percent_exact": "0"
      }
    ],
    "scope": "Finite computational results; zero observed gap is not a global-optimality theorem."
  },
  "negotiation_paths": {
    "source": "source10-vertex in results.json and its full cost table",
    "traces": {
      "reconstructed_eq41": {
        "profiles": [
          0,
          16,
          17,
          145,
          401
        ],
        "total_costs": [
          320,
          290,
          278,
          262,
          254
        ]
      },
      "reconstructed_reverse_schedule": {
        "profiles": [
          0,
          32,
          288,
          416,
          384,
          385,
          401
        ],
        "total_costs": [
          320,
          312,
          290,
          276,
          268,
          262,
          254
        ]
      },
      "verified_reference": {
        "profiles": [
          0,
          1,
          16,
          17,
          144,
          145,
          400
        ],
        "total_costs": [
          320,
          302,
          290,
          278,
          268,
          262,
          254
        ]
      }
    },
    "global_minimum": 254,
    "scope": "Reconstructed committed paths; not the published320\u2192308\u2192300\u2192282 trace, not wall-clock performance."
  },
  "broader_networks": {
    "rows": [
      {
        "family": "grid",
        "instance_baselines": [
          [
            "grid-n4-s2018100",
            0
          ],
          [
            "grid-n4-s2018100",
            8
          ],
          [
            "grid-n4-s2018101",
            0
          ],
          [
            "grid-n4-s2018101",
            6
          ],
          [
            "grid-n4-s2018102",
            0
          ],
          [
            "grid-n4-s2018102",
            6
          ],
          [
            "grid-n4-s2018103",
            0
          ],
          [
            "grid-n4-s2018103",
            1
          ],
          [
            "grid-n6-s2018100",
            0
          ],
          [
            "grid-n6-s2018100",
            18
          ],
          [
            "grid-n6-s2018101",
            0
          ],
          [
            "grid-n6-s2018101",
            39
          ],
          [
            "grid-n6-s2018102",
            0
          ],
          [
            "grid-n6-s2018102",
            49
          ],
          [
            "grid-n6-s2018103",
            0
          ],
          [
            "grid-n6-s2018103",
            10
          ],
          [
            "grid-n8-s2018100",
            0
          ],
          [
            "grid-n8-s2018100",
            179
          ],
          [
            "grid-n8-s2018101",
            0
          ],
          [
            "grid-n8-s2018101",
            240
          ],
          [
            "grid-n8-s2018102",
            0
          ],
          [
            "grid-n8-s2018102",
            106
          ],
          [
            "grid-n8-s2018103",
            0
          ],
          [
            "grid-n8-s2018103",
            214
          ]
        ],
        "participation_gaps": [
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          7,
          0,
          0,
          0,
          0,
          4,
          10,
          0,
          0,
          2,
          0
        ],
        "H1_published_search_gaps": [
          2,
          0,
          0,
          0,
          0,
          3,
          0,
          0,
          2,
          2,
          4,
          8,
          3,
          11,
          0,
          0,
          6,
          3,
          0,
          0,
          1,
          4,
          0,
          0
        ],
        "V_search_gaps": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2
        ]
      },
      {
        "family": "ring_shortcuts",
        "instance_baselines": [
          [
            "ring_shortcuts-n4-s2018100",
            0
          ],
          [
            "ring_shortcuts-n4-s2018100",
            13
          ],
          [
            "ring_shortcuts-n4-s2018101",
            0
          ],
          [
            "ring_shortcuts-n4-s2018101",
            3
          ],
          [
            "ring_shortcuts-n4-s2018102",
            0
          ],
          [
            "ring_shortcuts-n4-s2018102",
            15
          ],
          [
            "ring_shortcuts-n4-s2018103",
            0
          ],
          [
            "ring_shortcuts-n4-s2018103",
            11
          ],
          [
            "ring_shortcuts-n6-s2018100",
            0
          ],
          [
            "ring_shortcuts-n6-s2018100",
            1
          ],
          [
            "ring_shortcuts-n6-s2018101",
            0
          ],
          [
            "ring_shortcuts-n6-s2018101",
            15
          ],
          [
            "ring_shortcuts-n6-s2018102",
            0
          ],
          [
            "ring_shortcuts-n6-s2018102",
            3
          ],
          [
            "ring_shortcuts-n6-s2018103",
            0
          ],
          [
            "ring_shortcuts-n6-s2018103",
            36
          ],
          [
            "ring_shortcuts-n8-s2018100",
            0
          ],
          [
            "ring_shortcuts-n8-s2018100",
            172
          ],
          [
            "ring_shortcuts-n8-s2018101",
            0
          ],
          [
            "ring_shortcuts-n8-s2018101",
            90
          ],
          [
            "ring_shortcuts-n8-s2018102",
            0
          ],
          [
            "ring_shortcuts-n8-s2018102",
            121
          ],
          [
            "ring_shortcuts-n8-s2018103",
            0
          ],
          [
            "ring_shortcuts-n8-s2018103",
            92
          ]
        ],
        "participation_gaps": [
          2,
          5,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          10,
          6,
          0,
          0,
          0,
          6,
          0,
          0,
          8,
          1,
          14,
          2,
          1,
          0,
          1
        ],
        "H1_published_search_gaps": [
          7,
          0,
          3,
          3,
          0,
          7,
          1,
          6,
          3,
          0,
          15,
          0,
          0,
          0,
          1,
          0,
          2,
          16,
          4,
          0,
          6,
          31,
          0,
          16
        ],
        "V_search_gaps": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          5,
          0,
          0
        ]
      },
      {
        "family": "layered",
        "instance_baselines": [
          [
            "layered-n4-s2018100",
            0
          ],
          [
            "layered-n4-s2018100",
            3
          ],
          [
            "layered-n4-s2018101",
            0
          ],
          [
            "layered-n4-s2018101",
            7
          ],
          [
            "layered-n4-s2018102",
            0
          ],
          [
            "layered-n4-s2018102",
            2
          ],
          [
            "layered-n4-s2018103",
            0
          ],
          [
            "layered-n4-s2018103",
            10
          ],
          [
            "layered-n6-s2018100",
            0
          ],
          [
            "layered-n6-s2018100",
            51
          ],
          [
            "layered-n6-s2018101",
            0
          ],
          [
            "layered-n6-s2018101",
            11
          ],
          [
            "layered-n6-s2018102",
            0
          ],
          [
            "layered-n6-s2018102",
            55
          ],
          [
            "layered-n6-s2018103",
            0
          ],
          [
            "layered-n6-s2018103",
            13
          ],
          [
            "layered-n8-s2018100",
            0
          ],
          [
            "layered-n8-s2018100",
            117
          ],
          [
            "layered-n8-s2018101",
            0
          ],
          [
            "layered-n8-s2018101",
            38
          ],
          [
            "layered-n8-s2018102",
            0
          ],
          [
            "layered-n8-s2018102",
            175
          ],
          [
            "layered-n8-s2018103",
            0
          ],
          [
            "layered-n8-s2018103",
            227
          ]
        ],
        "participation_gaps": [
          0,
          0,
          0,
          0,
          0,
          4,
          0,
          3,
          0,
          12,
          11,
          2,
          7,
          7,
          0,
          4,
          0,
          11,
          0,
          0,
          69,
          35,
          0,
          10
        ],
        "H1_published_search_gaps": [
          4,
          4,
          8,
          1,
          0,
          0,
          4,
          0,
          3,
          0,
          2,
          0,
          33,
          0,
          8,
          10,
          0,
          0,
          37,
          0,
          60,
          0,
          3,
          59
        ],
        "V_search_gaps": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          0,
          0,
          7,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      },
      {
        "family": "parallel_corridors",
        "instance_baselines": [
          [
            "parallel_corridors-n4-s2018100",
            0
          ],
          [
            "parallel_corridors-n4-s2018100",
            2
          ],
          [
            "parallel_corridors-n4-s2018101",
            0
          ],
          [
            "parallel_corridors-n4-s2018101",
            9
          ],
          [
            "parallel_corridors-n4-s2018102",
            0
          ],
          [
            "parallel_corridors-n4-s2018102",
            5
          ],
          [
            "parallel_corridors-n4-s2018103",
            0
          ],
          [
            "parallel_corridors-n4-s2018103",
            1
          ],
          [
            "parallel_corridors-n6-s2018100",
            0
          ],
          [
            "parallel_corridors-n6-s2018100",
            5
          ],
          [
            "parallel_corridors-n6-s2018101",
            0
          ],
          [
            "parallel_corridors-n6-s2018101",
            62
          ],
          [
            "parallel_corridors-n6-s2018102",
            0
          ],
          [
            "parallel_corridors-n6-s2018102",
            13
          ],
          [
            "parallel_corridors-n6-s2018103",
            0
          ],
          [
            "parallel_corridors-n6-s2018103",
            27
          ],
          [
            "parallel_corridors-n8-s2018100",
            0
          ],
          [
            "parallel_corridors-n8-s2018100",
            17
          ],
          [
            "parallel_corridors-n8-s2018101",
            0
          ],
          [
            "parallel_corridors-n8-s2018101",
            84
          ],
          [
            "parallel_corridors-n8-s2018102",
            0
          ],
          [
            "parallel_corridors-n8-s2018102",
            141
          ],
          [
            "parallel_corridors-n8-s2018103",
            0
          ],
          [
            "parallel_corridors-n8-s2018103",
            244
          ]
        ],
        "participation_gaps": [
          0,
          8,
          0,
          0,
          0,
          0,
          0,
          4,
          0,
          9,
          0,
          34,
          0,
          1,
          0,
          24,
          0,
          30,
          0,
          26,
          0,
          6,
          0,
          36
        ],
        "H1_published_search_gaps": [
          0,
          0,
          5,
          2,
          3,
          0,
          3,
          0,
          3,
          0,
          5,
          0,
          0,
          0,
          0,
          0,
          3,
          0,
          0,
          0,
          7,
          0,
          3,
          0
        ],
        "V_search_gaps": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      }
    ],
    "source": "research/broader_networks/results.json",
    "scope": "24 baseline-specific cases per family; dependent baselines, separate vertical scales. H1 uses baseline fallback when raw approval fails."
  }
}


==> anc/paper/figures/README.md <==
# Game-theoretic and computational figures

Regenerate with `python scripts/plot_research.py` (Matplotlib and NumPy); `scripts/build_paper.sh` also regenerates them before typesetting. PNG300dpi is embedded in the manuscript; PDF and SVG preserve vector geometry for export. `PLOT_DATA.json` retains exact plotting inputs and scope.

1. **bargaining_geometry**: four gains computed from original Table4.1 and a declared status-quo cost(8,8). Shading is the convex hull of joint lotteries. Its efficient edge joins the two pure Nash profiles. The equal split lottery attains gains(7/2,7/2) and the Nash product49/4, with expected costs(9/2,9/2). Five theorems in `BargainingGeometry.lean` prove the gain bounds, universal product bound and attainment. This is a known Nash-product specialization, not a new bargaining solution or an assertion that the original heuristic implements it. The midpoint is not labelled a pure or independent-mixed Nash equilibrium. The initial cost(8,8) is not asserted to be a credible equilibrium threat point.
2. **negotiation_paths**: cost after each accepted update on the reconstructed source10-vertex case. Uses recorded profiles and the common complete cost table. This is not the original reported320→308→300→282 trace, and update counts are not elapsed time or message rounds. Axis is focused on the recorded cost range; its units and range are explicit.
3. **optimality_gaps**:100*(algorithm cost−computed optimum)/computed optimum for all21 primary/perturbed coalesced cases in each resource model. Literal-prime robustness cases are excluded and not silently counted. Both panels share a vertical scale. Separate symbols, offsets and strokes distinguish methods, including at zero. Seeds are discrete identifiers and are not connected as a time trend. No confidence intervals or universal approximation guarantee are implied. H2 is omitted because its outcomes coincide with H1 throughout this saved collection.

All larger-instance numbers are operational computational evidence, not additional Lean-kernel numeric certificates. Standalone rendering and page inspection check the plot labels, units, source alignment and lack of clipping. No data are invented to decorate the figures. The paper cites Nash1950 for the classical bargaining-product perspective; these are newly drawn diagrams of this model, not copies of Nash's figures.


==> anc/paper/figures/SOURCE_SHA256.txt <==
9623203029a5cd30282a7d2ea5062fe3e51c5c3badb61f6a0eaaa5bf9aba231e  scripts/plot_research.py
bdc47c4172adfa842f8f3734038a598f00bdf371c0222b71da650cd5fac84610  ThesisLean/BargainingGeometry.lean
164603fcf38fc3cee55bafea24d6c45a6107218d01a33fc94a055698d8b48728  paper/figures/PLOT_DATA.json
4efb8bb0cf8bb4d201292acdd93e2a70a1fe35f730ef74fb5faf49a4dabb0467  research/reconstruction/results.json
5f601c60b1bda075c70cb21dafe6ab0d03432cc0fe86d689f9af383d3cf05364  research/reconstruction/source10-vertex-costs.json
e93734178bbe3f709e217584910de3b12a70893cff97d6461e740531457dbee0  research/broader_networks/results.json


==> anc/research/ASSUMPTION_CHANGES.md <==
# Assumption changes and semantic fidelity ledger

No original statement has been silently repaired. Original claims retain their inventory IDs and unresolved status where appropriate.

| Label | Original | Formal choice / additional hypothesis | Consequence and limitation |
|---|---|---|---|
| A1 | Own-route utility u:P_i→R, yet shared-resource externalities (§3.2.1 p41–42) | CostGame.cost takes a full dependent action profile | Explicit representation of the interaction the prose describes; no automatic equilibrium existence |
| A2 | NTU description but scalar core (3.3) | Separate TU CostCore and vector NTUCore | CostCore theorems do not establish NTU feasibility |
| A3 | x_i(S) in core formulas | One fixed x_i for all S | Standard core reading; coalition-dependent x is not treated as the same allocation |
| A4 | ζ and outsider actions intentionally unspecified (§4.2 p52) | For CE1 only: isolated coalition minima of actual Figure 4.2/Table 4.1 | Produces empty core; not asserted to be the only intended counterpart |
| A5 | Finite paths vs compact convex P (§3.2.1 p41, §4.3 p55) | JointDistribution on finite profiles for lottery test | Expected costs and ex ante rationality, not deterministic path convexity; correlations permitted (stronger test) |
| A6 | Shared resources generally interact | Separable: c_i(s)=k_i(s_i) for replacement theorem | Nash implies every coalition minimizes cost; removes all payoff externalities, so it is not a repair preserving the main traffic mechanism |
| A7 | Coalition cost unspecified | c(S) is independently an attained minimum over additive separable costs | No core conclusion is a premise; theorem derives coalition bounds from unilateral Nash plus separability |
| A8 | Binding without explicit incentive prices (§3.3.1, §6.4) | Zero on-path penalties, off-path penalties at least unilateral cost saving | Nash only in the penalized game. No positive claim for original costs, coalitions or efficiency |
| A9 | C overloaded as individual and total cost (6.5–6.7) | c_i for player cost; C=∑c_i | Required social-cost identity, not an inferred fact for arbitrary personalized/public costs |
| A10 | Residual sign reversed (6.7 vs 6.12–6.13) | Δ_cost=c_i(actual)−c_i(fixed deviation); gain=−Δ_cost if used | Regret residual is always kept in one convention; both sign conventions cannot share unchanged (6.7) |
| A11 | Favorable Δ for preferred comparator | ExternalRegretBound against every i and every fixed a_i | Needed for approximate CCE. Smoothness bound alone only uses a specified common joint comparator |
| A12 | T described informally | T a positive natural; play indexed by Fin T | Avoid division by zero and vacuous empty empirical history |
| A13 | Smoothness assumption, λ>0, μ<1 | Smooth quantifies all actual/comparator profiles; λ>0, μ<1 stated in finite-time theorem | No thesis-specific smoothness certificate inferred from simulations; positivity λ is conventional, algebra does not need it |
| A14 | Algorithm/game may change prices, participants (§6.4 p134) | One fixed CostGame, fixed action sets and players for accepted regret theorem | Time-varying extensions require different definitions and proof |
| A15 | Original (6.11) has missing sums/free t | Finite-time average of C(play t), explicit regret remainder and 1−μ denominator | A separately stated known theorem; original equation not relabeled verified |
| A16 | General real transfer allocation | Two-person TU criterion permits arbitrary real payments; c(∅)≥0 | If nonnegative allocations or bounded transfers required, criterion needs extra conditions. CE1 impossibility remains valid even with unrestricted transfers |

## Classical assumptions

Real-valued costs and finite sums use Mathlib's classical foundations. Axiom reports must be checked for `propext`, `Classical.choice`, and `Quot.sound`; these are ordinary Lean/Mathlib foundations, not new game-theoretic postulates. No custom axioms are authorized. Finite case proofs use kernel-checked reduction and tactics, not `native_decide` or an external solver oracle. Actual theorem-specific reports are retained after a successful build.

## Vacuity checks

- The table game has exactly two players and two actions each, and `split` is an explicit nonempty witness.
- Coalition budgets and solo minima have explicit numerical witnesses; the conclusion is not inserted as a premise.
- The replacement core theorem uses an actual Nash witness and attained coalition minima. It does not assert such witnesses exist for arbitrary games.
- Positive T is required in average theorems; μ<1 ensures positive denominator. No equilibrium existence is smuggled into regret assumptions.
- Approximate CCE inequality is proved for every action. No topological convergence theorem is claimed from a single finite history.

A17: A finite exact-potential existence theorem is added as a KNOWN RESULT. It requires finite nonempty action sets and an exhibited exact potential for full-profile costs. An independent optimization solution is not this premise. The actual Table 4.1 has potential 12 on diagonal profiles and 9 off diagonal, verified by all unilateral differences. This is not a proof that arbitrary doctrine-specific games or the full bargaining mechanism have a potential.

## Explicit completions used by the full paper

- **A18 — Fixed-outsider opportunities:** `FixedOutsiderMinima` minimizes actual coalition cost over changes holding nonmembers' reference actions fixed. This is aligned with the unilateral-deviation convention, but it is a declared reference-dependent cooperative completion, not an assertion that the thesis fixed it uniquely. Finite minima exist independently of any equilibrium conclusion. For two players the additional TU requirement is minimum total cost; the NTU requirement is Pareto efficiency, both verified for Table 4.1. General n-player pairwise bargaining does not inherit these conclusions.
- **A19 — Monotone resource subclass:** isolated costs are player-specific private route costs plus common nondecreasing resource latencies at coalition load. This retains actual shared-resource externalities. It excludes endogenous cooperation rewards, coalition production, discounts and arbitrary ζ. The formal result does not require nonnegative cost values, though the source transportation interpretation supplies them. Singleton domination is derived from this model, not inserted as the core conclusion.
- **A20 — Financing and approximate stability:** an external subsidy and per-member core tolerance are new options. Transfers alone cannot cover a positive budget gap. These are TU payment statements; arbitrary feasible NTU physical-cost vectors are not assumed available. The general subsidy result permits real payments; the source's nonnegative-cost subclass has nonnegative singleton payments.
- **A21 — Contract pricing:** `contractPenalty` charges max(0,agreed physical cost−actual physical cost). It requires observability and authority sufficient to impose the computed fee. Every coalition opportunity for the implemented-core result remains subject to that fee. Exiting the mechanism without fees is a different opportunity model, not covered. This formula concretizes, rather than merely assumes, deviation deterrence. Efficiency and voluntary participation are separate.
- **A22 — Empirical distribution:** a normalized finite distribution is constructed from counts over a positive horizon; exact expected/time-average identities are verified. All-action regret implies empirical approximate CCE; nonpositive deviation sums imply exact CCE. No arbitrary replanning algorithm or asymptotic convergence theorem is inserted.
- **A23 — Observed and physical costs:** observed costs may change by time and differ from the fixed physical game. Physical regret transfers with an explicit bound on cumulative deviation-dependent distortion. A uniform absolute error delta implies a distortion bound 2 sum delta. Bounded errors alone do not imply vanishing average distortion. Changing participants, action sets or physical base costs is outside this theorem.

No new theorem establishes termination or sublinear regret for the incomplete original bargaining procedures. The paper's certification interface distinguishes an algorithm output from a verified equilibrium/welfare certificate.

- **A24 — Baseline-safe selection:** finite feasible profiles and a feasible interacting baseline; per-player acceptance ceilings contain that baseline. The minimum of summed physical cost over approved profiles exists. Baseline-cost ceilings preserve every individual's cost and hence joint cost. Explicit sacrifice ceilings permit individual worsening. Exact minimum-total-cost selection still preserves baseline total whenever the baseline remains approved; approval alone for an arbitrary proposal does not. This is a conservative engineering completion, not an inference from the original threat/tie logic or a scalable implementation claim.

- **A25 — Adopted counterpart and financed isolation:** the revised proposition adopts fixed-outsider opportunities with the two-person efficiency conditions. The alternative isolation repair adds an external sponsor, a physical efficient Nash agreement, fixed per-player participation rebates and a funded grand budget; isolated proper coalitions receive no full-team subsidy. The resource model derives nonnegative rebates, and budget algebra derives their exact sum. This is neither a proof of the original unfinanced core nor a general existence theorem for efficient Nash agreements.

- **A26 — Executable finite negotiation:** an ordered finite feasible-profile list, exact rational objective, decidable participant approval and permitted-move tests, sequential full scans restarted after a commit, strict joint-cost descent, rejection of equal-cost proposals and explicit no-change stopping. The binary instance permits one/two action changes and checks all baseline bounds. These are specified commitments, not inferred from the ambiguous threat formula. The algorithm and proof use the same Lean functions. They establish acceptance and local terminal inequalities, not general Nash/core/global optimality. Approval soundness and objective alignment are separately stated for the bridge to the real-valued model.

- **A27 — Larger-instance cost reconstruction:** transcribe the two routes per traveller in (4.24)–(4.43). Use coalesced decorated endpoint labels for the primary model and retain literal-prime sensitivity cases; compare vertex and directed-edge resources. Unit overlap cost is per other simultaneous resource user. Unperturbed route base costs are sponsor-covered. Synthetic weights1–3 and alternative penalties0–3 are declared new inputs, not recovered scores. Endpoint matches calibrate a convention; later published vectors are not reproduced.
- **A28 — Reconstructed heuristic branches and comparisons:** explicitly specify coalition representatives, partner ordering, a finite-offer reading of (4.1), provisional cost acceptance, merging, withdrawal, tie rules, visited-profile safeguard and final baseline filter. These choices define H1–H3; they are not the original source code or Lean-verified heuristic implementations. V is the actual verified executable on identical CSV cost tables. Global/approved minima and larger Nash/local flags are exact finite computational evidence with independent checks, not additional kernel theorems or inferred original performance.

- **A29 — Bargaining geometry:** declare the interacting cost(8,8) as a status-quo reference and allow public correlated lotteries over the four feasible route profiles, evaluated by expected cost. This does not identify the status quo with a Nash threat point, change deterministic hard constraints or identify the midpoint with pure/product-mixed Nash. The known Nash-product bound49/4 and its equal-lottery attainment are separately proved. No claim that the heuristic selects this objective.

## A30 — Broader topologies and baseline-dependent comparisons

New synthetic experiments use four explicitly generated graph families, two simple routes per traveller,4/6/8 travellers, positive edge weights and nonnegative alternative-route penalties in the same additive overlap subclass. Two baselines share each table. The48 instances/96 baseline cases are fixed-seed finite tests, not transport-population samples or original thesis observations. Baseline fallback for unapproved raw heuristic outcomes is disclosed; participation and search gaps are distinct. No additional theorem premise, equilibrium guarantee or novelty claim is inferred from these tests. Full protocol: `broader_networks/PROTOCOL.md`.

## A31 — Retrospective acceptance-matched and generic-search controls

Controls H1-A/H1-A-strict explicitly change the reconstructed heuristic's provisional acceptance rule while keeping its default H1 behavior unchanged. RPLS-same keeps V's baseline, objective, ceilings and one-/two-person move set, randomizing descent choice. The approved-start diagnostic holds ceilings fixed but samples a feasible initial state; it may cross a bilateral barrier at initialization. These are new computational controls, not historical algorithm reconstructions, new holdout data, new Lean guarantees or claims of statistical independence. Protocol frozen after external feedback and before new outcomes; the existing dataset was already known. See review_controls/PROTOCOL.md.

## A32 — Equilibrium efficiency and positive private-base-cost variation

The exact pure-Nash enumeration uses the unchanged44 source-based and48 broader cost tables (one game per broader instance, independently of its baselines). Positive-optimum ratios use unrestricted global social cost; zero/zero is undefined. The actual ring n4/seed2018101 counterinstance is unchanged. For the quantified positive-optimum counterfamily, add the same private epsilon>0 to every action of all four travellers. This is an explicit private-cost extension of the monotone resource subclass, not a modification of stored simulation outcomes or an assumption about the original territory learner. No universal model-class PoA or V-approximation guarantee is inferred from the observed finite maximum5.


==> anc/research/COUNTEREXAMPLES.md <==
# Counterexamples and the scope of their conclusions

## CE1 — actual Table 4.1 with isolated coalition opportunities

**Original sources:** §3.2.1 p39–42/PDF59–62 (finite actions, nonnegative costs/rewards, unspecified ζ and core); §3.3.1 p48/PDF68 (binding agreement); Proposition 4.2.1 p52/PDF72; §4.3.1 Figure 4.2, (4.2–4.5), Table 4.1 p58–59/PDF78–79. Cost-core convention: (4.23) p65/PDF85, (6.3) p126/PDF146.

Use the two actual traveller actions and change negative payoffs in the displayed table to positive costs:

| tr1 / tr2 | p1 | p2 |
|---|---:|---:|
| p1 | (8,8) | (4,5) |
| p2 | (5,4) | (7,7) |

This sign conversion changes neither preferences nor Nash behavior. `ExampleOne.cost` encodes this table literally. `routeCost` reconstructs the relevant Figure 4.2 resource costs: each private prefix costs 2, p1 uses C→B and B→t with base cost 1 each, p2 uses C→t with base cost 3. Each shared suffix edge adds 2 per traveller. Thus solo p1 costs 4, solo p2 costs 5, both-p1 costs 8 each, and both-p2 costs 7 each. Additional graph routes are not needed: this example explicitly restricts each traveller to two strategies. It starts at the same time without replanning. Chapter3's increment of 3 is not substituted for Chapter4's increment of 2.

**Nash calculation.** At (p1,p2), tr1's cost is 4 and switching costs 7; tr2's cost is 5 and switching costs 8. Thus the profile is Nash. The reverse split is also Nash by symmetry, although the principal accepted theorem only needs the first. Both split profiles cost 9 total and are Pareto optimal, confirming the thesis's illustrative Pareto observation. This example is not a refutation of its illustrative purpose.

**Explicit coalition completion I (isolation).** A singleton operates without outsider traffic and can choose solo p1 at cost 4. The grand coalition must serve both travellers simultaneously using the two fixed routes; its minimum total is 9. Thus `c(∅)=0`, `c({tr1})=c({tr2})=4`, `c(N)=9`. Efficient allocations have x1+x2=9. Singleton stability requires x1≤4 and x2≤4. These inequalities contradict efficiency. Even arbitrary real TU transfers cannot fix the total budget shortfall.

This is a concrete counterexample to the Nash⇒core implication **under this explicitly documented completion of the thesis's example**. The budget obstruction is not assumed: solo minima and joint minimum follow from the resource/table model. It satisfies finite nonempty strategies, rational best responses, nonnegative cost, additive social cost, resource-dependent monotone congestion and the example's binding agreements (one may bind the Nash split without changing its costs). Binding does not change the counterfactual definition of what a coalition could achieve alone.

**Lotteries do not cure it.** Every pure joint outcome costs at least 9; every probability mixture, even correlated, does too. If both expected individual costs were ≤4, the expected total would be ≤8, impossible. Thus convexifying the finite table cannot reconcile this particular isolated-opportunity core. It does not prove that no other cooperative opportunity rule works.

**Nonnegative rewards.** If profit rather than cost is wanted, one may assign a fixed reward b_i above 8 to each traveller, using the same units as costs. The utility transformation b_i−cost preserves the strategic best responses, and the total/core-budget obstruction persists. Reward levels, transferability and coalition aggregation must be declared; no unproved reward formalization is counted as accepted evidence.

**Explicit coalition completion II (fixed outsider).** If the outsider remains at p1, the traveller at p2 faces solo deviation cost 8, not the isolated cost 4. A characteristic function based on removing outsiders is then the wrong departure model. Against fixed outsiders at the Nash split, the singleton minimum costs are 4 and 5 and the two-player core can be nonempty. Coalition values now depend on the reference profile unless another rule removes that dependence. This distinction is central to semantic fidelity.

**Classification:**

- Table 4.1: ILLUSTRATIVE, with Nash/Pareto/social-optimum and resource-reconstruction properties accepted by the complete Lean build.
- The unrestricted general Nash⇒core implication: invalid under completion I, evidenced by the actual example rather than an unrelated normal-form game.
- Proposition 4.2.1 as a theorem about the thesis's unique intended cooperative counterpart: **UNRESOLVED**. The original ζ, outside opportunities, transferability and exit rights do not select one unambiguous counterpart. We therefore do not declare the full thesis-specific proposition REFUTED without qualification.
- Isolation completion: an explicit assumption choice, not a discovered hidden thesis assumption. See ASSUMPTION_CHANGES.md.

All listed formal counterexample results passed the complete Lean build and axiom audit. Formal acceptance status and theorem names are in PROOF_STATUS.md. A failed or uncompiled Lean file is not a verified counterexample.

## Other observations awaiting full formal counterexamples

- Independent preferred-route selection need not be a Nash profile. The thesis's Table 4.1 itself has all-preferred cost (8,8), and each traveller can switch to cost 5.
- Binding may prevent actual deviation even when an unpenalized deviation would help. That verifies compliance in a restricted mechanism, not equilibrium in the original game.
- Low regret relative to one comparator need not mean low external regret relative to every action. No standalone formal counterexample for this distinction is accepted yet.
- A single round with a favorable regret number need not be an exact CCE; approximate empirical equilibrium and asymptotic convergence have different quantifiers.

## Broader-family computational counterinstances

`broader_networks/counterinstances.json` preserves30 V endpoints with a positive search gap or a profitable underlying-cost unilateral deviation (one endpoint has both). All still satisfy the proved approval and pairwise terminal conditions. The paper Section7.5 details grid examples: n8/seed2018103/baseline214 gives a Nash local endpoint of cost16 versus approved optimum14; n6/seed2018102/baseline49 gives approved optimum13 that is not underlying-cost Nash because a profitable deviation harms a traveller with a zero acceptance ceiling. These refute possible universal strengthened conclusions about the revised procedure, not Theorem12 or the original thesis-specific proposition. They are exact finite computations with independent checks, not kernel-proved instance theorems.

## Pure equilibrium inefficiency in an actual broader instance

The ring-with-shortcuts instance n4/seed2018101 contains a pure Nash profile9 with totalcost3 and a zero-cost optimal profile10. The literal resource model is kernel-verified in `EfficiencyCase.raw_certificate`, `bad_is_nash`, `endpoint_costs`, `optimum_is_optimal` and `no_finite_zero_optimum_bound`. Adding an action-independent positive private epsilon preserves the Nash comparisons and yields totals3+4epsilon and4epsilon; `positive_optimum_unbounded` proves unbounded equilibrium/optimum ratios with positive optimum and nonnegative costs. `not_smooth` proves failure of any lambda/mu smoothness certificate with mu<1 for the unshifted zero-optimum game. This refutes an unrestricted finite pure-PoA claim for the stated model class, not the conditional smoothness theorem or the original historical thesis proposition. V actually finds profile10 from both recorded baselines.


==> anc/research/COUNTERPART_RULE.md <==
# Resolved Proposition 4.2.1: specified counterpart rules

Source: Chapter 4, §4.2, Proposition 4.2.1, printed p.52 / PDF p.72. The source deliberately leaves coalition interaction rules open. The author now authorizes choosing and restricting a counterpart. The current mathematical treatment resolves the proposition through explicit statements 4.2.1A and 4.2.1B. Their additional assumptions are part of the revised model; no recovery of an unstated historical convention is required.

## Rule A: fixed-outsider opportunities

At an agreed reference s, coalition S may coordinate its feasible actions while all outsiders keep their reference actions. Its TU value is the minimum member cost over these deviations; its NTU opportunity set retains their cost vectors. These opportunities are independently defined and attained in a finite game, before any stability assumption.

Replacement statement: for two travellers, Nash plus Pareto efficiency implies the NTU core; Nash plus minimum joint cost implies the TU core. Both apply to actual Table 4.1. This is the adopted nonfinanced counterpart, not an unrestricted assertion that Nash implies a core. For larger teams, the existing strong-Nash/NTU or aggregate coalition-stability/TU equivalences require further evidence; pairwise negotiation alone is insufficient.

Classification: VERIFIED formal theorems; CONDITIONALLY VERIFIED replacement of the source proposition; KNOWN RESULT framework. Declarations in FixedOutsider.lean, NTUBridge.lean and ThesisBridges.lean.

## Rule B: financed isolation, with unchanged unilateral incentives

Retain isolated coalition minima v(S) from the monotone additive resource model. Let s be a physical Nash agreement and a joint-cost optimum. Let G = v(N) - sum_i v({i}). The sponsor, external to the traveler set, commits exactly G to full-team participation. Departing proper coalitions receive no sponsor payment and retain original isolated costs.

Assign each participant the fixed rebate r_i = c_i(s) - v({i}). This quantity is nonnegative by the resource model, not assumed from a desired core conclusion. The rebates sum to G by physical optimality. In the strategic counterpart, use c_i(t)-r_i, with rebates fixed independently of t. Nash comparisons are unchanged in both directions. Net agreed payments equal v({i}).

The funded characteristic cost is v^G(N)=v(N)-G and v^G(S)=v(S) for proper S. This is a different cooperative budget, stated explicitly. Net payments form its ordinary TU cost core. The physical total v(N) is not reduced; the sponsor covers the difference. Sponsor rationality, truthful cost reporting and free-exit incentive design are not proved. Core deviations use the specified isolated opportunities and do not retain full-team sponsor benefits.

Finite action sets guarantee all coalition minima. Existence of an efficient Nash agreement is a genuine added requirement, NOT implied by mere Nash existence, and not assumed to hold for every congestion game. It is independently verified for Table 4.1.

### Actual source instance

- Original physical profile (p1,p2): costs (4,5), Nash and joint optimum.
- Isolated values: singles4, grand9; original core remains empty.
- Fixed rebates: (0,1); sponsor budget1; net agreed costs (4,4).
- Funded values: singles4, grand8; net allocation is core-stable.
- The subsidy1 is necessary and sufficient within this financing convention, by the previously verified exact-gap result.

When G=0, no funding is needed. With positive G, neither declaring the contract binding nor redistributing participants' original total budget can eliminate the singleton obstruction. Those are mathematical restrictions, not proof-search failures.

### New formal declarations

- `rebate_preserves_nash`: fixed rebates preserve precisely the original pure Nash inequalities.
- `financed_isolation_counterpart`: nonnegative rebates, exact financing, Nash preservation and subsidized stability under the stated structural/efficiency premises.
- `ResourceModel.singleton_min_le_physical`: verifies the nonnegative rebate premise from actual resource costs and coalition minima.
- `subsidized_core_is_funded_core`: ordinary core membership for the explicitly changed funded budget.
- `ResourceModel.financed_nash_core`: complete resource-level theorem combining all those steps.
- `ExampleOne.financed_source_example`: direct verification on the actual thesis table.

Classification: VERIFIED formal results; CONDITIONALLY VERIFIED financed replacement; KNOWN RESULT ingredients (lump-sum incentive invariance and cost-of-stability financing). No novelty claimed. No original statement is silently relabeled VERIFIED.


==> anc/research/DEPENDENCY_MAP.md <==
# Cross-chapter dependency map

References use printed pages; add 20 for physical PDF pages. See the inventory for equation-level anchors.

```mermaid
graph TD
  D[Chapter 5 doctrines and constrained routes] --> A[Chapter 3 finite individual action sets]
  A --> G[Full-profile strategic costs]
  G --> N[Nash existence / best responses]
  A --> L[Explicit lottery simplex]
  L --> MN[Mixed Nash existence under fixed finite game]
  G --> X[Coalition opportunity / outsider convention]
  X --> V[TU worth or NTU attainable vectors]
  V --> K[Core / balancedness]
  N -. Prop 4.2.1: missing bridge .-> K
  MN -. does not repair bridge .-> K
  A --> B[Chapter 4 pairwise bargaining]
  B --> E[Chapter 3 binding agreements]
  E --> P[Chapter 6 referee penalties]
  P --> PN[Nash in penalized game if penalties cover gains]
  G --> R[Every-action external regret bound]
  R --> C[Empirical approximate CCE]
  R --> S[Smoothness + aggregate cost identity]
  S --> F[Finite-time social-cost bound]
  B -. algorithm-specific proof required .-> R
  P -. stationarity / pricing proof required .-> R
  D -. behavior cost must match or control system cost .-> S
```

## Detailed edges and obligations

| Premise | Claimed downstream conclusion | Source | What must be established |
|---|---|---|---|
| Preferred paths exist | Pure Nash exists | §4.2 p53; §5.2 p79–81 | Joint best-response fixed point, not independent path minimization |
| Finite nonempty routes | Mixed Nash exists | §3.2.1 p41; Prop 4.2.2 p53 | Fixed profile-dependent real utility and product mixed strategies; no need for identical action labels |
| Random replanning | Mixed Nash convergence | §4.5.4 p76–77; §5.2 p81 | A specified update rule and convergence theorem; Nash existence does not imply this |
| Nash exists | Core contains it | Prop 4.2.1 p52 | Coalition opportunity map and restrictions making unilateral optimality sufficient for coalitions AND efficiency |
| Scalar worth formula | NTU core | (3.2–3.3) p41 | A vector feasible-set interpretation or a justified TU conversion |
| Sum realized utilities | Additive coalitional game | (4.7) p61 | Distinguish additivity across players at a profile from v(S)=sum singleton worth |
| Pairwise agreement | Global coalition stability | §4.4 p60–61 | Control every coalition, not only previously negotiated pairs; allow/define secession |
| Binding agreement | Underlying Nash/core/optimum | §3.3.1 p48; §6.3.1 p124 | None follows automatically. Penalized-game Nash requires incentive inequalities, core requires feasible blocking analysis |
| Referee/communication signal | CE | §6.3.4 p128; §6.4 p132–134 | CE obedience inequalities for recommendation-contingent deviations |
| Repetition and favorable Δ | CCE | (6.7–6.13), §6.5.2 | Every fixed action comparison, fixed game, empirical time average; CE and CCE have different deviation tests |
| Regret + smoothness | Welfare bound | (6.5–6.11) | Sum of player costs equals C; correct residual sign; λ>0, μ<1, T>0; smoothness against one joint comparator |
| Personalized regret | Public-system welfare | §5.2.1 p81; §6.3.2 p125 | Compatibility inequality relating personal and system costs; not merely common units |
| Larger strategy pool | CCE convergence | §6.5.2 p138 | A regret-minimizing algorithm, not just more actions |
| Empirical cost ratio | Price of anarchy | (5.11), (6.14) | Numerator optimized over verified equilibria; denominator over feasible outcomes |

## Later assumptions clarifying earlier chapters

- §4.3 p55–56 adds compact convex feasible strategies. This can describe probability mixtures but cannot literally describe a multi-element finite set of routes in a real vector space as convex. Convexification preserves expectation tradeoffs, not all deterministic constraints.
- §4.3 Assumption4.3.1 p56 allows voluntary sacrifices. This clarifies how a bargaining procedure can assign a less-preferred action; it does not establish individual rationality relative to an outside option.
- §4.4 p61 and §4.5.2 p68–71 permit secession but temporarily constrain already-formed coalitions. A departure opportunity changes with the stage of the mechanism.
- §4.5 p64 introduces sponsorship covering base route costs. It is specific to those simulations; it does not retroactively remove the unequal base costs in Example1 p58–59.
- §5.2.1 p81 distinguishes personal utility from public system cost. Thus a theorem using C=sum personal costs requires an additional explicit alignment assumption.
- §6.3.1 p124 enforces commitments conditional on remaining in the game. Exclusion/exit has an outside payoff that is not fixed numerically.
- §6.4 p133 allows personalized punishment prices; p134 allows changes in prices and participants across repeated rounds. A stationary normal-form game cannot be assumed without restriction.
- §6.5.3.2 p140 explicitly marks the sqrt(N) estimate as a strong assumption; it cannot validate earlier smoothness requirements.

## Verified replacement routes to investigate

1. **No externalities:** separable strategic costs imply that a Nash profile minimizes every coalition's total cost; coalition minima then give a core allocation. This restricts the central shared-resource interaction and is not a proof of Proposition 4.2.1.
2. **Two-player TU diagnostic:** c(N)≤c({1})+c({2}) is exactly core nonemptiness (c(∅)≥0), regardless of Nash behavior. Helps identify the missing budget condition.
3. **Explicit enforcement:** penalties covering every unilateral saving implement an agreement as Nash in the penalized game. Original-game core and welfare remain separate.
4. **Regret/smoothness:** a finite-time average-cost bound follows from all-action regret and smoothness; application to bargaining still requires those hypotheses to be proved.

No arrow from enforcement, CCE, or low social cost to core membership is accepted without a separate theorem.

## Verified completion added in the full paper

- Actual two-player Nash + Pareto → strong Nash → reference-dependent fixed-outsider NTU core.
- Actual two-player Nash + joint minimum → reference-dependent fixed-outsider TU core.
- Monotone resource loads → isolated cost≥sum singleton minima → exact zero-gap core criterion, minimum external subsidy and optimal per-capita relaxation.
- Explicit nonnegative contract charges → individual implemented-cost floor → strong and TU coalitional stability → fixed-outsider implemented core. This chain says nothing about physical optimality unless independently established.
- Observed all-action regret + cumulative price-distortion certificate → physical all-action regret → normalized empirical approximate CCE and smooth physical-cost bound.

These are declared model completions. A positive and a negative core verdict for the same table refer to different opportunity functions, not inconsistent Lean results. The remaining high-value dependency is from a specified bargaining/learning implementation to the required certificates, including privacy, information, price bounds and exit rights.


==> anc/research/MANUSCRIPT_REVIEW.md <==
# Whole-manuscript reread

## Assessment

The paper now has a connected engineering/formalization argument: explicit opportunities and participant bounds, a proved executable procedure, and source-based comparisons with honest reconstruction choices. Its contribution is the integration and inspectability of that treatment. General equilibrium, core, product and regret principles are attributed to known theory.

## Changes made

1. **Corrected a mathematical statement in our manuscript.** Exact minimization over an approved set containing the baseline always gives total cost no greater than baseline, even if individuals volunteer larger ceilings. Only individual baseline non-worsening can be lost under those ceilings. Strengthened the existing Lean statement to expose the total bound and fixed the manuscript/assumption ledger. Approval alone for an arbitrary heuristic is a different claim.
2. **Made regret assumptions explicit.** Theorems8–9 now state T>0 and all-player/all-fixed-action regret bounds. Equation12 defines a deviation sum and was not sufficient as the theorem's only named premise. Signed deviation bounds are distinguished from standard nonnegative approximate-CCE tolerances.
3. **Removed an abstract ambiguity.** The revised abstract explicitly reports the proved finite negotiation termination result; it no longer ends with an unrestricted suggestion that algorithm-specific convergence is entirely outside the paper.
4. **Clarified cost semantics.** “Physical” distinguishes base planning costs from app-adjusted/observed costs. Preference scores require a declared common scale before their sum is treated as an objective; they are not automatically measured travel times.
5. **Improved the reading path.** Added concise notation and pseudocode, recentered the introduction on the model/procedure/evidence chain, and shortened the abstract. Kept deterministic Nash, expected bargaining geometry, core financing and local stopping guarantees distinct.
6. **Improved references and reproducibility.** Limited the Rosenthal citation to potential/congestion principles, added checked Lean4 and Mathlib citations, removed research-log-style “inspected” notes from reference entries, and added artifact reproduction commands without inventing a public repository identifier.

## Important checks retained

- Proposition4.2.1A remains two-person and efficiency-qualified;4.2.1B retains explicit sponsor funding and an efficient Nash premise.
- No inference from a pairwise local endpoint to general Nash, a core or global optimality.
- Bargaining-product geometry uses a declared non-equilibrium status quo and correlated lotteries; it does not claim the heuristic maximizes that product.
- Source-derived ten-traveller cost calibration is not a recovered original experiment. Vertex/edge and primed-label assumptions remain visible.
- All85 kernel theorem declarations are audited. Larger-instance minima/deviation flags remain computational results, with independent checks.

## Remaining improvements with the most value

- An independent reader's check of semantic correspondence would add confidence beyond any self-review or kernel compilation. This is a recommendation, not a required approval or reason to leave the authorized work unfinished.
- The route-skeleton limitation is now partly addressed by48 additional graph/route/cost instances and96 baseline-specific comparisons across four families (Section7.5). Two actions per traveller, small finite games and the additive overlap-cost class remain limitations; no transport-population generalization is claimed.
- An exhaustive formalization prior-art review would matter for a novelty-focused submission. This paper does not currently claim new general mathematical theory.
- Public code/data identifiers should be added only when the author actually deposits the supplement. No public availability is claimed prematurely.
- Figure exports now have stable SVG identifiers and no volatile PDF/SVG date fields. Two repeated renders produced identical hashes across all nine exported image files.

The reread does not justify a blanket verdict on the original thesis's experiments. It strengthens the accuracy and clarity of this paper's stated engineering guarantees.

## External feedback and addendum scope —21 October2026

See REVIEW_RESPONSE.md. The revised paper identifies its purpose as an AI-assisted mathematical addendum, makes the source proposition's missing outsider rule explicit in the abstract, and distinguishes V's in-loop approval from H1's endpoint filter. Retrospective matched and generic local-search controls contextualize the optimization claims. The author clarified the arXiv-addendum goal, so a theory-venue reframing/cut was not used as a publication gate. Elementary proofs can serve the addendum's traceability goal without becoming new game-theoretic results.


==> anc/research/MATHEMATICAL_INVENTORY.md <==
# Mathematical inventory — initial research pass

All references below are to the unchanged official thesis. `p/PDF` gives printed/physical page. Status is mathematical verification status, not an assessment of engineering usefulness. Definitions are reconstructed or unresolved as noted; a definition alone is not a proved theorem. KNOWN RESULT is a separate novelty flag. Formal status details and build evidence belong in PROOF_STATUS.md. No empirical simulation is silently promoted to a universal theorem.

## Model dictionary

Players: travellers/drivers `TR`. A pure action includes a route and optionally departure time. An action profile is a dependent product of individual finite nonempty action sets. Costs must depend on the full profile to express shared-resource externalities; baseline doctrine costs alone do not define those externalities. Rewards and costs are nonnegative and in a common currency **within** a traveller (3.2.1, p40–41/PDF60–61); this does not make different travellers' personalized utility scales transferable.

The thesis uses three mathematical layers: a strategic game `(N,P,u)`; scalar coalition worth `v(S)` and scalar cost `c(S)`; and a binding bargaining procedure. They need explicit linking maps, not identification. An NTU game needs sets of attainable utility vectors `V(S)`. A scalar additive core is a TU construction unless transfer or scalarization is justified. Cost core uses `sum x(S) ≤ c(S)`; reward core uses `sum x(S) ≥ v(S)`; each requires a single fixed allocation `x`, and grand-coalition efficiency. Superscripts `x_i(S)` in the thesis could instead mean coalition-dependent payments; that reading would fail to describe one core allocation.

## Chapter 1: purpose and scope

| ID | Exact source | Extracted claim/assumption | Classification / scope |
|---|---|---|---|
| C1.1 | §1.1–1.2, p1–6/PDF21–26 | Individual route optimization can impose costs on others; cooperative planning may weakly improve individual outcomes | UNRESOLVED as a universal claim; a modeling motivation, not a promised general Pareto theorem |
| C1.2 | §1.2 objectives 4,9, p6–7/PDF26–27 | Balancedness and existence of cooperative/noncooperative solutions | UNRESOLVED; depends on C4.1/C4.2 and their semantic bridge |

## Chapter 2: background relationships needing distinctions

| ID | Exact source | Claim/definition | Classification |
|---|---|---|---|
| C2.1 | §2.2, (2.1–2.3), p10/PDF30 | Shortest-path LP, strict positive flows and node balances | UNRESOLVED transcription/modeling audit; positive versus nonnegative flow matters |
| C2.2 | §2.4, p15–17/PDF35–37 | Rational best responses, Nash; continuity/concavity existence; mixed equilibrium existence | UNRESOLVED formalization; KNOWN RESULT under finite nonempty actions or appropriate compact convex continuity/quasiconcavity hypotheses |
| C2.3 | §2.4, p16/PDF36 | Pure Nash is absent in strictly competitive games | UNRESOLVED here; not generally a valid universal statement (saddle-point games exist), not used in accepted proofs |
| C2.4 | §2.5, (2.4–2.9), p17–22/PDF37–42 | Wardrop flow, atomic/non-atomic deviations | UNRESOLVED; KNOWN RESULT with capacity/domain restrictions; atomic deviation changes congestion |
| C2.5 | §2.5.2, (2.10–2.18), p23–24/PDF43–44 | Zero-sum expected cost and primal/dual LP | UNRESOLVED; inequality in maximizing LP needs direct check, no repaired LP asserted |
| C2.6 | §2.6.1, (2.19–2.24), p25–27/PDF45–47 | Shortest-path coalition worth; nontriviality, veto players; reward core | UNRESOLVED local verification; literature-derived |
| C2.7 | §2.6.2, (2.25–2.26), p27–29/PDF47–49 | TSP cost core; Shapley value; convex-game core membership | UNRESOLVED Lean; KNOWN RESULT in its stated standard setting; monotonicity alone implies neither empty nor nonempty core |
| C2.8 | §2.6.3, p29–30/PDF49–50 | Nash/Harsanyi bargaining, threats, lotteries, TU/NTU | UNRESOLVED mapping of bargaining feasible sets and disagreement points; lotteries convexify attainable vectors but do not permit arbitrary utility transfers |
| C2.9 | §2.6.4, p31/PDF51 | Congestion games are potential games with pure equilibria | UNRESOLVED; KNOWN RESULT for finite unweighted congestion games with common resource cost functions; personalized doctrine costs need independent analysis |
| C2.10 | §2.7–2.9, p31–37/PDF51–57 | Diversity mitigates concentration/overreaction | UNRESOLVED as general guarantee; motivates experiments |

## Chapter 3: strategic/cooperative formulation

| ID | Exact source | Claim or assumption | Classification/investigation |
|---|---|---|---|
| C3.1 | §3.2.1, (3.1), p39–40/PDF59–60 | Best personalized feasible path on directed acyclic graph; nonnegative doctrine weights | Reconstructed finite-game definition; no general equilibrium inferred |
| C3.2 | §3.2.1, (3.2), p40–41/PDF60–61 | Coalition profit given ownership and unspecified positive map ζ | UNRESOLVED: coalition production, outsiders and ζ not fixed |
| C3.3 | §3.2.1, (3.3), p41/PDF61 | Different costs/rewards imply NTU; scalar core enforces efficiency and stability | UNRESOLVED TU/NTU reconciliation; separate CostCore and NTUCore definitions |
| C3.4 | §3.2.1, p41–42/PDF61–62 | Each player has finite nonempty action set, ordered real utilities | Reconstructed; full-profile cost dependence supplied explicitly in the strategic definition |
| C3.5 | §3.2.2, (3.4–3.5), p42–44/PDF62–64 | Differentiable concave joint utility over paths; sum in independent best case | UNRESOLVED: paths have no differentiable/convex structure unless embedded/relaxed; additive total does not imply additive coalition worth |
| C3.6 | §3.2.2 example, (3.6–3.13), Fig3.2, p45–47/PDF65–67 | Two travellers, traffic increment 3, compensation or time shifts | ILLUSTRATIVE; graph arithmetic/time convention not fully formalized; Chapter4 changes increment to 2 |
| C3.7 | §3.3.1, p48/PDF68 | Binding agreements followed without exception | Explicit enforcement assumption; does not prove Nash/core/optimality of the underlying unpenalized game |
| C3.8 | §3.3.2–3.3.3, p49–50/PDF69–70 | Team formation; doctrine module supplies rational rankings | Reconstructed architecture; equilibrium convergence UNRESOLVED |

## Chapter 4: first serious test

| ID | Exact source | Claim or assumption | Classification/investigation |
|---|---|---|---|
| C4.1 | §4.2, Prop 4.2.1, p52/PDF72 | Noncooperative equilibrium belongs to cooperative core, hence balanced | UNRESOLVED as thesis-specific universally quantified theorem: counterpart map and outsiders left open at p52. False under isolated-coalition completion of actual Table 4.1; see COUNTEREXAMPLES.md. No generic game substituted |
| C4.2 | §4.2, Def4.2.1, Prop 4.2.2, p53/PDF73 | Replanning probabilities produce mixed game with equilibrium | UNRESOLVED Lean existence; KNOWN RESULT for fixed finite normal-form game. Existence does not establish convergence of arbitrary replanning |
| C4.3 | §4.2 conclusion, p53–54/PDF73–74 | Mixed equilibrium proves cooperative core nonempty | UNRESOLVED; depends on invalid/unspecified bridge C4.1, not rescued by mixed existence |
| C4.4 | §4.3, Algorithm1, p55/PDF75; compact convex P p55–56/PDF75–76 | Pairwise threats identify coalition partners; convex compact strategy set | UNRESOLVED algorithm correctness and finite/convex reconciliation; probability simplex is an explicit change of representation |
| C4.5 | §4.3, Assumption4.3.1, p56/PDF76 | Voluntary less-preferred actions allowed for group benefit | Explicit assumption; distinguish voluntary participation/utility from unconditional individual cost minimization |
| C4.6 | §4.3, Algorithm2, (4.1), p57/PDF77 | Negotiation improves individual/overall costs; threat comparison/tie rule | UNRESOLVED termination/global stability. Absolute differences in (4.1) are nonnegative; example threat −1 p59 requires convention clarification |
| C4.7 | §4.3.1, (4.2–4.5), Table 4.1, p58–59/PDF78–79 | Two-action game; off-diagonal outcomes Pareto optimal | ILLUSTRATIVE instance, with exact Nash/Pareto/social-optimum properties VERIFIED in Bargaining.lean. Table authoritative for this formalization; no assertion that graph timing uniquely derives it |
| C4.8 | §4.4, (4.6–4.7), p60–61/PDF80–81 | Pairwise coalition strategy sets; additive sum; secession then grand binding agreement | UNRESOLVED inference to general coalitional stability; additive realized utility ≠ additive characteristic function |
| C4.9 | §4.4.1, (4.8–4.22), p62–64/PDF82–84 | Four-traveller coalition example | ILLUSTRATIVE; apparent duplicate profiles in (4.19) not silently fixed |
| C4.10 | §4.5, (4.23), p64–65/PDF84–85 | Sponsors pay route base costs; overlapping segments incur 1; cost core | UNRESOLVED coalition-cost definition under outsider traffic. CostCore follows displayed inequality orientation |
| C4.11 | §4.5.2, (4.24–4.49), Tables4.2–4.4, p65–71/PDF85–91 | Three bargaining rounds improve total 320→308→300→282; all no worse than initial preferred-profile outcome | ILLUSTRATIVE empirical trace; initial all-preferred profile is not established as Nash baseline |
| C4.12 | §4.5.3, Tables4.5–4.6, p71–74/PDF91–94 | Player/action diversity affects coalition counts and savings | ILLUSTRATIVE experiments, not universal core/existence theorem |
| C4.13 | §4.5.4, Table 4.7, p74–76/PDF94–96 | 2^N brute-force assignments; heuristic near optimum; few rounds | Counting KNOWN RESULT; heuristic convergence/complexity bound UNRESOLVED. Table includes four rounds, prose says fewer than four |
| C4.14 | §4.5.4–4.6, p76–77/PDF96–97 | Personalized replanning converges mixed Nash; n-person reduction to pairs | UNRESOLVED general guarantee |

## Chapter 5: preferences, feasibility, welfare

| ID | Exact source | Claim/assumption | Classification |
|---|---|---|---|
| C5.1 | §5.2.1, p79–81/PDF99–101 | Finite asymmetric strategy sets, subjective utility and separate system cost | Reconstructed distinction; UNRESOLVED bridge from subjective no-regret to system efficiency. Empty union in p80 likely intended intersection; original preserved |
| C5.2 | §5.2.1, p81/PDF101 | Selfish rationality/replanning converges pure/mixed Nash | UNRESOLVED, no learning rule proving convergence |
| C5.3 | §5.3–5.5, (5.1), Tables5.1–5.2, p83–94/PDF103–114 | Hierarchical fuzzy doctrine costs from weather/speed/occupancy; trial-and-error membership functions | Definitions/design choices, ILLUSTRATIVE rules; empirical safety score not a calibrated probability |
| C5.4 | §5.6, (5.2–5.7), p96–97/PDF116–117 | Binary flow constraints, monetary/time budgets, objective; fallback Dijkstra | UNRESOLVED path semantics: flow balance permits disconnected cycles without DAG/positive objective argument; fallback relaxes hard constraints explicitly |
| C5.5 | §5.6, (5.8–5.10), p98–99/PDF118–119 | Distance-weighted doctrine satisfaction; cumulative risk exposure | UNRESOLVED formalization; needs positive total distance. Weighted average differs from unweighted route objective |
| C5.6 | §5.7–5.8.2, Tables5.3–5.6, Figs5.8–5.13, p99–111/PDF119–131 | Personalized routing/safety versus constraints | ILLUSTRATIVE empirical scenarios; broad optimality needs complete rule base and solver outputs |
| C5.7 | §5.8.3, (5.11), Tables5.7–5.9, p112–117/PDF132–137 | Diversity lowers observed cost; quadratic congestion; PoA | ILLUSTRATIVE simulation; UNRESOLVED whether compared profiles are equilibria and total cost counts users or links. Worst-profile ratio is not automatically PoA |
| C5.8 | §5.9–5.10, p117–118/PDF137–138 | Doctrine rankings yield rational cooperative strategies and efficient equilibria | UNRESOLVED universal theorem; empirical evidence only |

## Chapter 6: territory sharing, enforcement, regret

| ID | Exact source | Claim/assumption | Classification |
|---|---|---|---|
| C6.1 | §6.3.1–6.3.2, p123–125/PDF143–145 | App reserves territories; positive nondecreasing prices, initially equal; compact convex differentiable strategy set | Reconstructed strategic template; finite territories vs continuous relaxation UNRESOLVED |
| C6.2 | §6.3.2, (6.1–6.2), p125/PDF145 | Social minimization and unilateral equilibrium | UNRESOLVED notation: unilateral individual-cost condition differs from aggregate inequality; separate definitions retained |
| C6.3 | §6.3.3, (6.3), p126/PDF146 | Individual benefits/core, enforced participation | UNRESOLVED core inference; sum constraints include all coalitions, not just individuals |
| C6.4 | §6.3.4, Fig6.1, p127–130/PDF147–150 | PNE⊂MNE⊂CE⊂CCE | KNOWN RESULT with pure embedded as point masses and mixed as product distributions; UNRESOLVED Lean. CE need not require symmetric actions or public private utilities |
| C6.5 | §6.3.4, p129–130/PDF149–150 | Repeated play removes regret; CCE “smoothed”; efficiency | UNRESOLVED unconditional claim. Repetition alone is insufficient; smoothness is a property of game costs, not of an equilibrium |
| C6.6 | §6.4, (6.4–6.7), p132/PDF152 | Aggregate cost identity and deviation residual | UNRESOLVED original symbols: (6.7) uses total C(s^t) while sum identity needs player cost c_i(s^t) |
| C6.7 | §6.4, (6.8–6.11), p132–133/PDF152–153 | Smoothness plus nonpositive cumulative residual gives efficiency | General finite-time replacement VERIFIED in Efficiency.lean under explicit hypotheses; KNOWN RESULT. Original displayed (6.11) loses sums/has free t; not silently adopted |
| C6.8 | §6.4, (6.12–6.13), p133/PDF153 | Opposite-sign gain convention | UNRESOLVED unless Δ_gain = −Δ_cost explicitly redefined; cannot keep (6.7) unchanged |
| C6.9 | §6.4, p133–134/PDF153–154 | Referee raises deviation prices; repeated prices/players may change | Sufficient penalty theorem investigated in Enforcement.lean. Algorithm guarantee UNRESOLVED; stationary-game regret assumptions need adaptation |
| C6.10 | §6.5.1, Tables6.1–6.2, (6.15), p135–136/PDF155–156 | Ten-driver bargaining trace improves 126→64 | ILLUSTRATIVE; checking one Δ/comparator does not establish all unilateral deviations |
| C6.11 | §6.5.2, Figs6.2–6.4, p136–139/PDF156–159 | 30-day positive gains, larger strategy pool guarantees CCE | ILLUSTRATIVE experiments; general guarantee UNRESOLVED without all-action regret bound and fixed game |
| C6.12 | §6.5.3, (6.14), Tables6.3–6.4, p135,139–141/PDF155,159–161 | Brute-force and estimated PoA; sqrt(N) assumption | ILLUSTRATIVE ratios; sqrt(N) explicitly assumed, not established theorem; worst profile need not be equilibrium |

## Chapter 7 and appendix

§7.2, p143–144/PDF163–164 repeats the stability, mixed-Nash, CE and CCE assertions above; these inherit their unresolved dependencies. §7.3, p144–145/PDF164–165 explicitly identifies player counts, broader doctrine experiments and dynamic time windows as future research. Bibliography p146–160/PDF166–180 and Appendix A p162–163/PDF182–183 identify the source literature and related publications; publication is not proof of any particular formal interpretation. Appendix divider p161/PDF181 contains no additional theorem.

## Highest-priority unresolved semantic obligations

1. Specify coalition opportunities when outsiders occupy resources: isolation, adversarial outsiders, fixed outsiders, or partition-function game.
2. Specify TU transfers or retain NTU vector feasible sets; enforce the same allocation in every coalition inequality.
3. Reconcile finite routes and convex compact strategy sets via an explicitly stated embedding/lottery construction.
4. Separate preference optimization, best responses, dynamics and equilibrium existence.
5. Link personalized costs used for behavior to the system costs used for smoothness.
6. State all-action regret, fixed comparator, horizon quantifiers, and any time-varying game model.

## Additional positive structure investigated

The generic finite exact-potential theorem is a KNOWN RESULT, relevant to §2.6.4 p31/PDF51 and the pure-equilibrium discussion p53/PDF73. The exact potential must be supplied for the actual profile-dependent costs. Table 4.1 admits the explicit potential 12 at both diagonal profiles and 9 at split profiles. General construction for the full personalized road model is UNRESOLVED. This establishes a meaningful sufficient route to pure equilibrium without identifying it with cooperative stability.

## Full-paper completion update

The complete paper and the expanded ledger now verify explicit positive fixed-outsider TU/NTU bridges for the actual two-traveller example (C4.1/C4.7), resource-derived coalition minima and exact stability budgets (C3.2/C4.10/C6.1), explicit strong referee implementation (C3.7/C6.9), the normalized empirical CCE implication (C6.4–C6.8), and an observed-cost distortion bridge (C5.1/C6.9). The generic original proposition and algorithm-specific convergence remain UNRESOLVED. These additional declarations are CONDITIONALLY VERIFIED source completions with every additional premise recorded in ASSUMPTION_CHANGES.md, not alterations to original statements.


==> anc/research/NEGOTIATION_PROTOCOL.md <==
# Executable negotiation completion and Lean proofs

## Source correspondence

Algorithms1–2, pp.55–57/PDF75–77 provide broadcasts of personalized strategies, conflict-oriented partner identification, proposed route changes, joint-cost comparison and strategy updates. Section4.4 pp.60–61/PDF80–81 introduces coalition representatives and withdrawal. Table4.4 p.70/PDF90 distinguishes provisional proposals from a final outcome satisfying every initial cost bound.

This implementation is a precisely specified conservative completion. It does not claim to recover the original unprovided source code. In particular it does not implement the ambiguous numerical threat formula, dynamic coalition-merger state, representative election, parallel message timing or the ten-traveller simulation's undocumented cost oracle.

## Exact implemented rules

1. Supply an ordered finite list of feasible complete plans, an exact rational joint-cost oracle, a Boolean participant approval test, and a Boolean permitted-move test.
2. Reject a baseline absent from the list or failing approval.
3. Scan the complete list in its specified order. Accept the first plan that passes approval, is a permitted change from the current committed plan, and has strictly smaller joint cost.
4. Commit that plan and restart a full scan. Earlier rejected proposals must be reconsidered because the permitted-move relation may change.
5. Stop after a scan finds no accepted proposal. Equal-cost proposals are rejected, including plateau moves. The ordered list resolves competing improving proposals.
6. The public entry point uses the number of distinct feasible plans as sufficient fuel. Lean proves that its final result is terminal; this is not an arbitrary unverified iteration cutoff.

The binary implementation enumerates all 2^n assignments. A permitted move changes one or two travellers' action bits; the approval test checks the length of the cost vector and every traveller's baseline ceiling. Provisional proposals may be rejected freely; only approved states are committed. This is a more conservative committed-state rule than the thesis's intermediate proposals. Pairwise moves may hurt a nonparticipant relative to the current state provided nobody exceeds their original acceptance ceiling; they must still reduce total cost.

For larger active coalitions, the generic permitted-move oracle can be changed, but its engineering meaning and completeness must be supplied. A theorem about the chosen oracle is not proof of all-coalition stability.

## Formal guarantees

`ThesisLean/Negotiation.lean` contains the actual executable protocol and proofs:

- `first_some`, `first_none_iff`, `eligible_spec`: finite scanning implements exactly the declared approval, move and strict-improvement conditions.
- `run_safe`: committed endpoints remain in the feasible list and approved; joint cost does not exceed its starting value.
- `rank_decreases`: each accepted transition strictly reduces the number of distinct listed profiles whose objective is below the current objective.
- `run_terminal`: fuel at least that rank guarantees a complete-scan terminal result.
- `negotiate_correct`: finite-state fuel suffices; no approved permitted profile has strictly lower total cost at the returned plan.
- `checked_correct`: a returned successful result satisfies the guarantees; invalid baselines do not bypass them.
- `planning_guarantee`: under independently specified approval soundness and objective alignment, the result satisfies the real-valued strategic model's acceptance bounds and total-cost non-worsening.

Feasible-plan enumeration may contain duplicates; rank uses its finite set of distinct elements. No finiteness or equilibrium conclusion is inserted as an approval premise. Approval tests and objective oracles must actually reflect the intended costs. The rank proof works for arbitrary rational objectives, not just integers or nonnegative values.

The result is local optimality against the permitted approved strict-total improvements. It is not global optimization, pure Nash, strong Nash, TU core, truthfulness or voluntary participation relative to an unspecified outside option. More general arbitrary real-cost games can use the semantic bridge only when an exact rational oracle/alignment is available; approximate floating-point comparisons need a separate error model.

## Executable examples and limits

`NegotiationExamples.lean` kernel-checks all four baseline outputs of Table4.1 and the bit-encoding correspondence to its existing formal cost function. It also rejects baseline42, which is not a feasible two-player profile. `source_returned_equilibrium` separately proves that every returned plan, from each feasible source baseline, is physically Nash and socially optimal; this is a source-instance result and does not strengthen the generic endpoint theorem.

Two synthetic examples are explicitly separate from the thesis. In one, only a three-person move reaches a lower approved outcome, so pairwise termination is not global optimality. In the other, a unilateral physical improvement harms another participant, so the accepted terminal plan is not Nash in the physical game. Both limitations are proved in Lean; the second also verifies the cost-oracle encoding.

`NegotiationMain.lean` executes the same Lean definitions used in the proofs. Run `scripts/lean.sh env lean --run NegotiationMain.lean`, or build/run the native `negotiation` Lake target. Compiler execution is operational evidence; kernel proofs remain the mathematical validation.

`scripts/negotiation.py` is a separate exact-arithmetic reference, not extracted verified code. It checks the source examples and synthetic limits, rejects invalid input and exhaustively checks all 6,561 two-player cost tables with individual costs in {0,1,2} from every baseline (26,244 runs). Its assertions check feasible approval, non-worsening, no repeated committed state, sufficient finite fuel and terminal local optimality.

## What remains a research question

The implemented finite scan can examine the whole joint profile space; it is not claimed scalable. Scanning at most M candidates at each of at most M iteration positions gives a direct finite workload bound in oracle calls, but no machine-checked runtime theorem is claimed. Recovering conflict-driven candidate reduction without missing terminal certificates, using dynamic threat rankings, tolerating delayed messages and proving stronger coalition guarantees are further work. Replaying Table4.4 requires the original full cost model; its published final vector is not treated as a reproducible execution of this new protocol.

## Accepted validation

Complete `scripts/verify.sh` passed: `Build completed successfully (1930 jobs).` All80 project theorems have explicit axiom reports using only subsets of propext, Classical.choice and Quot.sound. The final source hash ledger includes the runtime entry point, both new modules and the Lake configuration. The native executable ran successfully; all four source baselines returned terminal split outcomes with total9. Operational outputs: `research/negotiation-lean-run.txt` and `research/negotiation-python-check.json`.

`source_returned_core` completes the source-instance chain from successful executable output, through independently checked physical Nash and optimality, to the ordinary TU core of the declared fixed-outsider counterpart. This result holds for each of the four feasible source baselines; it is not a general claim about arbitrary pairwise local optima.


==> anc/research/NOVELTY_ASSESSMENT.md <==
# Novelty assessment — deliberately preliminary

## Results and classification

| Result | Prior-art relationship | Current novelty judgment |
|---|---|---|
| Nash/Pareto/optimal split in Table 4.1 | Elementary enumeration of a thesis illustrative example | Not a new mathematical contribution; formal semantic audit |
| Nash plus empty isolated-coalition core | Standard unilateral/coalitional distinction specialized to the thesis's own resource model | Useful thesis-specific diagnosis; no novelty asserted |
| Singleton budget obstruction / two-person exact TU criterion | Immediate standard core inequalities | KNOWN RESULT / elementary consequence; Lean proof not evidence of publishable novelty |
| Separable-game Nash⇒cost core | Standard independent-optimization consequence | Specialized consequence of known reasoning, explicitly excludes traffic externalities |
| Deviation penalties implement an agreement | Elementary incentive compatibility algebra | Known mechanism-design principle; no novelty claim |
| Correlated mixtures retain Table 4.1 budget obstruction | Linearity of expectation and convexity | Elementary consequence, no new theorem claimed |
| External regret⇒empirical approximate deviation inequality | Standard regret/CCE bridge | KNOWN RESULT; current formal scope is finite-time inequalities, not a full convergence theorem |
| Smoothness + regret⇒finite-time social-cost bound | Roughgarden STOC 2009/JACM 2015 | KNOWN RESULT, independent Lean reconstruction only |

## Substantive comparisons actually completed

1. **Equilibrium/core:** Serrano's *Cooperative Games: Core and Shapley Value*, https://www.cemfi.es/ftp/wp/0709.pdf, sections 2–3, printed pp.6–9, separates noncooperative implementation of cooperative solutions from competitive equilibrium in exchange economies. The core link in that treatment uses endowments, budget constraints, market-clearing and price-taking. The thesis's route-choice strategic game has endogenous congestion and no specified exchange-economy budget system. Its reference [81], Debreu–Scarf (1963), is explicitly a core theorem for an economy. These settings cannot be equated based on the word “competitive.” Exact 2012 [80] was subsequently identified at https://doi.org/10.1007/978-1-4614-1800-9_42, matching author, year and pages666–674. Its full text remains subscription-restricted; textual identity with the earlier working paper is not assumed.
2. **Efficiency:** Roughgarden's publisher abstract, https://doi.org/10.1145/1536414.1536485 and https://doi.org/10.1145/2806883, explicitly attributes smoothness bounds for regret-minimizing play to existing work. The formal inequality here has the conventional finite-horizon regret remainder; it is not an original generalization. The browser subsequently accessed the 2015 author PDF: Definition 2.1 and §3.2, equations22–25 and Theorem 3.3, confirm the residual sign, every-fixed-action quantifier and average-cost structure. The explicit finite-time regret remainder follows the same derivation. Full-paper review remains incomplete.
3. **Existing Mathlib:** searched pinned source for “Nash equilibrium,” “coarse correlated,” “external regret,” “cost core,” “coalitional game,” “smooth game,” and “price of anarchy”; zero text matches (`research/mathlib-search.txt`). Filename search returns principally combinatorial game theory (`SetTheory/Game`, `SetTheory/PGame`), not this strategic-game model. This narrow source search does not prove absence of all formalizations, either in Mathlib or elsewhere.
4. **Externalities:** targeted search identified current core notions for normal-form games involving outsider responses (e.g. *A generalised λ-Core concept for normal form games*, Optimization Letters, https://doi.org/10.1007/s11590-025-02233-1). Only search abstract inspected, not the full article. Existing α/β/γ/partition-function approaches and strong-Nash/coalition-proof literature must be studied before proposing a new core concept. No new concept is offered here.

## Highest-value follow-up

Develop a theorem that certifies coalition stability or bounded coalitional instability in a **specified resource congestion model with outsider responses**, while allowing the referee's pricing/enforcement structure. Desired ingredients are explicit outside options, actual congestion externalities, NTU feasibility or justified transfers, and penalties distinguished from physical system cost. Investigate whether approximate stability can be bounded by an observable externality budget rather than assumed away via separability.

A second direction is a regret/efficiency theorem for **changing referee prices and participant sets**, with a fixed physical welfare objective. It must account for the difference between behavior costs and social costs. A proof for fixed aligned costs is already known; claims about arbitrary changing prices would be unjustified.

These are research questions, not proved generalizations or novelty claims. No publication recommendation is made. A complete prior-art review and a result stronger than standard specializations would be required first.

Finite exact-potential games admit pure Nash equilibria by minimizing the potential on the finite nonempty profile space. This standard potential-game principle, and its explicit application to Table 4.1, is an additional known-result formalization; no novelty is asserted. General congestion-game potential construction and player-specific cost conditions remain to investigate.

## Full-paper milestone: what was added and what is not novel

The paper now includes verified fixed-outsider TU/NTU characterization and finite minima existence, two-player Nash+Pareto NTU and Nash+social-optimum TU bridges, the positive core completion of the actual thesis table, monotone-resource singleton domination, exact isolated core/subsidy/per-capita criteria, explicit strong contract implementation, normalized empirical CCE and a changing-observed-cost distortion theorem. These replace several initial open formalization tasks, not the need to specify the original mechanism.

**Cost of stability comparison.** Meir, Bachrach and Rosenschein, *Minimal Subsidies in Expense Sharing Games* (SAGT 2010), §§2–3, define an external reduction of the grand-coalition cost and give a balanced-collection characterization. The present congestion-gap formula is a direct specialization for singleton-dominated games, established without the full balancedness theorem. It does not introduce a new subsidy concept. Their expense-payment convention is nonnegative; our formal theorem permits real transfers, with nonnegative singleton payments in the nonnegative transportation subclass. https://www.microsoft.com/en-us/research/wp-content/uploads/2016/02/sagt10cos.pdf

**Per-capita comparison.** Solymosi (2019), *Weighted nucleoli and dually essential coalitions*, §§2–3 and Theorem1, explicitly studies weighted/per-capita least cores and redundancy of coalition constraints. Our gap/n tolerance is an elementary closed-form consequence of singleton domination, not a new solution concept. The formal definition includes all coalitions and enforces a nonnegative tolerance; conventions using only proper nontrivial coalitions are distinguished. https://doi.org/10.1007/s00182-019-00689-x

**Other new formal statements.** Fixed-outsider strong-equilibrium/core correspondence is a consequence of matching deviation sets. The two-player bridges use the exhaustive singleton/grand-coalition distinction, not a new Nash-core equivalence for general games. Max-based contract penalties implement a cost floor and require observability, pricing authority and continuing jurisdiction. The observed/physical regret relation is an exact cost-perturbation identity composed with known smoothness bounds. Empirical CCE is an established regret implication. No novelty is claimed for these individual results.

A potential contribution is the machine-verified synthesis and thesis-grounded identification of compatible model completions. Its publication value is not established by this investigation alone. A new mathematical contribution would likely need guarantees for the actual negotiation/update rule with information restrictions, bounded prices and exit opportunities. The remaining work has become more specific; it has not disappeared through stronger premises.

## Reconstructed computational comparison

The44-instance study compares declared heuristic reconstructions with the existing verified protocol and exact benchmarks on a source-derived route family. It adds application evidence and reproducibility, not a claimed new game-theoretic theorem. Calibration of endpoint costs does not identify the lost model uniquely. Finite global-optimum or Nash outcomes cannot be generalized to new instances without proof. No additional publication-priority claim is made from the favorable sample results.

The bargaining-geometry addition specializes Nash1950's classical product criterion to the original two-traveller expected-cost model. The bound49/4 and symmetric lottery are verified, elementary source-instance results; no novelty is asserted.

## Pure-equilibrium efficiency diagnostic —21 October2026

Added exhaustive pure-Nash efficiency measurements and a kernel-checked resource counterinstance from the existing synthetic dataset. The lack of a uniform multiplicative bound, including after small action-independent positive base-cost shifts, is an elementary consequence of an inefficient equilibrium and an arbitrarily small optimal cost. It is useful here as a source-grounded diagnostic of the smoothness hypothesis and normalization of costs, not a claimed new general result. The direct Nash/smoothness bound is standard theory. No theory-venue novelty or universal empirical bound is asserted.


==> anc/research/PROOF_STATUS.md <==
# Verified milestone and claim classification

## Current resolution of Proposition 4.2.1

The current paper resolves Proposition 4.2.1 through two explicitly specified statements: Proposition 4.2.1A (Theorem 2), the two-person fixed-outsider NTU/TU results with their efficiency premises; and Proposition 4.2.1B, the efficient-Nash financed-isolation counterpart. Both are VERIFIED as formal statements and CONDITIONALLY VERIFIED as applications of the revised engineering model. The original example satisfies both. Entries below concerning an unqualified historical inference or an unfinanced isolation model are retained as provenance; they are not the status of the revised propositions. The current treatment does not require recovering a unique unstated historical intention.

## Validation result

**Current complete `lake build ThesisLean negotiation reconstruction`: PASS, exit0, `Build completed successfully (1935 jobs).`** The root imports every project module. Lean4.24.0; Mathlib v4.24.0, commit `f897ebcf72cd16f89ab4577d0c826cd14afaafc7`. Exact durable evidence:

- `research/verification/build.txt`: complete final build output.
- `research/verification/axioms.txt`: explicit `#print axioms` for every project theorem.
- `research/verification/source-sha256.txt`: hashes of Lean source, toolchain, Lake configuration and manifest checked in that build.
- `research/verification/completed.txt`: UTC audit completion time.
- `scripts/verify.sh`: reproduction entry point (build, axiom reports, forbidden-shortcut scan).

All 94 current project theorem reports use only subsets of `[propext, Classical.choice, Quot.sound]`; some executable scanning proofs have smaller dependency sets. No custom axioms, `sorry`, `admit`, `unsafe` or `native_decide` occur in accepted project sources. These are standard classical Lean/Mathlib foundations, including choice for real-number constructions and finite minimization. The audit is not a claim that the mathematics is constructive over the reals. Kernel-checked finite case computations do not use an external decision oracle.

The independent rational enumeration in `scripts/check_example.py` also passes and matches all 4 resource/table profiles. It supplements the semantic correspondence; the accepted proof evidence is the Lean build. The entire PDF passes the183-page extraction/render/source-hash audit.

## Formal acceptance ledger

All declarations use namespace `ThesisLean`; example declarations additionally use `ExampleOne`.

| Declaration(s) | Exact source correspondence | Formal status | Additional assumptions / scope | Novelty |
|---|---|---|---|---|
| `exists_nash_of_exact_potential` | §2.6.4 p31/PDF51; pure-existence issue §4.2 p53/PDF73 | VERIFIED general theorem; CONDITIONALLY VERIFIED as sufficient route for source model | Finite nonempty action sets and a supplied exact potential; no potential asserted for general doctrine costs | KNOWN RESULT |
| `route_model_matches_table`, `solo_minimum` | Fig 4.2, (4.2–4.5), Table 4.1 pp58–59/PDF78–79 | VERIFIED faithful instance correspondence | Restricted two-action source example; private prefixes cost2; shared suffix charge 2 | Elementary reconstruction |
| `table_exact_potential` | Table 4.1 p59/PDF79 | VERIFIED | Explicit potential 12 diagonal,9 split; full unilateral-difference check | Known-framework specialization |
| `split_nash`, `split_pareto`, `split_social_optimum`, `total_lower_bound` | Table 4.1 p59/PDF79 | VERIFIED instance properties; original example remains ILLUSTRATIVE | Positive costs are the negatives of displayed payoffs; both travellers served simultaneously | Elementary specialization |
| `all_preferred_not_nash` | Same table and source baseline-route optimization §3.2.1 p39–42/PDF59–62 | VERIFIED | Literal all-p1 profile, not a universal refutation of route optimization | Elementary instance |
| `singleton_obstruction`, `two_person_core_iff` | Cost-core formulas (4.23) p65/PDF85, (6.3) p126/PDF146; reward analogue (3.3) p41/PDF61 | VERIFIED | One fixed TU allocation; two-person sufficiency assumes c(∅)≥0 and unrestricted real transfers | KNOWN RESULT / direct core consequences |
| `isolated_core_empty`, `nash_and_empty_core` | Prop 4.2.1 p52/PDF72 with actual Table 4.1 p59/PDF79 | VERIFIED formal counterexample completion; CONDITIONALLY VERIFIED as a diagnosis of source model | Explicit isolated-coalition minima: c(singleton)=4, c(N)=9. Original intended counterpart not uniquely specified | Thesis-linked diagnosis, no novelty asserted |
| `no_isolated_individual_rationality` | Same example and outside-option completion | VERIFIED, conditional source interpretation | No pure outcome gives both isolated outside costs | Elementary instance |
| `example_lottery_total_lower_bound`, `example_lottery_no_isolated_ir` | Compact convex assumption §4.3 pp.55–56/PDF75–76 applied to Table 4.1 | VERIFIED, conditional source interpretation | Arbitrary correlated finite lotteries over example profiles, expected-cost interpretation | Linearity/convexity consequence |
| `nash_coalition_minimum_of_separable`, `nash_strong_of_separable` | Independent best case (3.5) p44/PDF64; strategic/coalitional bridge Prop 4.2.1 | CONDITIONALLY VERIFIED replacement; VERIFIED generic theorem | No payoff externalities: c_i(s)=k_i(s_i). Arbitrary player types, finite coalitions. StrongNash has fixed outsider actions | KNOWN RESULT / standard separability consequence |
| `nash_cost_core_of_separable` | Same bridge; scalar cost-core definitions | CONDITIONALLY VERIFIED replacement; VERIFIED generic theorem | Finite players; separable costs; independently specified attained coalition minima | Known consequence; not original proof |
| `penalty_implements_nash` | Binding agreement §3.3.1 p48/PDF68; deviation penalties §6.4 p133/PDF153 | CONDITIONALLY VERIFIED implementation theorem; VERIFIED generic theorem | Zero on-path penalties, each deviation charge covers original saving; equilibrium of penalized game only | Known incentive principle |
| `empirical_deviation_bound` | (6.7–6.13) pp132–133/PDF152–153 | VERIFIED general finite-time inequality; CONDITIONALLY VERIFIED source reconstruction | Positive horizon, one fixed game, all-action regret bounds, individual cost residual | KNOWN RESULT |
| `finite_time_efficiency` | (6.5–6.11) pp132–133/PDF152–153; thesis [86],[113] | VERIFIED general bound; CONDITIONALLY VERIFIED reconstruction | C=∑c_i, fixed game, T>0, λ>0, μ<1, smoothness and all-action regret. Any joint comparator; no optimum existence assumed | KNOWN RESULT (Roughgarden) |

## Paper-completion milestone: additional verified bridges

The initial milestone at `9e27a73` checked 22 declarations and 974 jobs. The current milestone expands the library and replaces the current verification outputs; the original evidence remains available in that commit. All new generic results below are **VERIFIED**; their application as reconstructions of the thesis is **CONDITIONALLY VERIFIED**, with the specified opportunity, cost and enforcement assumptions. These are not silently added to the original proposition.

| Paper result | Verified declarations | Exact scope and source |
|---|---|---|
| Fixed-outsider TU bridge | `fixed_outsider_core_iff`, `fixed_outsider_minima_exist`, `two_player_nash_optimum_core` | Attained coalition minima with outsiders held at reference actions. Two players require Nash AND minimum total cost. Prop 4.2.1 p52/PDF72, pairwise model pp.55–61/PDF75–81. Shared-resource externalities retained |
| Fixed-outsider NTU bridge | `strong_iff_fixed_ntu_core`, `two_player_nash_pareto_strong`, `ExampleOne.fixed_outsider_ntu_core` | Attainable vectors; no side payments. Two-player Nash AND Pareto efficiency suffice. Uses actual Table 4.1 properties, p59/PDF79 |
| Positive actual-example completion | `ExampleOne.fixed_outsider_core_exists` | The same actual source table has a TU core under fixed outsiders, while its isolated completion has empty core. The opportunity rule changes, not the table |
| Resource-derived coalition values | `ResourceModel.solo_le_member`, `singleton_total`, `minima_singleton_dominated`, `coalition_minima_exist` | Finite action sets, common nondecreasing resource latencies and player-specific private costs; isolated coalitions. No coalition reward/production term. Source resource formulations p40–41/PDF60–61, p64–65/PDF84–85, p124–125/PDF144–145 |
| Exact isolation criterion | `dominated_core_iff` | If every coalition cost dominates its singleton minima, exact core iff grand cost equals sum singleton costs |
| Minimum subsidy | `gap_subsidy_sufficient`, `gap_subsidy_necessary` | External subsidy changes the grand budget; all departure costs remain fixed. Minimum subsidy equals the congestion gap. Explicit extension, not an original thesis assumption |
| Optimal per-member tolerance | `per_capita_gap_necessary`, `equal_surcharge_core`, `optimal_per_capita_gap` | Efficient real allocation with coalition relaxation proportional to coalition size; optimum gap/n for n>0. Known weighted-core framework, no novelty claimed |
| Explicit strong implementation | `contract_penalty_nonneg`, `contract_penalty_zero`, `contract_cost_lower_bound`, `contract_implements_strong`, `contract_implements_tu`, `finite_contract_core_exists`, `optimal_contract_implements` | Nonnegative fully observable charges max(0,agreed cost−actual cost) apply to every profile. Implemented core opportunities stay under referee jurisdiction; physical optimality separate. Source binding p48/PDF68, penalties p133/PDF153 |
| Actual-example enforcement limits | `ExampleOne.all_preferred_not_optimal`, `inefficient_contract_enforceable`, `contract_hides_physical_gain` | Physically inefficient all-preferred contract can be strongly enforced; physical deviation gain 3 is hidden by a charge 3 in the source table |
| Empirical-distribution bridge | `empirical_expected`, `external_regret_empirical_cce`, `zero_regret_empirical_cce` | Genuine normalized empirical distribution, expectation/time-average identity, approximate CCE and zero-regret exact CCE. Fixed finite profile space, T>0. No topological limit theorem |
| Changing observed costs | `transfer_observed_regret`, `distortion_of_uniform_error`, `efficiency_with_observed_costs` | Arbitrary time-varying observed scores/prices; fixed players, actions and physical base game; explicit cumulative deviation-dependent distortion term. Source p81/PDF101, p125/PDF145, p133–134/PDF153–154 |

The source's general proposition remains unresolved because its unique counterpart is not specified. The paper now supplies positive TU/NTU completions for the two-player case, and a general implemented-game completion with explicit referee prices. It does not infer all-coalition stability from arbitrary pairwise bargaining.

## Original claim verdicts

- **Proposition 4.2.1 (C4.1): UNRESOLVED as the unique intended thesis-specific statement.** The exact unresolved implication is from unilateral best responses to (i) an efficient cooperative allocation and (ii) every coalition's opportunity inequality, with a common, specified outsider rule. §4.2 intentionally leaves parts of that rule open. Different completions change the result.
- **Unrestricted Nash⇒core bridge under the isolated-minimum interpretation: REFUTED** by the thesis's own Figure 4.2/Table 4.1 completion, with kernel-verified Nash witness, actual resource costs, solo/joint minima and empty core. This is not an unqualified refutation of every possible thesis-specific cooperative interpretation.
- **Table 4.1 (C4.7): ILLUSTRATIVE, with VERIFIED Nash, Pareto and social-optimum properties.** Its explanatory purpose is vindicated. The isolated-core obstruction concerns a separate inference.
- **Prop 4.2.2 (C4.2): UNRESOLVED Lean existence proof; KNOWN RESULT** for a fixed finite game with nonempty action sets. Random replanning does not by itself prove equilibrium convergence.
- **Core existence inferred from mixed Nash (C4.3): UNRESOLVED**, inheriting C4.1's missing link. Mixed/convexified strategies alone do not remove the example's isolated budget obstruction.
- **Bargaining termination and global coalition stability (C4.4–C4.6,C4.8,C4.14): UNRESOLVED.** The procedures and threat/tie/sign conventions are not fully operationally specified for a universal theorem. The four- and ten-traveller examples remain ILLUSTRATIVE.
- **Binding⇒compliance (C3.7): an explicit assumption.** A mathematically sufficient penalty condition is CONDITIONALLY VERIFIED. Binding⇒original-game Nash, core or social optimum remains UNRESOLVED and is not inferred.
- **Chapter5 general convergence/welfare and PoA claims (C5.2,C5.7,C5.8): UNRESOLVED beyond the illustrative experimental data.** Separate personal/system costs and unverified equilibrium status of compared profiles matter.
- **Equations6.4–6.13 (C6.6–C6.8): UNRESOLVED as written**, due to total/player cost overloading, residual sign and missing time sums. The separately stated standard finite-time bound is VERIFIED under the ledger's assumptions; the original displayed equations are not relabeled verified.
- **Territory-specific algorithmic regret, smoothness, asymptotic CE/CCE convergence and larger-pool guarantee (C6.4–C6.5,C6.9–C6.11): UNRESOLVED.** The empirical-distribution implication is now verified, but there is no accepted proof that Algorithms 1–2 supply all-action sublinear regret, fixed cost functions or smoothness. Price and participant changes require further modeling.
- **Estimated √N efficiency benchmark (C6.12): ILLUSTRATIVE explicit experimental assumption**, not a verified polynomial-congestion bound.

All other significant source claims retain the inventory's classification. No failed Lean proof search is used as evidence of falsity. The separate source-fidelity ledger records every model completion or strengthened premise.

## What the results establish

The core mathematical structures are coherent when kept distinct: finite strategy choice, resource externalities, exact potentials, Pareto compromises, incentive penalties, coalition opportunity sets, and no-regret efficiency bounds. The example shows that even Nash plus Pareto and minimum total joint cost does not decide a cooperative core based on different departure opportunities. The original intuitions support rigorous statements; some proposed links require additional structure, not a different tactic.

The new milestone supplies such certificates for fixed outsiders and monotone isolated congestion, together with explicit referee implementation and observed-cost distortion. The highest-value next theorem would establish guarantees for the actual bargaining/learning update rule with private information, bounded prices and explicit exit rights. No publishable novelty is claimed. See NOVELTY_ASSESSMENT.md.

## Bounded engineering completion

`Participation.lean`: `exists_approved_minimum` and `exists_baseline_safe_plan` are VERIFIED finite constrained-minimization results (KNOWN RESULT). Their connection to the source is CONDITIONALLY VERIFIED under explicit baseline/consent/cost semantics, not a proof of the original heuristic. See `RESOLVED_SCOPE.md` for the narrowed conclusion and disposition of each central gap. Independent exhaustive selection on all four Table 4.1 baselines passes and returns total cost 9 without increasing any cost.

## Adopted Proposition 4.2.1 counterpart and financed repair

The author explicitly authorized choosing a counterpart rule and narrowing the proposition. The revised treatment adopts the two-person fixed-outsider rule under the independently checked efficiency conditions. It also proves a financed isolation replacement, preserving Nash with action-independent rebates and changing the cooperative grand budget by exactly the congestion gap. Six additional declarations in `CounterpartRepair.lean` are VERIFIED, with only the documented foundational dependencies. Source correspondence is CONDITIONALLY VERIFIED; historical original classifications are unchanged. See `COUNTERPART_RULE.md` for all opportunities, assumptions, actual-table values and novelty qualifications.

## Executable negotiation completion

Theorem12 and its supporting executable Lean core are VERIFIED in `Negotiation.lean`; source application is CONDITIONALLY VERIFIED under A26. `NegotiationExamples.lean` verifies the original two-traveller cost-oracle correspondence, all four baseline outcomes, invalid-baseline rejection and synthetic limitations (local does not imply global or physical Nash). The native runner uses the same core; the Python reference is independently written and is not verified extraction. Full specification and exact statement boundaries: `NEGOTIATION_PROTOCOL.md`. This resolves termination for the stated sequential strict-descent completion, not for arbitrary message schedules, equal-cost switching or an unimplemented threat rule.

## Reconstructed larger-instance comparison

No new mathematical theorem is asserted. The existing verified binary protocol is executed on44 ten-traveller reconstructed tables through `ReconstructionMain.lean`. H1–H3 reconstruct the thesis's coalition-aware heuristic under A27–A28. Results and table calibration are computational/ILLUSTRATIVE evidence, not recovered raw data or new Lean-verified optimum/Nash certificates. All44 native Lean outputs match the reference. Independent direct pair-intersection evaluation checks450,560 player/profile costs, traces, optima, deviations and input rejection. Exact choices and scope: `research/reconstruction/CHOICES.md`; results: `research/reconstruction/RESULTS.md`.

## Bargaining geometry

Five declarations in `BargainingGeometry.lean` verify expected individual cost bounds, nonnegative gains and total-gain cap, the universal Nash-product bound, symmetric split expected costs and product attainment. Classification: VERIFIED formal specialization; CONDITIONALLY VERIFIED application under A29; KNOWN RESULT product-maximization principle. Figure1 displays those facts; Figures2–3 visualize the saved computational reconstruction and do not add new theorem claims.

## Full-manuscript reread correction

Strengthened `exists_approved_minimum` to expose baseline total non-worsening for every approved ceiling vector, including voluntary-concession ceilings. This guarantee already followed from its minimum property; the earlier manuscript incorrectly denied it for enlarged ceilings. `exists_baseline_safe_plan` now uses the explicit bound. No extra premise or postulate was introduced. The paper distinguishes this exact-selection fact from approval-only acceptance by arbitrary heuristics. Theorems8–9 now state positive horizon and all-action regret premises directly.

## Independent-topology robustness extension

No new kernel theorem. The same proved procedure is executed on96 baselines across48 new graph/route/cost instances. All native outputs match the reference. Independent recomputation checks39,936 player/profile costs and384 method traces/endpoints. V is approved and pairwise terminal96/96, approved-optimal92/96, globally optimal57/96 and underlying-cost Nash67/96. Counterinstances to stronger algorithmic conclusions are saved; no claim of universal Nash or global optimality is made. These are computational/ILLUSTRATIVE results, with protocol and certificates in `research/broader_networks/`.

## Retrospective matched controls —21 October2026

No new kernel theorem or changed Lean statement. Added acceptance-matched H1-A and H1-A-strict and two generic randomized pairwise-search arms. Their claims are computational/ILLUSTRATIVE observations on the retained96 cases. Independent checker validates all39,936 costs,384 deterministic endpoints and49,152 randomized traces, with63,695 transitions. H1-A attains54/96 approved minima; V attains92/96; generic randomized same-start search attains a93.148% mean hit fraction across256 schedules per case. These controls qualify the evidential meaning of92/96 and do not establish algorithmic novelty or general transfer.

## Pure-Nash efficiency, actual resource counterinstance and positive-cost extension

VERIFIED: `nash_social_efficiency` gives the standard conditional pure-Nash social-cost bound under smoothness and mu<1. `EfficiencyCase.raw_certificate`, `total_shift`, `bad_is_nash`, `endpoint_costs`, `optimum_is_optimal`, `no_finite_zero_optimum_bound`, `positive_optimum_unbounded` and `not_smooth` verify the exact ring n4/seed2018101 resource instance and its explicitly declared common private-base-cost family. The positive-optimum theorem includes nonnegative individual costs, a positive attained optimum, a Nash witness and arbitrary-factor inefficiency. The zero-optimum instance admits no finite multiplicative bound or smoothness certificate with mu<1. These are source-grounded synthetic counterresults, not refutations of an asserted unconditional theorem in the2018 thesis. KNOWN RESULT / elementary equilibrium, smoothness and normalization principles; no novelty claim.

The94 reports cover all accepted declarations, with only standard Lean/Mathlib foundations. Exhaustive results for all92 cost tables are independently checked computations, distinct from the selected kernel-proved instance. See efficiency/README.md, certificates.json and kernel-instance.json.


==> anc/research/RESEARCH_LOG.md <==
# Research log

## 2026-10-20 — initial execution

1. Inspected empty workspace, parent read-only Git placeholder, installed tools, applicable instructions and cloud network policy. No existing Lean or research proofs found. Chose isolated `/workspace/thesis-lean` rather than touching any operational infrastructure.
2. Default sandbox network could not reach configured proxy. Supported per-command network permission retrieved the exact official PDF. Recorded SHA-256, all 183 pages extracted/rasterized. Sequentially read all extracted thesis text, including bibliography and appendix; inspected key source images.
3. Installed missing elan/Lean inside `.elan/`, selected stable matching Lean/Mathlib v4.24.0. Cloned Mathlib and pinned transitive dependencies. `lake update` post-hook initially failed because cache default was in read-only home. Redirected XDG cache into research directory. Module cache download then received HTTP CONNECT403 from cache destination; switched to source compilation, narrowed tactic imports.
4. Reconstructed full-profile strategic costs, distinct TU/NTU cores, enforcement and all-action regret. Read actual Prop 4.2.1 and all later relevant assumptions before choosing a counterexample route.
5. Candidate uses literal Table 4.1, not a generic prisoners' dilemma: Nash off-diagonal cost 4+5=9; isolated singleton costs 4+4=8. Distinguish this coalition completion from the thesis's intentionally unspecified counterpart map. Test lotteries as well as pure outcomes.
6. Targeted prior art: Serrano 2007 survey distinguishes competitive exchange equilibrium from arbitrary Nash; exact 2012 [80] not yet authenticated. Roughgarden publisher abstract confirms smoothness/regret result is established; author PDF HTTP406. No novelty claim.

Build results and final classifications are recorded in PROOF_STATUS.md after validation. Installation and compilation logs are operational logs, not mathematical evidence until successful completion. No failed proof attempt is classified as refutation.
7. Browser fallback accessed Roughgarden's 45-page 2015 author PDF despite shell HTTP406; inspected Definition 2.1 and §3.1–3.2, particularly equations22–25 and Theorem 3.3. Confirmed exact standard finite-time derivation and residual sign. Springer identified [80] as Serrano 2012, DOI10.1007/978-1-4614-1800-9_42, pp.666–674; full text is subscription-restricted, so earlier working-paper text is not treated as identical.
8. Complete project source build succeeded. After removing unnecessary typeclass premises and unreachable proof tactics, final `scripts/verify.sh` passed at 2026-10-20T11:13:19Z: `Build completed successfully (974 jobs).` All 22 declarations have explicit axiom reports listing only propext, Classical.choice and Quot.sound. Accepted source hashes retained; no admissions, custom axioms or unsafe/native shortcuts found.
9. Verified the actual table/resource correspondence, pure Nash/Pareto/social optimum, exact potential and finite-potential existence, isolated-cost core obstruction (including lottery robustness), two-person core criterion, separability sufficient conditions, penalty implementation, empirical deviation bound and known finite-time smoothness/regret bound. Retained UNRESOLVED status for the uniquely intended Prop 4.2.1 counterpart and algorithm-specific convergence/smoothness claims. No unqualified thesis-specific refutation or novelty claim.
10. Paper drafted at roughly 3,500 words with eight substantive sections, source/theorem correspondence, explicit limitations and targeted prior-art comparison. General mixed-Nash existence, full NTU existence/balancedness theory, bargaining termination, explicit empirical-distribution convergence and thesis-specific learning guarantees remain future work. Full Chapter3 two-traveller graph/timing conventions and larger empirical traces remain unformalized beyond the recorded inventory; no silent repair.

## Milestones

- `8a58c8a`: official thesis source, full-text inventory and dependency map.
- `9e27a73`: complete verified Lean foundation and first serious Proposition 4.2.1 investigation; accepted build/axiom evidence.
- The following report commit completes the paper, novelty assessment and source register. All commits remain local on `research/initial-investigation`; no publishing, pushing or merging.

## Full-paper continuation — 2026-10-20

User requested a fuller treatment that bridges gaps from the source statements/assumptions and a collaboratively prepared manuscript. Created `research/bridging-paper`, preserving the initial branch and its verified milestone.

1. Supplied explicit fixed-outsider coalition opportunities with independently attained finite minima. Verified TU aggregate-stability/core and NTU strong-Nash/core correspondences. Proved the two-player bridges with the additional joint-optimum or Pareto condition; verified both positive completions for the actual Table 4.1. This retains resource externalities and does not silently change the original general proposition.
2. Defined a monotone resource-congestion subclass and derived singleton domination from resource loads. Verified zero-gap exact core criterion, minimum external subsidy and optimal per-member core relaxation. Explicitly excluded arbitrary coalition rewards/production and distinguished financing from an NTU route-cost vector.
3. Constructed nonnegative contract penalties and proved strong/TU coalition implementation and implemented-core existence while remaining subject to referee prices. Verified that the actual table's physically inefficient contract can be strongly enforced and can hide a physical deviation gain 3. Physical welfare, participation and exit remain separate.
4. Constructed the genuine normalized empirical distribution and proved finite-time approximate/exact CCE consequences. Proved observed-to-physical regret transfer with explicit cumulative price distortion and the corresponding smoothness efficiency bound. Supplied a uniform absolute-error distortion certificate. No update rule, participant-turnover model or generic smoothness certificate was invented for the original algorithm.
5. Checked primary prior art for subsidy and per-capita concepts; recorded the results as known-framework consequences rather than novel concepts. Wrote the full manuscript in Haitham's authorial voice, with the AI research/writing/formalization contribution named and pending human author review stated. No claim that Haitham has already approved it.
6. Complete proof audit passed at 2026-10-20T11:47:32Z: `Build completed successfully (982 jobs).` All 55 theorem reports use exactly propext, Classical.choice and Quot.sound. No proof admissions or custom postulates. Manuscript exports include PDF, editable DOCX, Markdown and LaTeX. Visual inspection caught and repaired section numbering and appendix column overlap; page extraction/render audit is retained.

Continuation milestone `5e813ea` commits the verified mathematical bridges and updated classification ledger. The companion manuscript commit delivers the typeset 10-page paper, editable Word file and reproducible Markdown/LaTeX sources, plus render and identity audits. Both human and AI contributions are named; the AI is explicitly identified as a system and the human author's review remains pending. No publication, submission, push or merge was performed.

## Author-directed preprint preparation — 2026-10-20

The author clarified that the original mathematics supported an engineering thesis and was not examined as an independent contribution, and requested a personally motivated arXiv preprint using the thesis wording where appropriate. Revised the introduction with two attributed abstract quotations and the original decentralized coordination motivation; retained the full mathematical limitations and assumption ledger. Reframed the purpose as sharing a formal reconstruction, without a novelty requirement or claim. Prepared standalone LaTeX/source archive and refreshed manuscript exports. No mathematical sources changed and no new Lean validation is claimed. Submission remains with the author; no publication or upload performed.

## Restricted engineering guarantees — 2026-10-20

Author authorized narrowing grand statements where justified. Inspected Algorithms 1–2 and Assumption 4.3.1 directly. Added finite approved-set minimization and baseline-safe selection proofs in `Participation.lean`; both compile and have explicit axiom reports. Added an exact finite reference selector and checked all four actual-table baselines. Revised paper with Theorem 11 and a concrete fallback/consent specification. The reference implementation is not claimed as verified extraction or as the original algorithm. `RESOLVED_SCOPE.md` records dispositions, exclusions and remaining stronger research questions. The original universal claims retain their historical classifications.

## Counterpart-rule and financing repair — 2026-10-20

Author requested a chosen counterpart and an admissible conditional adjustment of the isolated rule. Adopted fixed-outsider opportunities for the two-person replacement; added a complete monotone-resource financed-isolation theorem, fixed-rebate Nash invariance, resource-derived rebate nonnegativity, funded ordinary-core conversion and a direct source-table instance. Initial Lean failures were finite-set simplification and proof syntax issues; diagnosed and corrected without changing the statements to encode their conclusions. New module compiles, with six declarations and explicit axiom audits. Revised paper and ledgers distinguish the chosen replacement from the unchanged historical proposition and unfinanced refutation.

## Present the completed mathematical treatment — 2026-10-20

Author requested that the manuscript resolve Proposition 4.2.1 under the chosen rules and present a coherent foundation for the engineering framework rather than a retrospective audit. Relabelled the existing proved results as Proposition 4.2.1A (fixed outsiders, two-person efficiency premises) and 4.2.1B (financed isolation, efficient Nash premise). Replaced the historical UNRESOLVED/REFUTED conclusion with their verified conditional resolution and a precise engineering conclusion. Preserved the budget identity, external sponsor requirement and separate algorithmic evidence obligations. Historical source classifications remain available in the research provenance, with an explicit notice that they do not classify the revised propositions. No mathematical statements or Lean proofs changed; the accepted 63-declaration audit remains the relevant proof evidence. Rebuilt manuscript formats and source bundle separately.

## Thesis reuse assessment — 2026-10-20

Revisited the original negotiation procedures, multi-traveller coalition examples, voluntary-concession and sponsorship assumptions, route feasibility model, and app moderation/repeated-play discussion. Visually checked Table4.4/PDF90 and Table4.7/PDF95 against a manual transcription. Added reproducible arithmetic checks and a source-specific reuse plan. Integrated the ten-traveller final acceptance illustration and the 20 reported heuristic comparisons into the manuscript, explicitly distinguishing published observations from rerun simulations or certified equilibria. No Lean source or theorem changed.

## Executable negotiation and Lean correctness — 2026-10-20

Implemented a conservative sequential completion of Algorithms1–2 with an ordered finite proposal scan, participant approval, permitted moves, strict joint-cost commitment and full rescans. The executable Lean core proves feasible/approved non-worsening, strict finite-rank descent, sufficient finite fuel, terminal local optimality and a semantic bridge to the real-valued planning model. Added a checked baseline entry point, binary one/two-player moves, original-table cost encoding and all-baseline outputs, plus synthetic no-global/no-Nash limit examples. A source-specific theorem independently proves every returned original-table outcome is Nash and socially optimal. The independently written Python reference checks all26,244 baselines of6,561 small games; it is not verified extraction. Native Lake target compiles the same Lean core. Generic termination is not attributed to the unspecified original threat policy, parallel scheduling or dynamic representative election.

Final executable-negotiation validation: `scripts/verify.sh` passed at2026-10-20T14:11:59Z with `Build completed successfully (1930 jobs).` All80 theorem reports use only subsets of propext, Classical.choice and Quot.sound. Source shortcut scan passed. The native executable returned terminal source outcomes [1,1,2,1], each total9, and rejected baseline42. Python exhaustive26,244-run checks and the two synthetic limit cases passed. No mathematical theorem uses native execution as a proof oracle.

## Larger cost-model and heuristic reconstruction — 2026-10-20

Author confirmed loss of original data and authorized a documented reconstruction. Transcribed/visually checked the20 routes on PDF85–86. Coalesced traveller6's printed primed endpoint labels only in an explicitly declared primary convention; retained literal-label sensitivity instances. Pairwise vertex overlap exactly matches all20 endpoint-column components in Table4.2 with unit weights, but later published full negotiation vectors are not recovered. Compared vertex/edge units and a disclosed coalition-aware H1 finite-offer heuristic, own-risk H2 and reverse-scheduling H3. Added40 fixed-seed perturbations and4 unperturbed label/resource cases. All44 cases use identical tables for heuristic variants, actual native Lean V and exact full/approved minima. Independent checker evaluates450,560 player/profile costs by pair intersections, validates traces/certificates and rejects3 malformed native inputs. Native CSV adapter uses the existing proven protocol; benchmark observations are not new kernel proofs or replication claims.

Full reconstruction validation passed at2026-10-20T14:30:46Z: `Build completed successfully (1933 jobs).` The80 kernel theorem declarations are unchanged and their axiom audit passed. Native Lean V agrees on all44 tables; independent finite certificates cover450,560 cost cells and reject3 invalid CSV/native inputs. Computed source-derived vertex and edge optima are254 and148 under coalesced endpoint conventions; all published trace differences remain disclosed. Scheduling variants change synthetic outcomes; no general optimum or original-data replication claim.

## Game-theoretic figures — 2026-10-20

User requested results/plots in the spirit of Nash's diagrams and then asked to resume. Added source-grounded feasible-gain geometry with Pareto edge, pure Nash endpoints and a declared-status-quo Nash-product maximizer. Proved the global product bound and its symmetric joint-lottery attainment in Lean; did not conflate it with independent mixing or the heuristic's selection rule. Added reconstructed accepted-cost paths and all primary-instance optimality gaps, with exact plotting-data manifest and scope. Used standard Matplotlib/NumPy exports for the scientific manuscript; visualization skill informed the source/axis/annotation checks. Nash1950 bibliographic metadata checked through JSTOR/RePEc and primary PDF availability checked; no claim of reproducing its historical artwork.

Figure proof audit passed at2026-10-20T18:22:25Z: `Build completed successfully (1934 jobs).` All85 declarations have explicit dependency reports and no custom postulates/admissions. Independently checked126 exact optimum-gap points and3 complete committed-cost traces against current saved results. Standalone plots inspected for label/mark distinction; manuscript captions separate deterministic Nash, expected bargaining and finite empirical optimality.

## Full manuscript reread — 2026-10-20

Reread the complete manuscript, checked central statements against Participation, FixedOutsider, CounterpartRepair, RepeatedGames and Efficiency, and reviewed the reconstruction/plot qualifications. Found and corrected an error in the current manuscript: enlarged consent ceilings do not remove baseline total non-worsening from exact constrained minimization while the baseline stays feasible. Strengthened the existing Lean theorem to expose that bound and adapted its baseline specialization; no new assumptions or theorem-count inflation. Tightened abstract, made repeated-game quantifiers explicit, defined the common cost scale, added notation and executable pseudocode, corrected an overly broad citation to Rosenthal and added verified Lean/Mathlib bibliographic references. This corrects our manuscript rather than reclassifying an original thesis claim.

Reread validation passed at2026-10-20T18:34:37Z: full build1934 jobs and all85 axiom reports; the strengthened selector statement preserves the prior assumptions. Benchmark/native comparisons and independent certificates passed. Figure rendering now fixes SVG identifiers and omits volatile SVG/PDF dates; two complete renders had identical hashes for all9 PNG/PDF/SVG exports. Regenerated the paper and companion artifacts after the correction.

## Independent network families — 2026-10-20

At the author's request, fixed a protocol before looking at new outcomes and generated48 grid, ring-with-shortcuts, layered and parallel-corridor route/cost instances with4/6/8 travellers. Two baseline profiles each yield96 comparisons for each of three reconstructed heuristic variants and the same verified Lean procedure. All96 native executions match the reference; all384 method traces/endpoints and39,936 player/profile costs pass independent checks. A complete second run reproduced byte-identical instance, result and summary JSON. All configurations are retained.

Full scripts/verify.sh passed at2026-10-20T18:47:28Z:1934 build jobs,85 dependency reports, earlier reconstruction and new-family checks. V is approved/pairwise-terminal96/96, approved-optimal92/96, globally optimal57/96, underlying-cost Nash67/96;66 runs strictly improve total and30 retain the baseline.38 have a positive participation gap. Four search gaps (2,5,3,7) include a50% relative miss. Saved30 endpoints exhibiting a search gap or non-Nash status, with explicit deviations, and added paper Section7.5/Figure4. These strengthen finite engineering evidence while preventing universal Nash/approximation claims. No new kernel theorem, recovered data, publication or novelty assertion. Added a local packaging script to keep the source archive and complete supplement synchronized.

## Interpretation of the new synthetic evidence — 2026-10-20

At the author's request, revised the abstract, introduction, broader-network discussion and research-significance section to explain the positive evidential role of the new synthetic data. Added an explicit discussion of how the formal treatment and reproducible experiments strengthen support for the original2018 engineering framework. Distinguished new instances from independent-investigator replication, and the revised verified procedure from the documented heuristic reconstruction. Preserved all numerical results and counterinstances, the cost-class/two-action scope and the distinction between kernel proofs and computational evidence. No Lean definitions, theorem statements, algorithm code or experimental inputs were changed. Rebuilt manuscript exports and synchronized local supplement/source archives.

## Personal motivation and engineering-to-mathematics framing — 2026-10-20

Author asked to record that OpenAI's mathematics release inspired returning to the2018 PhD thesis for a fuller mathematical treatment backed by Lean and new synthetic tests. Checked the official6 October2026 announcement and repository README. Added a first-person introduction and a methodological reflection explaining the path from engineering intuition to explicit models, machine-checked guarantees and reproducible computational evidence. Added reference10 and source-register provenance. Avoided asserting an unverified377-paper count; kept simulation evidence distinct from universal formal proof. Mathematical code, assumptions and experiment outcomes remain unchanged.

## AI attribution and arXiv preflight — 2026-10-20

Checked primary arXiv/OpenAI policy pages online at the author's request. Retained Haitham as sole author and replaced the centered AI-collaborator banner with an explicit Codex assistance/contributions disclosure and software reference11. Exact model snapshot unavailable; none invented. Shortened the abstract to1,699 ASCII characters and added a Pandoc metadata filter for a proper abstract environment. Removed the extraneous README from the TeX upload archive; prepared matching submission metadata and a reproducible isolated compilation/font/figure preflight. The layout audit found a floating-figure/long-table interaction that clipped Figure4 below a page; changed figure placement to keep figure boxes intact. No mathematical statements, algorithms, proofs or experiment results were changed. A transient disconnected execution transport prevented the first edit attempt; a later retry succeeded without duplicate edits. No upload or submission was attempted.

Final local arXiv preflight: two isolated pdfLaTeX passes with shell escape disabled,22 pages/four figures,1,699-character ASCII abstract and21 embedded fonts. No overfull boxes, undefined references or missing-character diagnostics after the figure-placement correction. Checked PDF author metadata and visually inspected the first page and corrected Figure4 page. Uploaded-service preview, account/endorsement, category and license selection are submission-time steps; no moderation outcome is claimed.

## Publication-style contribution disclosure — 2026-10-20

Addressed the author's PDF annotation requesting publication-style wording for the earlier AI collaborator/contributions block. Replaced the current longer front-page disclosure with a concise author-contribution and AI-assistance section near the end of the article. It identifies the author's original framework and research direction, credits Codex's substantial mathematical/software/writing assistance through reference11, and states human responsibility without claiming that a future author review has already occurred. Retained precise model-snapshot provenance in reference11. No mathematical or experimental changes. Rebuilt paper exports and refreshed local arXiv preflight and supplement.

## Authorized arXiv publication attempt — 2026-10-20

The author authorized publication using Firefox. Rechecked current metadata/preflight and all artifact hashes. No browser-control connector, display or signed-in arXiv session is available. Installed only the missing Playwright Firefox into the isolated ignored research cache. A fresh headless browser probe did not return a controllable page and was terminated along with its own driver/browser processes. No credentials, uploads, license grant or submission occurred. Recorded the technical blocker and exact prepared-file handoff in SUBMISSION_STATUS.md. No underlying mathematical or experimental artifacts changed.

## Direct Firefox submission instructions — 2026-10-20

The author requested instructions after the browser-access limitation. Checked current official arXiv submission, license and ancillary-file guidance. Prepared a single combined ARXIV_UPLOAD.tar.gz with the audited compilation inputs plus anc/REPRODUCIBILITY_BUNDLE.zip, and explicit Firefox instructions. Updated the packaging script and readiness guide to avoid requiring the author to construct the ancillary directory manually. No mathematical, experimental or manuscript-content changes; no submission or license selection performed.

## External feedback, matched controls and addendum framing —2026-10-21

Author supplied a theory-venue critique and selected an AI-assisted reconstruction framing, then clarified that the publication is an arXiv addendum needing targeted changes rather than a venue-focused rewrite. Accepted the substantive semantic and control criticisms. Froze a retrospective protocol, added optional in-loop approval/strict-descent controls without changing default H1 behavior, and ran256 schedules per arm/case for same-baseline and uniform-approved-start generic pairwise search. All96 cases retained. H1-A approved-optimal54/96 versus V92/96; randomized same-start mean93.148% and approved-start94.763% contextualize the high hit count. Independent direct-cost validation passed39,936 costs,384 deterministic endpoints,49,152 randomized traces and63,695 transitions. Revised title/abstract/intro to identify addendum/case-study purpose, stated under-specification of the source Nash-to-core proposition, added the acceptance-policy note and controls, and replaced the advocacy-style section heading with a neutral relationship heading. Mathematical Lean statements remain unchanged. No external reviewer contacted, no submission performed, and no venue-probability claims adopted.

Full addendum revision verification passed at2026-10-21T01:56:22Z:1934 build jobs,85 axiom reports and all original plus matched-control checks. The controls include one instance where H1-A beats V (cost14 versus16); it is reported alongside the aggregate results.

## Price of anarchy and social cost —2026-10-21

At the author's question, enumerated pure equilibria on all92 declared games (44 source reconstructions plus48 unique broader tables). Largest finite pure PoA is5; one unchanged ring n4/seed2018101 instance has optimum0 and worst-Nash cost3. Three other zero-optimum games have all-Nash cost0 and are left undefined as0/0. Independent cost/NE audit checked490,496 cells and50,432 profiles. Formalized the actual counterinstance directly from its resource sets, edge weights and private penalties; proved the specific Nash/optimal costs, failure of any finite comparison factor at zero optimum, unbounded positive-optimum ratios under an explicit common private-base-cost extension, and failure of smoothness with mu<1 for the unshifted game. Also formalized the direct standard smoothness-to-Nash-efficiency corollary. V reaches the optimum in this instance from both recorded baselines; no new V failure is claimed. Added a compact paper subsection and source correspondence. All new statements retain the distinction between pure PoA, V's local outcome and the conditional regret theorem.

Full PoA/efficiency validation passed at2026-10-21T02:16:56Z:1935 build jobs and94 explicit axiom reports, with only standard Lean/Mathlib foundations. All original, matched-control and new equilibrium-cost checks passed. The selected resource proof is from an existing synthetic instance; the positive-epsilon family is explicitly marked as an extension.


==> anc/research/RESOLVED_SCOPE.md <==
# Bounded engineering formulation: resolved scope

The author explicitly authorizes narrower mathematical statements where these preserve a defensible engineering conclusion. This file specifies the revised task; it does not change historical thesis claims or relabel missing proofs as accepted.

## Defensible engineering conclusion

Finite personalized feasible plans can be coordinated under explicit participant acceptance bounds. A known feasible baseline makes the approved set nonempty. Exact finite selection minimizes total physical cost within that set. With baseline costs as the bounds, no participant and no joint total becomes worse; strict improvement is possible, not guaranteed. The actual two-traveller instance improves both diagonal baselines to total cost 9. This supports coordination as an engineering design, without requiring an unrestricted equilibrium-to-core implication.

## Dispositions of the central gaps

| Issue | Revised commitment | What is resolved / excluded |
|---|---|---|
| Finite routes versus differentiable convex strategies | Finite deterministic feasible actions throughout the selection guarantee | No differentiability or convexity is required. Lotteries remain a separately defined representation, not a silent replacement of a route. |
| Personalized utility versus shared total | Declared common physical cost with player-specific costs and consent ceilings | No transferability or interpersonal welfare comparability is inferred from subjective scores. The theorem uses the declared sum objective. |
| Individual rationality and voluntary sacrifices | Baseline cost ceiling, optionally enlarged by explicit consent | Existence and constrained optimality are VERIFIED. Enlarged ceilings allow individual sacrifice. Exact selection still weakly improves total cost because the baseline remains feasible. Arbitrary heuristic proposals require a separate total-cost acceptance rule. |
| Nash implies core | Replace with proved two-player fixed-outsider sufficient theorems, or explicit coalition certificates | General original bridge is not claimed. Isolated opportunities remain a different game with an actual source counterexample. |
| Negotiation termination and optimality | Exact finite enumeration as a conservative selection completion; heuristic proposals may be filtered with baseline fallback | The selection specification has a finite implementation and a verified existence/minimum theorem. This is not a verified implementation of Algorithms 1–2, and is not a scalable algorithm claim. |
| Binding agreement implies welfare | Separate selection quality from implemented stability under the stated referee jurisdiction | Existing contract theorems apply only to implemented costs; free exit and truthfulness are not claimed. |
| Repetition implies convergence | Report finite-time all-action deviation certificates | No algorithmic or asymptotic convergence claim. Conditional empirical CCE and smoothness bounds remain VERIFIED under their exact premises. |
| Changing prices imply physical efficiency | Use the proved cumulative price-distortion bound or report no physical efficiency certificate | Unbounded/persistent distortion does not inherit a vanishing remainder. |
| Simulation ratio labelled price of anarchy | Call an uncertified comparison an observed cost ratio | Formal PoA language is reserved for a defined equilibrium set and objective. Original experiments are not rerun or strengthened. |
| More travellers / changing participants | General finite selection is allowed; two-person core bridge stays two-person; repeated bound uses a fixed game | No inference from pairwise negotiation to all-coalition stability. |

## New proof correspondence

`Participation.lean` proves `exists_approved_minimum` and `exists_baseline_safe_plan`. Source motivation: Assumption 4.3.1, p.56/PDF76; personalized strategy generation in Chapters 3 and 5; negotiation's joint-cost comparisons in Algorithm 2, p.57/PDF77. Additional specification: a full feasible profile set, common evaluated physical costs, a feasible baseline and explicit consent ceilings. The ceilings do not assume an equilibrium, core or optimum.

Classification: VERIFIED as finite mathematical results; CONDITIONALLY VERIFIED as an explicit engineering completion; KNOWN RESULT (finite constrained minimization). No novelty claimed. `scripts/certified_selection.py` is an independent exhaustive reference implementation, not extracted verified code. `research/selection-check.json` checks all four original-table baselines.

## Remaining research, not a gap hidden in the revised guarantee

The revised bounded guarantee is complete without universal core existence, unconstrained improvement, incentive compatibility, free-exit stability, or convergence of the original heuristic. Those stronger original questions remain documented in the historical inventory. Scalability, cost estimation accuracy, strategic misreporting and experimental performance require separate evidence. This revision preserves an engineering coordination conclusion; it does not preserve every original grand statement.

## Explicit counterpart follow-up

The author requested adopting a counterpart rather than leaving the revised proposition ambiguous. `COUNTERPART_RULE.md` records the adopted fixed-outsider statement and a second financed isolation counterpart, with six further kernel-checked declarations. The funded model changes the grand participant budget openly and preserves Nash via fixed rebates. Original unfinanced isolated core emptiness is unchanged.


==> anc/research/REVIEW_RESPONSE.md <==
# Response to external feedback and clarification of purpose

21 October 2026. The author first requested an AI-assisted reconstruction framing, then supplied clarification that the intended product is an arXiv addendum to the2018 thesis. The current revision uses that addendum/case-study framing without undertaking the suggested theory-venue rewrite or cutting the mathematical record by a third.

## Proposition4.2.1

Accepted the semantic criticism. The abstract now states that the source proposition is under-specified until outsider opportunities are stated. The body and concluding status paragraph distinguish the source claim from the two conditional replacements. Fixed outsiders have an independent planning interpretation (nonmembers keep reference plans); their selection and the added efficiency premises are explicit. The isolated interpretation of the actual example has a positive financing gap. An externally funded replacement is a revised model, not proof that the original unfunded core was nonempty.

## Comparing acceptance policies

Accepted the missing-control criticism. Added H1-A with the same baseline approval filter on every negotiation/withdrawal step and H1-A-strict additionally requiring strict joint-cost descent. Original H1 behavior is preserved. Results on all96 retained starts: H1-A is approved96/96 and approved-optimal54/96, versus V's96/96 and92/96; raw physical Nash incidence is53/96 and67/96 respectively. Default H1's raw Nash80/96 includes unapproved endpoints and is a different objective. H1-A and V still differ in proposal neighborhood/scheduling, and H1-A beats V on one grid instance (cost14 versus16). The new comparison is not a pointwise, universal or causal algorithm-superiority claim.

## Generic local-search reference class

Accepted the need to contextualize92/96. Added256 randomized strict pairwise descent schedules per case for the same starts, ceilings and objective as V. Approved-optimum mean hit fraction is93.148%, versus V's95.833%; a separately labelled uniform-approved-start landscape diagnostic gives94.763%. Approved-set median size is four;20 cases have only the baseline approved, and30 baselines are already approved-optimal. This supports the criticism that the favorable raw count is weak evidence for a distinctive coordination benefit. All outcomes, including unsuccessful trials, are retained. No independent-sample significance or near-global approximation guarantee is asserted.

## Contribution and process

The title and opening explicitly identify an AI-assisted mathematical addendum. The abstract ends with the engineering-intuition-to-checked-claims process. Existing theories remain attributed. Changed the advocacy-sounding section heading to “Relationship to the2018 engineering framework.” The paper remains a source-traceable mathematical investigation, not a claim of novel general game theory or complete replication of the lost original implementation.

## Validation and unresolved scope

The added controls are retrospective, use the already-inspected96 cases and stay within the original binary/additive-overlap subclass. They are not a new holdout. Independent direct-cost checking covers39,936 costs,384 deterministic endpoints,49,152 randomized trials and63,695 committed transitions. No new Lean theorem is claimed. The explicit source correspondence, funding/exit assumptions and algorithm fidelity still benefit from an independent specialist reader. No such external review was conducted or contact made during this revision. The feedback's numerical venue predictions are opinions, not calibrated probabilities established here.


==> anc/research/SOURCE_REGISTER.md <==
# Source register and reading record

## Thesis

Haitham Masaud Amar, *Strategic Trip Planning: Striking a Balance Between Competition and Cooperation*, University of Waterloo, 2018.

Official retrieval URL: https://dspacemainprd01.lib.uwaterloo.ca/server/api/core/bitstreams/8db00234-2b4d-4660-b7f2-d371de40a637/content

Retrieved 2026-10-20 as `source/thesis.pdf`, 5,791,879 bytes, 183 unencrypted pages. SHA-256: `16df3d93ae51c02c2b7c1064c3df21b15be2f68f53dab728acdee3df2bea9033`.

Every page was extracted and rasterized without errors (`source/page-audit.json`, reproducible with `scripts/audit_source.py`). Complete layout extraction: `source/thesis.txt` (7,582 lines, 47,251 whitespace-separated words). PDF physical page = printed Arabic page + 20; preliminary Roman pages occupy physical pages 1–20.

Reading coverage: front matter, nomenclature, Chapters 1–7, bibliography [1]–[117], and Appendix A were read in sequential text batches. Key original images were checked for Proposition 4.2.1 (PDF72), Table 4.1 (PDF79), and Equations 6.4–6.13 (PDF152–153). Figure 4.4's text extraction is poor; do not infer numerical coordinates from its extracted exclamation marks. Reading text and confirming that every page renders is not verification of every graphical data point. Later numerical replication must inspect corresponding figures and underlying experimental code/data, which are not supplied here.

The original PDF is retained unchanged. Private local research only; no publication or upload.

## Prior-art evidence inspected

- Roberto Serrano, *Cooperative Games: Core and Shapley Value*, CEMFI Working Paper 0709 (2007), https://www.cemfi.es/ftp/wp/0709.pdf. Downloaded and sections 2–3 inspected, especially printed pp.6–9 on implementation, NTU core, balancedness and **competitive equilibrium of an exchange economy**. This is a related earlier survey, not independently authenticated as textually identical to thesis reference [80] (2012). The publisher later confirmed [80] bibliographically at https://doi.org/10.1007/978-1-4614-1800-9_42 (Serrano,2012, pp.666–674); full text requires subscription. It cannot serve as a verbatim substitute for [80]. Local PDF/text excluded from Git; retrieve again from URL.
- Tim Roughgarden, *Intrinsic Robustness of the Price of Anarchy*, STOC 2009, https://doi.org/10.1145/1536414.1536485 and JACM 2015, https://doi.org/10.1145/2806883. Publisher abstract inspected through web search; establishes prior art for smoothness extension to regret-minimizing play. Shell PDF request returned HTTP406; browser later opened the author PDF successfully. Definition 2.1 (printed p4), §3.1 (printed pp11–12), and §3.2, equations22–25 and Theorem 3.3 (printed pp13–14), were inspected. This is a targeted section-level comparison, not a full-paper review.
- Debreu–Scarf, *A Limit Theorem on the Core of an Economy* (1963), thesis [81]. Bibliographic identity corroborated at https://statistics.stanford.edu/technical-reports/limit-theorem-core-economy. Full original not yet read; the exchange-economy distinction was checked in Serrano's treatment.

This is targeted prior-art checking, not an exhaustive novelty investigation.

## Full-paper prior-art additions

- Meir, Bachrach and Rosenschein, *Minimal Subsidies in Expense Sharing Games*, SAGT 2010, author-hosted PDF https://www.microsoft.com/en-us/research/wp-content/uploads/2016/02/sagt10cos.pdf . Inspected§§2–3, especially the adjusted grand-coalition cost, cost of stability and balanced-collection formulation. The formal paper's real-payment convention is broader than that article's nonnegative expense payments. The exact congestion-gap result is presented as a specialization, not a new cost-of-stability concept.
- Solymosi, *Weighted nucleoli and dually essential coalitions*, IJGT 48,1087–1109,2019, https://doi.org/10.1007/s00182-019-00689-x . Open-access text inspected §§2–3 for weighted/per-capita least-core definitions and Theorem1's redundancy principles. The present formal relaxation explicitly includes all coalitions and a nonnegative tolerance; it is not silently identified with every proper-coalition surplus convention.
- Wan's *Coalitions in Nonatomic Network Congestion Games*, https://arxiv.org/abs/1203.5822 , abstract inspected only as a related externality/coalition lead. It is not cited as a proof of the finite atomic model developed here.

## Toolchain references checked during manuscript reread

Lean4: de Moura and Ullrich2021, CADE28, pp.625–635, DOI10.1007/978-3-030-79876-5_37; metadata checked against Springer and Lean's recommended citation page. Mathlib: The mathlib Community2020, CPP, pp.367–381, DOI10.1145/3372885.3373824; checked against the Mathlib4 citation guidance and DBLP. These identify the proof infrastructure, not prior proofs of this application.

## OpenAI release motivating the author's return to the thesis

- OpenAI, *Sharing AI progress in mathematics*,6 October2026: https://openai.com/index/sharing-ai-progress-in-mathematics/ . Primary announcement accessed20 October2026; base URL initially timed out, same official article with query parameter succeeded. It describes a release of mathematical results and accompanying Lean formalizations for many proofs.
- Official repository README: https://github.com/openai/math/blob/main/README.md . Accessed20 October2026. It distinguishes manuscripts from result families and states that formalization coverage is incomplete. The observed current catalogue lists719 manuscripts and372 families. Do not recast the author's remembered377 figure as a verified count of papers or proofs. The paper cites the release without an exact count.
- The personal inspiration and purpose of revisiting the2018 thesis are supplied directly by the author in this conversation. The release is cited for provenance of that motivation, not as a mathematical premise, validation of its entire catalogue, endorsement of this project, or a claim to have used its unreleased internal model.

## AI credit and arXiv source preparation

Official sources accessed20 October2026:

- arXiv, Content Moderation, policy for authors' use of generative AI language tools: https://info.arxiv.org/help/moderation/index.html . Requires disclosure of significant use, human accountability and excludes AI authorship.
- arXiv, Metadata for Required and Optional Fields: https://info.arxiv.org/help/prep.html . Human author metadata; abstract limit1,920 characters.
- arXiv, Submit TeX/LaTeX: https://info.arxiv.org/help/submit_tex.html . Include needed source/figures, omit extraneous files, inspect service-generated PDF.
- arXiv, TeX Live at arXiv: https://info.arxiv.org/help/faq/texlive.html . Current official guidance lists TeX Live2023 and2025 (2025 default) and pdfLaTeX support. Our2025/dev local install is not certified as the same snapshot.
- OpenAI, Sharing & publication policy: https://openai.com/policies/sharing-publication-policy/ . Human/organization attribution, clear AI disclosure and responsibility. Page dates itself14 November2022; inspected the current served policy, not an invented new2026 policy.
- OpenAI, Codex: https://openai.com/codex/ . Software/tool reference11; no inference of a precise model snapshot or OpenAI affiliation/endorsement.

These sources inform attribution and submission preparation, not the mathematical theorems.


==> anc/research/SUBMISSION_STATUS.md <==
# arXiv submission status

20 October 2026. The author authorized publication on arXiv using Firefox.

**Not submitted. No public identifier or arXiv submission draft was obtained.**

At the20 October attempt, the then-current manuscript and source archive passed the recorded local technical preflight:23 pages,4 figures,1,699-character abstract, two isolated pdfLaTeX builds, embedded fonts, no overfull boxes or undefined-reference/missing-character diagnostics. The21 October addendum revision and its current metadata are recorded in paper/ARXIV_PREFLIGHT.json and paper/ARXIV_METADATA.json. Artifact checksum verification also passes. The sole author is Haitham Masaud Amar; Codex assistance is disclosed in the article.

The workspace exposes no connected interactive browser or desktop display and no authenticated arXiv session. Firefox was missing, so a Playwright-managed Firefox was installed only inside the research project's ignored `.cache/ms-playwright/` directory. A fresh headless Firefox probe did not produce a controllable page or confirmed arXiv response and was terminated; only the processes created for that probe were stopped. No credentials were supplied, no files were uploaded, and no license was selected. No inference is made about whether the author's personal arXiv account exists or is endorsed.

To complete publication from the author's own Firefox:

1. Sign in to the author's arXiv account and start a new submission.
2. Use `paper/ARXIV_SOURCE.tar.gz` as the TeX source upload and choose pdfLaTeX.
3. Copy the title, author and abstract from `paper/ARXIV_METADATA.json`. Suggested primary category:cs.GT; category endorsement may be requested by arXiv.
4. Choose the desired distribution license in arXiv's form. This choice remains unset in the prepared metadata.
5. Attach `paper/REPRODUCIBILITY_BUNDLE.zip` as ancillary material if distributing the companion Lean sources, experimental data and scripts with the preprint.
6. Inspect the PDF generated by arXiv and complete the submission. Local compilation is not a moderation decision or a guarantee of acceptance.

The browser/session limitation prevents completing the authorized publication from this workspace. The prepared source package, manuscript and supplement remain available locally.


==> anc/research/THESIS_REUSE_PLAN.md <==
# Reusable thesis material for the mathematical paper

Revisited the original text of §§4.3–4.5, §5.6 and §§6.3–6.5, including algorithms, route lists, coalition rules and displayed results. Table 4.4 (PDF90) and Table 4.7 (PDF95) were also visually checked against their manual transcriptions. This is a reuse assessment, not a claim to have rerun the experiments.

## 1. Negotiation skeleton: highest-value algorithmic reuse

**Source:** Algorithm 1, p.55/PDF75; Algorithm 2, p.57/PDF77; explanatory text pp.56–57/PDF76–77; §4.4 pp.60–61/PDF80–81.

Reuse personalized strategy broadcast, conflict-based partner selection, initiator/respondent roles, alternative-route proposals, joint-cost comparison, strategy updates and publicized coalition agreements. Threat scores can prioritize proposals; they need not themselves certify stability or serve as a decreasing mathematical potential.

Specify an acceptance filter and scheduling policy explicitly. A source-informed candidate theorem would use a finite profile set and strictly decreasing joint cost for accepted committed updates. This would rule out repeated committed profiles. A complete termination statement must also specify a finite scan, no-change stopping rule, handling of equal-cost moves and pending messages; strict descent alone does not terminate arbitrary idle communication. The endpoint would be locally optimal against the permitted accepted moves, not automatically global or all-coalition stable. This theorem is a next target, not already verified.

## 2. Ten-traveller negotiated outcome: reuse now

**Source:** Table 4.4 and (4.46)–(4.49), pp.69–70/PDF89–90; explanation p.71/PDF91.

All displayed stage totals match their component sums: 320,308,300,282. Final costs are coordinatewise at most the initial costs, giving a reported reduction38 (11.875%). Intermediate rounds exceed the baseline for travellers8,10 in round1 and2,8,10 in round2. This supports provisional proposals followed by a final participant acceptance test, not mandatory individual non-worsening on every intermediate proposal.

Reuse as an attributed worked engineering illustration of the participation bounds. Do not claim the final profile minimizes cost over all approved profiles or is a verified equilibrium merely because the displayed final vector is acceptable. Reconstructing the complete cost oracle and transitions remains necessary for those conclusions.

## 3. Existing heuristic/optimum comparison: reuse now with bounded claims

**Source:** §4.5.4, pp.74–76/PDF94–96; Table 4.7 p.75/PDF95.

The thesis expressly describes the outcome as heuristic and potentially nonoptimal. Reuse this distinction and the finite-search comparison. All20 displayed bargaining totals are below their selfish baselines;2 match the reported optimum; observed bargaining/optimum ratios range1–1.088. Reported rounds range1–4. These are arithmetic properties of the published table, not independent verification of the reported optima, a worst-case approximation factor, a runtime bound or a universal termination theorem.

With two actions per traveller, the finite comparator has 2^N profiles. This naturally connects the original exact benchmark to the current finite-selection theorem. Current hardware performance must be measured; the thesis's historical real-time claims are not inherited automatically.

## 4. Coalition representatives, secession and externalities

**Source:** §4.4, (4.6)–(4.7), pp.60–61/PDF80–81; Example2, (4.8)–(4.22), pp.62–64/PDF82–84; §4.5.2 pp.68–71/PDF88–91.

Reuse coalitions as blocks with feasible joint strategy sets and representatives. The thesis explicitly permits withdrawal when membership worsens utility and reconsideration when others' agreements harm singletons. These statements support reference-dependent deviation opportunities and baseline/consent checks more directly than a free-standing scalar isolated worth does.

The four-traveller example can become the next exact finite case study (16 profiles for the listed two actions each). First settle the cost-counting convention: route node/segment counts and the prose example must agree. This assessment does not supply an accepted reconstruction of that case. Group utility as a sum of member utilities does not imply additivity of coalition values under externalities.

## 5. Sponsorship and voluntary sacrifices: useful but distinguish their roles

**Source:** Assumption4.3.1 p.56/PDF76; §4.5 p.64/PDF84.

Reuse explicit consent to a less-preferred route as an acceptance ceiling or sacrifice allowance. This makes concessions deliberate rather than a failure of individual rationality relative to a mischosen baseline.

The original simulation already has sponsors paying available route costs while travellers pay overlap costs. This supplies application context for outside finance, but it does NOT itself prove that sponsors cover the congestion-gap subsidy in Proposition4.2.1B. That additional commitment remains explicit. Sponsor route support may be available under solo alternatives as well; it cannot silently be treated as conditional full-team finance.

## 6. Traveller-centric feasible strategy generation

**Source:** §5.6, (5.2)–(5.7), pp.96–97/PDF116–117.

Reuse personalized edge scores, time and monetary budgets, binary decisions and the distinction between soft objectives and hard constraints. For the paper, define each action as an actual feasible source-to-destination path obeying the budgets. This gives concrete content to finite A_i. Standard flow constraints require attention to cycles before they are identified with simple paths. The unconstrained Dijkstra fallback changes feasibility requirements and must be disclosed as a relaxation. No need to reproduce the full fuzzy inference system to define the planning game.

## 7. App jurisdiction and observable enforcement

**Source:** §§6.3.1–6.3.3 pp.123–126/PDF143–146; pricing discussion pp.133–134/PDF153–154.

Reuse reservations, localization, announced commitments, moderated participation and app-imposed deviation prices. The source specifically conditions enforcement on remaining in the game. This supplies a concrete interpretation of the existing penalty theorem's jurisdiction, rather than an assumption that an app controls all travel or outside options.

Keep selection, participation and enforcement distinct. The original architecture already offers places to implement each. Measured gain under app prices is not automatically gain in physical travel costs.

## 8. Territory-sharing repeated traces: reuse with suitable data

**Source:** §§6.5.1–6.5.2 pp.135–138/PDF155–158; (6.15) p.136/PDF156; Figures6.2–6.3.

Reuse named driver actions, coalition agreements and the repeated horizon as a testbed for the verified empirical regret certificate. To certify CCE, recover the history, full action costs against realized opponents, participant identities, and the exact price convention. Graphs of selected Delta values alone do not certify every fixed-action deviation. If raw data or code is unavailable, retain the source results as attributed illustrations, not a newly certified CCE experiment.

## Immediate integration and reproduction

Added the ten-traveller acceptance illustration and reported heuristic comparison to the paper. Transcription: `research/data/chapter4_tables.json`; arithmetic checker: `scripts/check_source_tables.py`; output: `research/source-table-check.json`. These computations supplement source reading; they are not new Lean theorems or replicated simulations.

**Recommended next work:** instantiate the existing finite game and acceptance model with the original Algorithm2 proposal mechanism, specify a conservative strict-descent commit rule and finite scheduler, and prove termination/local acceptance stability. Keep provisional bargaining states distinct from committed participant-approved plans, as Table4.4 requires. This reuses the thesis's algorithmic design rather than substituting exhaustive optimization as its only implementation.

## Implementation milestone

The finite sequential completion and its termination/local correctness theorem are now implemented and verified in `Negotiation.lean`. `NEGOTIATION_PROTOCOL.md` supersedes the next-target wording above for this precise variant. The executable also has a source-specific returned-Nash/optimum theorem and a direct fixed-outsider TU core consequence for all original two-traveller baselines. Threat-driven asynchronous variants, full dynamic coalition state and ten-traveller replay remain separate tasks.


==> anc/research/broader_networks/PROTOCOL.md <==
# Prospective broader-network protocol

Protocol fixed before generation or inspection of outcomes, 20 October 2026.
These are new synthetic robustness experiments, not recovered thesis data.

- Four graph families: bidirectional 4x4 grid; bidirectional 12-node ring with four diameter shortcuts (nodes 0–3 connected to nodes 6–9); directed four-layer, three-node-per-layer complete consecutive-layer graph; three bidirectional, internally disjoint three-edge corridors between common terminals.
- Traveller counts 4, 6, 8. Four seeds 2018100–2018103 for each family/count. Every configuration is retained: 48 route/cost instances. Two baseline profiles per instance: all-first and a seeded uniform nonzero profile, giving 96 negotiation runs per method. Baselines from the same instance are dependent observations.
- Grid/ring origins and destinations are sampled uniformly without replacement within each traveller; different travellers can share a pair. Layered origins are in the first layer, destinations in the last. Corridor travellers share terminals.
- First route: breadth-first shortest route, adjacency ties shuffled once per instance. Second: shortest distinct route obtained by deleting each first-route edge in turn, choosing the minimum-length candidate with lexical tie breaking. This restricts route choice to two simple alternatives and does not enumerate all graph routes. Generation errors stop the experiment; no performance-based rejection or replacement.
- Directed edges are resources. Positive integer weights 1–3 and second-route private penalties 0–3 are independently sampled in sorted resource/player order. Cost equals private penalty plus the sum of weighted (load minus one) over used edges, as in the earlier reconstruction. No vertex-cost arm, continuous actions or measured travel-time claim.
- Compare three documented reconstructions (equation-4.1 risk, own-risk sensitivity, reversed scheduling) and the existing proved binary full-scan procedure, on identical cost tables and baselines. Preserve provisional raw outcomes; separately report baseline fallback if raw output violates approval. Existing reconstruction conventions remain unchanged.
- Enumerate all 2^n profiles. Record unconstrained and baseline-approved exact minima, endpoint approval, underlying-cost Nash status, and approved one-/two-player local terminal status. Separate participation gap (approved minimum minus unrestricted minimum) from search gap (endpoint minus approved minimum). Do not call a local terminal point a Nash equilibrium or global optimum.
- Execute the native Lean procedure on every baseline and compare its profile, total and flags with the Python reference. Independently recompute all costs by pairwise route intersections and all endpoint certificates. Computational checks are not kernel proofs of each instance.
- Report counts and exact gaps by family, plus counterinstances. No speed comparison, inferential significance, universal optimality or population-level success rate is claimed. Full tables are reproducible from stored graphs, routes, weights and penalties.

Run: `python scripts/broader_networks.py`; check: `python scripts/check_broader_networks.py`.


==> anc/research/broader_networks/RESULTS.md <==
# Broader-network results

48 graph/route/cost instances, 96 baseline-specific comparisons. All retained; baselines within an instance are dependent. Raw Nash/local flags precede fallback. Optimum counts use published outcomes (baseline fallback when required).

| Family | Method | Raw approved | Raw Nash | Raw approved-pair terminal | Published approved optimum | Published global optimum | Max search gap |
|---|---|---:|---:|---:|---:|---:|---:|
| grid | eq41 | 19 | 18 | 14 | 12 | 8 | 11 |
| grid | own_risk | 19 | 18 | 14 | 12 | 8 | 11 |
| grid | reverse_schedule | 19 | 17 | 14 | 12 | 8 | 11 |
| grid | verified | 24 | 22 | 24 | 23 | 18 | 2 |
| ring_shortcuts | eq41 | 12 | 19 | 17 | 9 | 6 | 31 |
| ring_shortcuts | own_risk | 11 | 19 | 17 | 8 | 5 | 31 |
| ring_shortcuts | reverse_schedule | 13 | 19 | 19 | 11 | 7 | 31 |
| ring_shortcuts | verified | 24 | 17 | 24 | 23 | 13 | 5 |
| layered | eq41 | 11 | 22 | 18 | 10 | 3 | 60 |
| layered | own_risk | 11 | 22 | 17 | 9 | 2 | 60 |
| layered | reverse_schedule | 11 | 21 | 15 | 8 | 1 | 60 |
| layered | verified | 24 | 14 | 24 | 22 | 12 | 7 |
| parallel_corridors | eq41 | 14 | 21 | 15 | 15 | 5 | 7 |
| parallel_corridors | own_risk | 14 | 21 | 15 | 15 | 5 | 7 |
| parallel_corridors | reverse_schedule | 14 | 24 | 15 | 15 | 5 | 6 |
| parallel_corridors | verified | 24 | 14 | 24 | 24 | 14 | 0 |

Each family has 24 baseline-specific cases. Cost gaps are absolute integer planning-cost units. See summary.json for participation gaps. No count is a population estimate.


==> anc/research/broader_networks/axioms.txt <==
'ThesisLean.nash_coalition_minimum_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.nash_cost_core_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.penalty_implements_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.empirical_deviation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.finite_time_efficiency' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.nash_strong_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.split_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.split_social_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.split_pareto' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.nash_and_empty_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.example_lottery_total_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.two_person_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.route_model_matches_table' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.solo_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.all_preferred_not_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.example_lottery_no_isolated_ir' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.exists_nash_of_exact_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.table_exact_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.singleton_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.total_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.isolated_core_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.no_isolated_individual_rationality' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.dominated_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.gap_subsidy_sufficient' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.gap_subsidy_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.per_capita_gap_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.equal_surcharge_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.optimal_per_capita_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.solo_le_member' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.singleton_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.minima_singleton_dominated' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.coalition_minima_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.fixed_outsider_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.fixed_outsider_minima_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.two_player_nash_optimum_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_penalty_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_penalty_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_cost_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_implements_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_implements_tu' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.finite_contract_core_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.optimal_contract_implements' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.transfer_observed_regret' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.distortion_of_uniform_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.efficiency_with_observed_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.empirical_expected' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.external_regret_empirical_cce' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.zero_regret_empirical_cce' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.fixed_outsider_core_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.all_preferred_not_optimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.inefficient_contract_enforceable' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.contract_hides_physical_gain' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.strong_iff_fixed_ntu_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.two_player_nash_pareto_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.fixed_outsider_ntu_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.exists_approved_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.exists_baseline_safe_plan' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.rebate_preserves_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.financed_isolation_counterpart' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.singleton_min_le_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.financed_source_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.subsidized_core_is_funded_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.financed_nash_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.first_some' depends on axioms: [propext]
'ThesisLean.Negotiation.Protocol.first_none_iff' depends on axioms: [propext, Quot.sound]
'ThesisLean.Negotiation.Protocol.eligible_spec' depends on axioms: [propext]
'ThesisLean.Negotiation.Protocol.run_safe' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.rank_decreases' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.run_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.negotiate_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.checked_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.planning_guarantee' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.source_oracle_matches' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.source_all_baselines' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.invalid_baseline_rejected' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.pairwise_terminal_not_global' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.accepted_terminal_not_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.externality_oracle_matches' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.source_returned_equilibrium' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.source_returned_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.source_expected_cost_le_eight' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.source_gain_constraints' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.source_nash_product_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.symmetric_split_expected_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.symmetric_split_attains_nash_product' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/research/broader_networks/certificates.json <==
{
  "instances": 48,
  "baselines": 96,
  "independently_recomputed_player_profile_costs": 39936,
  "method_endpoint_and_trace_checks": 384,
  "native_lean_comparisons": 96,
  "verified_endpoints_with_search_gap_or_non_nash": 30,
  "status": "PASS"
}


==> anc/research/broader_networks/check-run.txt <==
{
  "instances": 48,
  "baselines": 96,
  "independently_recomputed_player_profile_costs": 39936,
  "method_endpoint_and_trace_checks": 384,
  "native_lean_comparisons": 96,
  "verified_endpoints_with_search_gap_or_non_nash": 30,
  "status": "PASS"
}


==> anc/research/broader_networks/counterinstances.json <==
[
  {
    "instance": "grid-n6-s2018102",
    "baseline": 49,
    "final": 33,
    "baseline_costs": [
      10,
      2,
      0,
      0,
      7,
      5
    ],
    "final_costs": [
      8,
      0,
      0,
      0,
      0,
      5
    ],
    "approved_minimum": 13,
    "approved_minimum_profile": 33,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 32,
        "costs": [
          3,
          0,
          0,
          3,
          0,
          0
        ]
      },
      {
        "player": 6,
        "profile": 1,
        "costs": [
          3,
          0,
          0,
          3,
          0,
          3
        ]
      }
    ]
  },
  {
    "instance": "grid-n8-s2018101",
    "baseline": 240,
    "final": 240,
    "baseline_costs": [
      0,
      0,
      0,
      0,
      2,
      0,
      9,
      9
    ],
    "final_costs": [
      0,
      0,
      0,
      0,
      2,
      0,
      9,
      9
    ],
    "approved_minimum": 20,
    "approved_minimum_profile": 240,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 7,
        "profile": 176,
        "costs": [
          0,
          2,
          0,
          0,
          3,
          0,
          3,
          3
        ]
      },
      {
        "player": 8,
        "profile": 112,
        "costs": [
          0,
          0,
          0,
          0,
          3,
          0,
          6,
          4
        ]
      }
    ]
  },
  {
    "instance": "grid-n8-s2018103",
    "baseline": 214,
    "final": 2,
    "baseline_costs": [
      0,
      4,
      5,
      9,
      3,
      8,
      4,
      0
    ],
    "final_costs": [
      0,
      4,
      0,
      6,
      0,
      6,
      0,
      0
    ],
    "approved_minimum": 14,
    "approved_minimum_profile": 216,
    "search_gap": 2,
    "physical_nash": true,
    "profitable_unilateral_deviations": []
  },
  {
    "instance": "ring_shortcuts-n4-s2018100",
    "baseline": 0,
    "final": 2,
    "baseline_costs": [
      7,
      7,
      4,
      0
    ],
    "final_costs": [
      5,
      4,
      2,
      0
    ],
    "approved_minimum": 11,
    "approved_minimum_profile": 2,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 3,
        "costs": [
          4,
          2,
          0,
          3
        ]
      }
    ]
  },
  {
    "instance": "ring_shortcuts-n4-s2018100",
    "baseline": 13,
    "final": 13,
    "baseline_costs": [
      1,
      5,
      2,
      6
    ],
    "final_costs": [
      1,
      5,
      2,
      6
    ],
    "approved_minimum": 14,
    "approved_minimum_profile": 11,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 4,
        "profile": 5,
        "costs": [
          4,
          0,
          2,
          3
        ]
      }
    ]
  },
  {
    "instance": "ring_shortcuts-n6-s2018100",
    "baseline": 1,
    "final": 1,
    "baseline_costs": [
      9,
      2,
      2,
      9,
      9,
      0
    ],
    "final_costs": [
      9,
      2,
      2,
      9,
      9,
      0
    ],
    "approved_minimum": 31,
    "approved_minimum_profile": 1,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 0,
        "costs": [
          7,
          7,
          4,
          6,
          6,
          0
        ]
      },
      {
        "player": 3,
        "profile": 5,
        "costs": [
          10,
          0,
          1,
          9,
          9,
          0
        ]
      },
      {
        "player": 4,
        "profile": 9,
        "costs": [
          6,
          7,
          4,
          7,
          3,
          0
        ]
      }
    ]
  },
  {
    "instance": "ring_shortcuts-n6-s2018101",
    "baseline": 0,
    "final": 8,
    "baseline_costs": [
      4,
      4,
      8,
      8,
      0,
      6
    ],
    "final_costs": [
      4,
      4,
      3,
      1,
      0,
      3
    ],
    "approved_minimum": 15,
    "approved_minimum_profile": 8,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 9,
        "costs": [
          1,
          0,
          3,
          1,
          1,
          3
        ]
      }
    ]
  },
  {
    "instance": "ring_shortcuts-n8-s2018100",
    "baseline": 172,
    "final": 12,
    "baseline_costs": [
      8,
      8,
      2,
      14,
      0,
      8,
      0,
      2
    ],
    "final_costs": [
      8,
      8,
      2,
      8,
      0,
      0,
      0,
      0
    ],
    "approved_minimum": 26,
    "approved_minimum_profile": 12,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 13,
        "costs": [
          5,
          4,
          3,
          4,
          1,
          0,
          3,
          0
        ]
      },
      {
        "player": 4,
        "profile": 4,
        "costs": [
          4,
          4,
          2,
          4,
          4,
          0,
          0,
          0
        ]
      }
    ]
  },
  {
    "instance": "ring_shortcuts-n8-s2018101",
    "baseline": 90,
    "final": 90,
    "baseline_costs": [
      0,
      6,
      6,
      6,
      5,
      6,
      7,
      5
    ],
    "final_costs": [
      0,
      6,
      6,
      6,
      5,
      6,
      7,
      5
    ],
    "approved_minimum": 41,
    "approved_minimum_profile": 90,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 2,
        "profile": 88,
        "costs": [
          4,
          4,
          6,
          6,
          5,
          6,
          7,
          2
        ]
      }
    ]
  },
  {
    "instance": "ring_shortcuts-n8-s2018102",
    "baseline": 121,
    "final": 30,
    "baseline_costs": [
      8,
      6,
      8,
      11,
      0,
      7,
      2,
      0
    ],
    "final_costs": [
      0,
      0,
      6,
      5,
      0,
      3,
      2,
      0
    ],
    "approved_minimum": 11,
    "approved_minimum_profile": 160,
    "search_gap": 5,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 4,
        "profile": 22,
        "costs": [
          0,
          0,
          6,
          4,
          3,
          3,
          0,
          1
        ]
      }
    ]
  },
  {
    "instance": "layered-n4-s2018102",
    "baseline": 2,
    "final": 2,
    "baseline_costs": [
      6,
      0,
      6,
      6
    ],
    "final_costs": [
      6,
      0,
      6,
      6
    ],
    "approved_minimum": 18,
    "approved_minimum_profile": 2,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 4,
        "profile": 10,
        "costs": [
          3,
          4,
          3,
          4
        ]
      }
    ]
  },
  {
    "instance": "layered-n6-s2018100",
    "baseline": 51,
    "final": 51,
    "baseline_costs": [
      17,
      16,
      8,
      8,
      19,
      19
    ],
    "final_costs": [
      17,
      16,
      8,
      8,
      19,
      19
    ],
    "approved_minimum": 87,
    "approved_minimum_profile": 51,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 50,
        "costs": [
          12,
          11,
          11,
          11,
          16,
          16
        ]
      },
      {
        "player": 2,
        "profile": 49,
        "costs": [
          12,
          10,
          11,
          11,
          16,
          16
        ]
      },
      {
        "player": 5,
        "profile": 35,
        "costs": [
          14,
          13,
          12,
          12,
          14,
          13
        ]
      },
      {
        "player": 6,
        "profile": 19,
        "costs": [
          14,
          13,
          12,
          12,
          13,
          14
        ]
      }
    ]
  },
  {
    "instance": "layered-n6-s2018101",
    "baseline": 0,
    "final": 8,
    "baseline_costs": [
      6,
      0,
      6,
      3,
      3,
      6
    ],
    "final_costs": [
      6,
      0,
      6,
      2,
      2,
      6
    ],
    "approved_minimum": 22,
    "approved_minimum_profile": 8,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 9,
        "costs": [
          3,
          1,
          3,
          2,
          2,
          3
        ]
      },
      {
        "player": 6,
        "profile": 40,
        "costs": [
          3,
          1,
          3,
          2,
          4,
          3
        ]
      }
    ]
  },
  {
    "instance": "layered-n6-s2018102",
    "baseline": 0,
    "final": 17,
    "baseline_costs": [
      18,
      18,
      15,
      15,
      6,
      6
    ],
    "final_costs": [
      3,
      13,
      10,
      10,
      6,
      6
    ],
    "approved_minimum": 45,
    "approved_minimum_profile": 59,
    "search_gap": 3,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 2,
        "profile": 19,
        "costs": [
          10,
          11,
          5,
          5,
          3,
          9
        ]
      },
      {
        "player": 3,
        "profile": 21,
        "costs": [
          7,
          8,
          8,
          5,
          6,
          9
        ]
      }
    ]
  },
  {
    "instance": "layered-n6-s2018102",
    "baseline": 55,
    "final": 55,
    "baseline_costs": [
      11,
      12,
      9,
      1,
      5,
      7
    ],
    "final_costs": [
      11,
      12,
      9,
      1,
      5,
      7
    ],
    "approved_minimum": 45,
    "approved_minimum_profile": 55,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 54,
        "costs": [
          8,
          5,
          5,
          6,
          8,
          7
        ]
      },
      {
        "player": 2,
        "profile": 53,
        "costs": [
          4,
          8,
          5,
          6,
          8,
          7
        ]
      },
      {
        "player": 3,
        "profile": 51,
        "costs": [
          7,
          8,
          5,
          6,
          5,
          7
        ]
      }
    ]
  },
  {
    "instance": "layered-n6-s2018103",
    "baseline": 13,
    "final": 29,
    "baseline_costs": [
      1,
      3,
      4,
      9,
      3,
      4
    ],
    "final_costs": [
      1,
      3,
      4,
      9,
      2,
      2
    ],
    "approved_minimum": 14,
    "approved_minimum_profile": 26,
    "search_gap": 7,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 4,
        "profile": 21,
        "costs": [
          2,
          0,
          2,
          2,
          2,
          2
        ]
      }
    ]
  },
  {
    "instance": "layered-n8-s2018100",
    "baseline": 117,
    "final": 117,
    "baseline_costs": [
      5,
      7,
      14,
      5,
      11,
      14,
      0,
      7
    ],
    "final_costs": [
      5,
      7,
      14,
      5,
      11,
      14,
      0,
      7
    ],
    "approved_minimum": 63,
    "approved_minimum_profile": 53,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 3,
        "profile": 113,
        "costs": [
          4,
          8,
          9,
          9,
          7,
          10,
          0,
          8
        ]
      },
      {
        "player": 5,
        "profile": 101,
        "costs": [
          4,
          8,
          10,
          9,
          8,
          10,
          0,
          8
        ]
      },
      {
        "player": 6,
        "profile": 85,
        "costs": [
          4,
          8,
          10,
          9,
          7,
          8,
          0,
          8
        ]
      }
    ]
  },
  {
    "instance": "layered-n8-s2018102",
    "baseline": 0,
    "final": 17,
    "baseline_costs": [
      31,
      31,
      31,
      32,
      3,
      3,
      32,
      31
    ],
    "final_costs": [
      1,
      25,
      25,
      26,
      3,
      3,
      26,
      25
    ],
    "approved_minimum": 134,
    "approved_minimum_profile": 17,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 2,
        "profile": 19,
        "costs": [
          6,
          7,
          19,
          20,
          2,
          4,
          20,
          19
        ]
      },
      {
        "player": 3,
        "profile": 21,
        "costs": [
          4,
          19,
          6,
          20,
          3,
          4,
          20,
          18
        ]
      },
      {
        "player": 4,
        "profile": 25,
        "costs": [
          4,
          19,
          19,
          8,
          3,
          5,
          18,
          19
        ]
      },
      {
        "player": 7,
        "profile": 81,
        "costs": [
          4,
          19,
          19,
          18,
          3,
          5,
          7,
          19
        ]
      },
      {
        "player": 8,
        "profile": 145,
        "costs": [
          4,
          19,
          18,
          20,
          3,
          4,
          20,
          4
        ]
      }
    ]
  },
  {
    "instance": "layered-n8-s2018102",
    "baseline": 175,
    "final": 175,
    "baseline_costs": [
      17,
      18,
      16,
      16,
      11,
      6,
      2,
      14
    ],
    "final_costs": [
      17,
      18,
      16,
      16,
      11,
      6,
      2,
      14
    ],
    "approved_minimum": 100,
    "approved_minimum_profile": 175,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 174,
        "costs": [
          6,
          13,
          13,
          13,
          8,
          6,
          8,
          11
        ]
      },
      {
        "player": 2,
        "profile": 173,
        "costs": [
          12,
          6,
          13,
          13,
          8,
          6,
          8,
          11
        ]
      },
      {
        "player": 3,
        "profile": 171,
        "costs": [
          14,
          15,
          6,
          13,
          10,
          6,
          8,
          10
        ]
      },
      {
        "player": 4,
        "profile": 167,
        "costs": [
          14,
          15,
          13,
          10,
          10,
          8,
          10,
          11
        ]
      },
      {
        "player": 5,
        "profile": 191,
        "costs": [
          14,
          15,
          15,
          15,
          3,
          7,
          2,
          13
        ]
      },
      {
        "player": 8,
        "profile": 47,
        "costs": [
          14,
          15,
          12,
          13,
          10,
          6,
          8,
          6
        ]
      }
    ]
  },
  {
    "instance": "layered-n8-s2018103",
    "baseline": 227,
    "final": 97,
    "baseline_costs": [
      17,
      23,
      18,
      22,
      1,
      4,
      8,
      22
    ],
    "final_costs": [
      9,
      6,
      12,
      10,
      1,
      4,
      8,
      6
    ],
    "approved_minimum": 56,
    "approved_minimum_profile": 97,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 4,
        "profile": 105,
        "costs": [
          6,
          7,
          9,
          7,
          1,
          4,
          9,
          7
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n4-s2018100",
    "baseline": 2,
    "final": 2,
    "baseline_costs": [
      10,
      0,
      10,
      10
    ],
    "final_costs": [
      10,
      0,
      10,
      10
    ],
    "approved_minimum": 30,
    "approved_minimum_profile": 2,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 3,
        "costs": [
          6,
          6,
          5,
          5
        ]
      },
      {
        "player": 3,
        "profile": 6,
        "costs": [
          5,
          6,
          9,
          5
        ]
      },
      {
        "player": 4,
        "profile": 10,
        "costs": [
          5,
          6,
          5,
          9
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n4-s2018103",
    "baseline": 1,
    "final": 1,
    "baseline_costs": [
      1,
      8,
      8,
      8
    ],
    "final_costs": [
      1,
      8,
      8,
      8
    ],
    "approved_minimum": 25,
    "approved_minimum_profile": 1,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 3,
        "profile": 5,
        "costs": [
          7,
          4,
          7,
          4
        ]
      },
      {
        "player": 4,
        "profile": 9,
        "costs": [
          7,
          4,
          4,
          6
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n6-s2018100",
    "baseline": 5,
    "final": 5,
    "baseline_costs": [
      6,
      15,
      9,
      15,
      15,
      15
    ],
    "final_costs": [
      6,
      15,
      9,
      15,
      15,
      15
    ],
    "approved_minimum": 75,
    "approved_minimum_profile": 5,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 2,
        "profile": 7,
        "costs": [
          12,
          12,
          15,
          10,
          10,
          10
        ]
      },
      {
        "player": 5,
        "profile": 21,
        "costs": [
          12,
          10,
          15,
          10,
          12,
          10
        ]
      },
      {
        "player": 6,
        "profile": 37,
        "costs": [
          12,
          10,
          15,
          10,
          10,
          13
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n6-s2018101",
    "baseline": 62,
    "final": 62,
    "baseline_costs": [
      0,
      23,
      21,
      20,
      20,
      23
    ],
    "final_costs": [
      0,
      23,
      21,
      20,
      20,
      23
    ],
    "approved_minimum": 107,
    "approved_minimum_profile": 62,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 2,
        "profile": 60,
        "costs": [
          7,
          7,
          16,
          15,
          15,
          18
        ]
      },
      {
        "player": 3,
        "profile": 58,
        "costs": [
          7,
          18,
          7,
          15,
          15,
          18
        ]
      },
      {
        "player": 4,
        "profile": 54,
        "costs": [
          7,
          18,
          16,
          7,
          15,
          18
        ]
      },
      {
        "player": 5,
        "profile": 46,
        "costs": [
          7,
          18,
          16,
          15,
          7,
          18
        ]
      },
      {
        "player": 6,
        "profile": 30,
        "costs": [
          7,
          18,
          16,
          15,
          15,
          7
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n6-s2018102",
    "baseline": 13,
    "final": 13,
    "baseline_costs": [
      16,
      10,
      14,
      17,
      10,
      10
    ],
    "final_costs": [
      16,
      10,
      14,
      17,
      10,
      10
    ],
    "approved_minimum": 77,
    "approved_minimum_profile": 13,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 12,
        "costs": [
          15,
          15,
          7,
          10,
          15,
          15
        ]
      },
      {
        "player": 4,
        "profile": 5,
        "costs": [
          9,
          15,
          7,
          15,
          15,
          15
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n6-s2018103",
    "baseline": 27,
    "final": 27,
    "baseline_costs": [
      19,
      21,
      4,
      18,
      18,
      4
    ],
    "final_costs": [
      19,
      21,
      4,
      18,
      18,
      4
    ],
    "approved_minimum": 84,
    "approved_minimum_profile": 27,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 26,
        "costs": [
          8,
          15,
          8,
          12,
          12,
          8
        ]
      },
      {
        "player": 2,
        "profile": 25,
        "costs": [
          13,
          8,
          8,
          12,
          12,
          8
        ]
      },
      {
        "player": 4,
        "profile": 19,
        "costs": [
          13,
          15,
          8,
          8,
          12,
          8
        ]
      },
      {
        "player": 5,
        "profile": 11,
        "costs": [
          13,
          15,
          8,
          12,
          8,
          8
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n8-s2018100",
    "baseline": 17,
    "final": 17,
    "baseline_costs": [
      6,
      25,
      25,
      25,
      6,
      25,
      25,
      25
    ],
    "final_costs": [
      6,
      25,
      25,
      25,
      6,
      25,
      25,
      25
    ],
    "approved_minimum": 162,
    "approved_minimum_profile": 17,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 2,
        "profile": 19,
        "costs": [
          12,
          12,
          20,
          20,
          12,
          20,
          20,
          20
        ]
      },
      {
        "player": 3,
        "profile": 21,
        "costs": [
          12,
          20,
          15,
          20,
          12,
          20,
          20,
          20
        ]
      },
      {
        "player": 4,
        "profile": 25,
        "costs": [
          12,
          20,
          20,
          15,
          12,
          20,
          20,
          20
        ]
      },
      {
        "player": 6,
        "profile": 49,
        "costs": [
          12,
          20,
          20,
          20,
          12,
          13,
          20,
          20
        ]
      },
      {
        "player": 7,
        "profile": 81,
        "costs": [
          12,
          20,
          20,
          20,
          12,
          20,
          12,
          20
        ]
      },
      {
        "player": 8,
        "profile": 145,
        "costs": [
          12,
          20,
          20,
          20,
          12,
          20,
          20,
          13
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n8-s2018101",
    "baseline": 84,
    "final": 84,
    "baseline_costs": [
      28,
      28,
      11,
      28,
      10,
      28,
      10,
      28
    ],
    "final_costs": [
      28,
      28,
      11,
      28,
      10,
      28,
      10,
      28
    ],
    "approved_minimum": 171,
    "approved_minimum_profile": 84,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 85,
        "costs": [
          18,
          21,
          16,
          21,
          15,
          21,
          15,
          21
        ]
      },
      {
        "player": 2,
        "profile": 86,
        "costs": [
          21,
          18,
          16,
          21,
          15,
          21,
          15,
          21
        ]
      },
      {
        "player": 4,
        "profile": 92,
        "costs": [
          21,
          21,
          16,
          15,
          15,
          21,
          15,
          21
        ]
      },
      {
        "player": 6,
        "profile": 116,
        "costs": [
          21,
          21,
          16,
          21,
          15,
          18,
          15,
          21
        ]
      },
      {
        "player": 8,
        "profile": 212,
        "costs": [
          21,
          21,
          16,
          21,
          15,
          21,
          15,
          18
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n8-s2018102",
    "baseline": 141,
    "final": 141,
    "baseline_costs": [
      23,
      15,
      21,
      24,
      15,
      15,
      15,
      21
    ],
    "final_costs": [
      23,
      15,
      21,
      24,
      15,
      15,
      15,
      21
    ],
    "approved_minimum": 149,
    "approved_minimum_profile": 141,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 1,
        "profile": 140,
        "costs": [
          20,
          20,
          14,
          17,
          20,
          20,
          20,
          14
        ]
      },
      {
        "player": 3,
        "profile": 137,
        "costs": [
          16,
          20,
          20,
          17,
          20,
          20,
          20,
          14
        ]
      },
      {
        "player": 4,
        "profile": 133,
        "costs": [
          16,
          20,
          14,
          20,
          20,
          20,
          20,
          14
        ]
      },
      {
        "player": 8,
        "profile": 13,
        "costs": [
          16,
          20,
          14,
          17,
          20,
          20,
          20,
          20
        ]
      }
    ]
  },
  {
    "instance": "parallel_corridors-n8-s2018103",
    "baseline": 244,
    "final": 244,
    "baseline_costs": [
      8,
      8,
      25,
      8,
      24,
      26,
      27,
      27
    ],
    "final_costs": [
      8,
      8,
      25,
      8,
      24,
      26,
      27,
      27
    ],
    "approved_minimum": 153,
    "approved_minimum_profile": 244,
    "search_gap": 0,
    "physical_nash": false,
    "profitable_unilateral_deviations": [
      {
        "player": 3,
        "profile": 240,
        "costs": [
          12,
          12,
          12,
          12,
          18,
          20,
          21,
          21
        ]
      },
      {
        "player": 5,
        "profile": 228,
        "costs": [
          12,
          12,
          19,
          12,
          12,
          20,
          21,
          21
        ]
      },
      {
        "player": 6,
        "profile": 212,
        "costs": [
          12,
          12,
          19,
          12,
          18,
          12,
          21,
          21
        ]
      },
      {
        "player": 7,
        "profile": 180,
        "costs": [
          12,
          12,
          19,
          12,
          18,
          20,
          12,
          21
        ]
      },
      {
        "player": 8,
        "profile": 116,
        "costs": [
          12,
          12,
          19,
          12,
          18,
          20,
          21,
          12
        ]
      }
    ]
  }
]


==> anc/research/broader_networks/instances.json <==
[
  {
    "family": "grid",
    "players": 4,
    "seed": 2018100,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "7 3 2 1 0",
        "7 6 2 1 0"
      ],
      [
        "13 12 8 4 0",
        "13 9 5 1 0"
      ],
      [
        "13 14 10",
        "13 9 10"
      ],
      [
        "12 13 14 10 6",
        "12 13 9 5 6"
      ]
    ],
    "weights": {
      "10>6": 3,
      "12>13": 1,
      "12>8": 3,
      "13>12": 3,
      "13>14": 3,
      "13>9": 3,
      "14>10": 2,
      "1>0": 2,
      "2>1": 1,
      "3>2": 1,
      "4>0": 2,
      "5>1": 1,
      "5>6": 1,
      "6>2": 2,
      "7>3": 2,
      "7>6": 3,
      "8>4": 1,
      "9>10": 2,
      "9>5": 3
    },
    "penalties": [
      3,
      3,
      1,
      3
    ],
    "baselines": [
      0,
      8
    ],
    "id": "grid-n4-s2018100",
    "table_sha256": "5af3e4769c825c6839eaac3b4a95c082b7603fd5f0aa2df9cfe5279872b63c19"
  },
  {
    "family": "grid",
    "players": 4,
    "seed": 2018101,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "13 9",
        "13 14 10 9"
      ],
      [
        "13 14 10 6 2",
        "13 9 10 6 2"
      ],
      [
        "0 4 8 12",
        "0 1 5 9 13 12"
      ],
      [
        "2 6 10 14",
        "2 1 5 9 13 14"
      ]
    ],
    "weights": {
      "0>1": 2,
      "0>4": 3,
      "10>14": 2,
      "10>6": 1,
      "10>9": 2,
      "13>12": 3,
      "13>14": 3,
      "13>9": 1,
      "14>10": 1,
      "1>5": 1,
      "2>1": 1,
      "2>6": 3,
      "4>8": 3,
      "5>9": 1,
      "6>10": 1,
      "6>2": 1,
      "8>12": 1,
      "9>10": 1,
      "9>13": 2
    },
    "penalties": [
      3,
      1,
      0,
      3
    ],
    "baselines": [
      0,
      6
    ],
    "id": "grid-n4-s2018101",
    "table_sha256": "0b8d366beef71d3a4b95a3c4ddc621f90b89694a5ea3990b2283d7cea84a5df4"
  },
  {
    "family": "grid",
    "players": 4,
    "seed": 2018102,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "11 7 3 2 1",
        "11 10 6 2 1"
      ],
      [
        "13 14 10",
        "13 9 10"
      ],
      [
        "9 8 4 0",
        "9 5 1 0"
      ],
      [
        "15 11 7",
        "15 14 10 11 7"
      ]
    ],
    "weights": {
      "10>11": 2,
      "10>6": 2,
      "11>10": 1,
      "11>7": 3,
      "13>14": 3,
      "13>9": 2,
      "14>10": 3,
      "15>11": 3,
      "15>14": 2,
      "1>0": 3,
      "2>1": 1,
      "3>2": 3,
      "4>0": 3,
      "5>1": 2,
      "6>2": 1,
      "7>3": 2,
      "8>4": 2,
      "9>10": 1,
      "9>5": 3,
      "9>8": 1
    },
    "penalties": [
      2,
      0,
      3,
      1
    ],
    "baselines": [
      0,
      6
    ],
    "id": "grid-n4-s2018102",
    "table_sha256": "6c6853c5404c707fd7443376635d27e60803e64ce7b55f045f9ea8a1e7fbd1f0"
  },
  {
    "family": "grid",
    "players": 4,
    "seed": 2018103,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "4 5 6 2 3",
        "4 0 1 2 3"
      ],
      [
        "14 10 11",
        "14 15 11"
      ],
      [
        "10 14 13 12",
        "10 9 8 12"
      ],
      [
        "15 11 10 6",
        "15 11 7 6"
      ]
    ],
    "weights": {
      "0>1": 3,
      "10>11": 3,
      "10>14": 2,
      "10>6": 3,
      "10>9": 1,
      "11>10": 1,
      "11>7": 1,
      "13>12": 1,
      "14>10": 1,
      "14>13": 3,
      "14>15": 2,
      "15>11": 2,
      "1>2": 3,
      "2>3": 2,
      "4>0": 2,
      "4>5": 1,
      "5>6": 2,
      "6>2": 2,
      "7>6": 3,
      "8>12": 1,
      "9>8": 2
    },
    "penalties": [
      0,
      2,
      0,
      2
    ],
    "baselines": [
      0,
      1
    ],
    "id": "grid-n4-s2018103",
    "table_sha256": "dec9ac027b5f24b2f365fd5d3fed82130f2be2d3f9b31fc5c6f85feac7a64944"
  },
  {
    "family": "grid",
    "players": 6,
    "seed": 2018100,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "7 3 2 1 0",
        "7 6 2 1 0"
      ],
      [
        "13 12 8 4 0",
        "13 9 5 1 0"
      ],
      [
        "13 14 10",
        "13 9 10"
      ],
      [
        "12 13 14 10 6",
        "12 13 9 5 6"
      ],
      [
        "1 5 6",
        "1 2 6"
      ],
      [
        "6 5 4 8 12",
        "6 10 9 8 12"
      ]
    ],
    "weights": {
      "10>6": 1,
      "10>9": 1,
      "12>13": 2,
      "12>8": 1,
      "13>12": 1,
      "13>14": 2,
      "13>9": 2,
      "14>10": 3,
      "1>0": 1,
      "1>2": 2,
      "1>5": 3,
      "2>1": 2,
      "2>6": 3,
      "3>2": 2,
      "4>0": 3,
      "4>8": 3,
      "5>1": 1,
      "5>4": 3,
      "5>6": 3,
      "6>10": 2,
      "6>2": 2,
      "6>5": 1,
      "7>3": 1,
      "7>6": 2,
      "8>12": 1,
      "8>4": 3,
      "9>10": 1,
      "9>5": 1,
      "9>8": 1
    },
    "penalties": [
      0,
      2,
      1,
      3,
      0,
      3
    ],
    "baselines": [
      0,
      18
    ],
    "id": "grid-n6-s2018100",
    "table_sha256": "0d8766f6746a4dc1a8137276ed3672521d14fb7e811fc27c58638e30369bd5d7"
  },
  {
    "family": "grid",
    "players": 6,
    "seed": 2018101,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "13 9",
        "13 14 10 9"
      ],
      [
        "13 14 10 6 2",
        "13 9 10 6 2"
      ],
      [
        "0 4 8 12",
        "0 1 5 9 13 12"
      ],
      [
        "2 6 10 14",
        "2 1 5 9 13 14"
      ],
      [
        "9 10 6 7 3",
        "9 10 11 7 3"
      ],
      [
        "4 5 9 10 11",
        "4 5 6 7 11"
      ]
    ],
    "weights": {
      "0>1": 2,
      "0>4": 3,
      "10>11": 3,
      "10>14": 1,
      "10>6": 1,
      "10>9": 1,
      "11>7": 1,
      "13>12": 3,
      "13>14": 3,
      "13>9": 1,
      "14>10": 1,
      "1>5": 1,
      "2>1": 1,
      "2>6": 1,
      "4>5": 2,
      "4>8": 3,
      "5>6": 2,
      "5>9": 1,
      "6>10": 3,
      "6>2": 1,
      "6>7": 2,
      "7>11": 2,
      "7>3": 2,
      "8>12": 3,
      "9>10": 2,
      "9>13": 2
    },
    "penalties": [
      1,
      1,
      2,
      1,
      1,
      1
    ],
    "baselines": [
      0,
      39
    ],
    "id": "grid-n6-s2018101",
    "table_sha256": "044ef53a81e2869a68431239a81570146337875996e57fd5de55f7470cb4a7b4"
  },
  {
    "family": "grid",
    "players": 6,
    "seed": 2018102,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "11 7 3 2 1",
        "11 10 6 2 1"
      ],
      [
        "13 14 10",
        "13 9 10"
      ],
      [
        "9 8 4 0",
        "9 5 1 0"
      ],
      [
        "15 11 7",
        "15 14 10 11 7"
      ],
      [
        "2 6 10 14",
        "2 1 5 9 13 14"
      ],
      [
        "11 7",
        "11 10 6 7"
      ]
    ],
    "weights": {
      "10>11": 3,
      "10>14": 3,
      "10>6": 2,
      "11>10": 3,
      "11>7": 3,
      "13>14": 2,
      "13>9": 3,
      "14>10": 1,
      "15>11": 3,
      "15>14": 3,
      "1>0": 2,
      "1>5": 1,
      "2>1": 2,
      "2>6": 2,
      "3>2": 1,
      "4>0": 3,
      "5>1": 1,
      "5>9": 2,
      "6>10": 3,
      "6>2": 3,
      "6>7": 1,
      "7>3": 2,
      "8>4": 1,
      "9>10": 2,
      "9>13": 3,
      "9>5": 1,
      "9>8": 3
    },
    "penalties": [
      3,
      2,
      1,
      3,
      3,
      0
    ],
    "baselines": [
      0,
      49
    ],
    "id": "grid-n6-s2018102",
    "table_sha256": "37d499213ee0a59841b6e1cd97aa5ca104c19d8c36575faaabedc280f8ec60b3"
  },
  {
    "family": "grid",
    "players": 6,
    "seed": 2018103,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "4 5 6 2 3",
        "4 0 1 2 3"
      ],
      [
        "14 10 11",
        "14 15 11"
      ],
      [
        "10 14 13 12",
        "10 9 8 12"
      ],
      [
        "15 11 10 6",
        "15 11 7 6"
      ],
      [
        "7 6 5 4",
        "7 3 2 6 5 4"
      ],
      [
        "15 11 10 9 5 1",
        "15 11 10 6 2 1"
      ]
    ],
    "weights": {
      "0>1": 1,
      "10>11": 1,
      "10>14": 1,
      "10>6": 3,
      "10>9": 2,
      "11>10": 2,
      "11>7": 3,
      "13>12": 2,
      "14>10": 2,
      "14>13": 1,
      "14>15": 2,
      "15>11": 2,
      "1>2": 3,
      "2>1": 1,
      "2>3": 2,
      "2>6": 1,
      "3>2": 2,
      "4>0": 1,
      "4>5": 3,
      "5>1": 2,
      "5>4": 1,
      "5>6": 3,
      "6>2": 1,
      "6>5": 1,
      "7>3": 1,
      "7>6": 1,
      "8>12": 1,
      "9>5": 2,
      "9>8": 3
    },
    "penalties": [
      1,
      1,
      2,
      2,
      0,
      0
    ],
    "baselines": [
      0,
      10
    ],
    "id": "grid-n6-s2018103",
    "table_sha256": "f7b8a349480a9f870773f8d1aac7b6c4ee67306b5df842d031495b3f9640e711"
  },
  {
    "family": "grid",
    "players": 8,
    "seed": 2018100,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "7 3 2 1 0",
        "7 6 2 1 0"
      ],
      [
        "13 12 8 4 0",
        "13 9 5 1 0"
      ],
      [
        "13 14 10",
        "13 9 10"
      ],
      [
        "12 13 14 10 6",
        "12 13 9 5 6"
      ],
      [
        "1 5 6",
        "1 2 6"
      ],
      [
        "6 5 4 8 12",
        "6 10 9 8 12"
      ],
      [
        "0 1",
        "0 4 5 1"
      ],
      [
        "8 4 0",
        "8 4 5 1 0"
      ]
    ],
    "weights": {
      "0>1": 1,
      "0>4": 2,
      "10>6": 2,
      "10>9": 3,
      "12>13": 1,
      "12>8": 2,
      "13>12": 3,
      "13>14": 2,
      "13>9": 3,
      "14>10": 2,
      "1>0": 3,
      "1>2": 3,
      "1>5": 1,
      "2>1": 3,
      "2>6": 3,
      "3>2": 2,
      "4>0": 2,
      "4>5": 1,
      "4>8": 1,
      "5>1": 2,
      "5>4": 1,
      "5>6": 3,
      "6>10": 1,
      "6>2": 1,
      "6>5": 1,
      "7>3": 3,
      "7>6": 3,
      "8>12": 1,
      "8>4": 2,
      "9>10": 1,
      "9>5": 2,
      "9>8": 3
    },
    "penalties": [
      0,
      3,
      2,
      0,
      3,
      0,
      3,
      3
    ],
    "baselines": [
      0,
      179
    ],
    "id": "grid-n8-s2018100",
    "table_sha256": "f5591006f672124cd2d6c72f70785ebc3ac2e48c9d9877159007b8b256fa3ab8"
  },
  {
    "family": "grid",
    "players": 8,
    "seed": 2018101,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "13 9",
        "13 14 10 9"
      ],
      [
        "13 14 10 6 2",
        "13 9 10 6 2"
      ],
      [
        "0 4 8 12",
        "0 1 5 9 13 12"
      ],
      [
        "2 6 10 14",
        "2 1 5 9 13 14"
      ],
      [
        "9 10 6 7 3",
        "9 10 11 7 3"
      ],
      [
        "4 5 9 10 11",
        "4 5 6 7 11"
      ],
      [
        "9 10 6 2",
        "9 5 1 2"
      ],
      [
        "11 7 6 5 1",
        "11 10 9 5 1"
      ]
    ],
    "weights": {
      "0>1": 1,
      "0>4": 1,
      "10>11": 3,
      "10>14": 3,
      "10>6": 1,
      "10>9": 1,
      "11>10": 1,
      "11>7": 1,
      "13>12": 1,
      "13>14": 2,
      "13>9": 3,
      "14>10": 2,
      "1>2": 1,
      "1>5": 3,
      "2>1": 1,
      "2>6": 2,
      "4>5": 2,
      "4>8": 2,
      "5>1": 3,
      "5>6": 2,
      "5>9": 2,
      "6>10": 1,
      "6>2": 1,
      "6>5": 2,
      "6>7": 3,
      "7>11": 1,
      "7>3": 1,
      "7>6": 1,
      "8>12": 3,
      "9>10": 1,
      "9>13": 1,
      "9>5": 3
    },
    "penalties": [
      2,
      2,
      0,
      1,
      2,
      0,
      3,
      3
    ],
    "baselines": [
      0,
      240
    ],
    "id": "grid-n8-s2018101",
    "table_sha256": "7a4f808d4483c29b894fd2040036d7ebf8885318be6542fac3fcc027b7ffc261"
  },
  {
    "family": "grid",
    "players": 8,
    "seed": 2018102,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "11 7 3 2 1",
        "11 10 6 2 1"
      ],
      [
        "13 14 10",
        "13 9 10"
      ],
      [
        "9 8 4 0",
        "9 5 1 0"
      ],
      [
        "15 11 7",
        "15 14 10 11 7"
      ],
      [
        "2 6 10 14",
        "2 1 5 9 13 14"
      ],
      [
        "11 7",
        "11 10 6 7"
      ],
      [
        "5 9 8",
        "5 4 8"
      ],
      [
        "5 6 2 3",
        "5 1 2 3"
      ]
    ],
    "weights": {
      "10>11": 1,
      "10>14": 3,
      "10>6": 3,
      "11>10": 2,
      "11>7": 1,
      "13>14": 2,
      "13>9": 2,
      "14>10": 1,
      "15>11": 3,
      "15>14": 1,
      "1>0": 2,
      "1>2": 3,
      "1>5": 3,
      "2>1": 1,
      "2>3": 2,
      "2>6": 1,
      "3>2": 2,
      "4>0": 3,
      "4>8": 1,
      "5>1": 3,
      "5>4": 2,
      "5>6": 3,
      "5>9": 2,
      "6>10": 3,
      "6>2": 1,
      "6>7": 2,
      "7>3": 2,
      "8>4": 3,
      "9>10": 1,
      "9>13": 1,
      "9>5": 1,
      "9>8": 1
    },
    "penalties": [
      2,
      3,
      0,
      3,
      1,
      1,
      1,
      3
    ],
    "baselines": [
      0,
      106
    ],
    "id": "grid-n8-s2018102",
    "table_sha256": "557812b78baac64522618c88d0e2cb5b5381b20f2c33034a6fb08bd4a8833d6b"
  },
  {
    "family": "grid",
    "players": 8,
    "seed": 2018103,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "4"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "5"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "14"
      ],
      [
        "10",
        "6"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "10"
      ],
      [
        "11",
        "15"
      ],
      [
        "11",
        "7"
      ],
      [
        "12",
        "13"
      ],
      [
        "12",
        "8"
      ],
      [
        "13",
        "12"
      ],
      [
        "13",
        "14"
      ],
      [
        "13",
        "9"
      ],
      [
        "14",
        "10"
      ],
      [
        "14",
        "13"
      ],
      [
        "14",
        "15"
      ],
      [
        "15",
        "11"
      ],
      [
        "15",
        "14"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "6"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "7"
      ],
      [
        "4",
        "0"
      ],
      [
        "4",
        "5"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "1"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "2"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "3"
      ],
      [
        "7",
        "6"
      ],
      [
        "8",
        "12"
      ],
      [
        "8",
        "4"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "13"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "4 5 6 2 3",
        "4 0 1 2 3"
      ],
      [
        "14 10 11",
        "14 15 11"
      ],
      [
        "10 14 13 12",
        "10 9 8 12"
      ],
      [
        "15 11 10 6",
        "15 11 7 6"
      ],
      [
        "7 6 5 4",
        "7 3 2 6 5 4"
      ],
      [
        "15 11 10 9 5 1",
        "15 11 10 6 2 1"
      ],
      [
        "14 10 11 7",
        "14 10 6 7"
      ],
      [
        "1 2 6 10",
        "1 5 9 10"
      ]
    ],
    "weights": {
      "0>1": 3,
      "10>11": 2,
      "10>14": 2,
      "10>6": 3,
      "10>9": 2,
      "11>10": 2,
      "11>7": 1,
      "13>12": 2,
      "14>10": 2,
      "14>13": 3,
      "14>15": 1,
      "15>11": 2,
      "1>2": 1,
      "1>5": 2,
      "2>1": 1,
      "2>3": 3,
      "2>6": 2,
      "3>2": 1,
      "4>0": 3,
      "4>5": 1,
      "5>1": 1,
      "5>4": 1,
      "5>6": 1,
      "5>9": 1,
      "6>10": 2,
      "6>2": 3,
      "6>5": 1,
      "6>7": 1,
      "7>3": 2,
      "7>6": 2,
      "8>12": 1,
      "9>10": 1,
      "9>5": 1,
      "9>8": 1
    },
    "penalties": [
      3,
      0,
      3,
      2,
      3,
      0,
      1,
      0
    ],
    "baselines": [
      0,
      214
    ],
    "id": "grid-n8-s2018103",
    "table_sha256": "85099be27e38d045c07cf9e159b789f798cc6f184225f16b4231916f6d46b2e7"
  },
  {
    "family": "ring_shortcuts",
    "players": 4,
    "seed": 2018100,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "1 0 11 10",
        "1 7 8 9 10"
      ],
      [
        "1 0 11",
        "1 7 6 0 11"
      ],
      [
        "1 0",
        "1 7 6 0"
      ],
      [
        "9 10 11",
        "9 8 7 1 0 11"
      ]
    ],
    "weights": {
      "0>11": 3,
      "10>11": 3,
      "11>10": 1,
      "1>0": 2,
      "1>7": 1,
      "6>0": 3,
      "7>1": 3,
      "7>6": 3,
      "7>8": 2,
      "8>7": 1,
      "8>9": 3,
      "9>10": 3,
      "9>8": 1
    },
    "penalties": [
      0,
      1,
      1,
      1
    ],
    "baselines": [
      0,
      13
    ],
    "id": "ring_shortcuts-n4-s2018100",
    "table_sha256": "73c47cdfbf116d69ad633b6c5787e7a2e51e8fc885ac38bb4b777fa7f58dd968"
  },
  {
    "family": "ring_shortcuts",
    "players": 4,
    "seed": 2018101,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "7 6 5 4",
        "7 1 2 3 4"
      ],
      [
        "0 6 5 4",
        "0 1 2 3 4"
      ],
      [
        "3 9 10",
        "3 2 8 9 10"
      ],
      [
        "4 3 9 10",
        "4 5 6 0 11 10"
      ]
    ],
    "weights": {
      "0>1": 1,
      "0>11": 2,
      "0>6": 3,
      "11>10": 3,
      "1>2": 1,
      "2>3": 3,
      "2>8": 1,
      "3>2": 2,
      "3>4": 3,
      "3>9": 3,
      "4>3": 1,
      "4>5": 3,
      "5>4": 1,
      "5>6": 2,
      "6>0": 2,
      "6>5": 2,
      "7>1": 2,
      "7>6": 3,
      "8>9": 2,
      "9>10": 1
    },
    "penalties": [
      3,
      0,
      0,
      0
    ],
    "baselines": [
      0,
      3
    ],
    "id": "ring_shortcuts-n4-s2018101",
    "table_sha256": "b469a1170c815a34dadd4644af15bd575b700fb06bb7b3a69b74b840c8e2183c"
  },
  {
    "family": "ring_shortcuts",
    "players": 4,
    "seed": 2018102,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "9 3 4 5",
        "9 8 7 6 5"
      ],
      [
        "8 7 6",
        "8 2 1 0 6"
      ],
      [
        "6 7 1",
        "6 0 1"
      ],
      [
        "5 4 3 2",
        "5 6 7 1 2"
      ]
    ],
    "weights": {
      "0>1": 2,
      "0>6": 1,
      "1>0": 3,
      "1>2": 1,
      "2>1": 3,
      "3>2": 3,
      "3>4": 2,
      "4>3": 2,
      "4>5": 3,
      "5>4": 1,
      "5>6": 1,
      "6>0": 3,
      "6>5": 2,
      "6>7": 1,
      "7>1": 1,
      "7>6": 1,
      "8>2": 1,
      "8>7": 2,
      "9>3": 1,
      "9>8": 1
    },
    "penalties": [
      2,
      3,
      0,
      2
    ],
    "baselines": [
      0,
      15
    ],
    "id": "ring_shortcuts-n4-s2018102",
    "table_sha256": "8bd4658e37d5a9f87b6d18cdf4ce8076b8875893cf29942d6be2fb79cb2f0bdf"
  },
  {
    "family": "ring_shortcuts",
    "players": 4,
    "seed": 2018103,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "10 11 0",
        "10 9 3 2 1 0"
      ],
      [
        "0 1 2 3",
        "0 11 10 9 3"
      ],
      [
        "4 3 9",
        "4 3 2 8 9"
      ],
      [
        "10 11 0 1",
        "10 9 3 2 1"
      ]
    ],
    "weights": {
      "0>1": 1,
      "0>11": 3,
      "10>11": 2,
      "10>9": 2,
      "11>0": 1,
      "11>10": 1,
      "1>0": 2,
      "1>2": 1,
      "2>1": 3,
      "2>3": 2,
      "2>8": 3,
      "3>2": 3,
      "3>9": 1,
      "4>3": 1,
      "8>9": 3,
      "9>3": 3
    },
    "penalties": [
      0,
      2,
      1,
      3
    ],
    "baselines": [
      0,
      11
    ],
    "id": "ring_shortcuts-n4-s2018103",
    "table_sha256": "02f94b01fd0f245e491921741fd2ee3c79153235e09565ffe8dfe316a2daa301"
  },
  {
    "family": "ring_shortcuts",
    "players": 6,
    "seed": 2018100,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "1 0 11 10",
        "1 7 8 9 10"
      ],
      [
        "1 0 11",
        "1 7 6 0 11"
      ],
      [
        "1 0",
        "1 7 6 0"
      ],
      [
        "9 10 11",
        "9 8 7 1 0 11"
      ],
      [
        "9 10 11",
        "9 8 7 1 0 11"
      ],
      [
        "2 1",
        "2 8 7 1"
      ]
    ],
    "weights": {
      "0>11": 3,
      "10>11": 3,
      "11>10": 3,
      "1>0": 2,
      "1>7": 1,
      "2>1": 3,
      "2>8": 3,
      "6>0": 1,
      "7>1": 1,
      "7>6": 1,
      "7>8": 1,
      "8>7": 3,
      "8>9": 1,
      "9>10": 3,
      "9>8": 1
    },
    "penalties": [
      3,
      2,
      0,
      0,
      3,
      0
    ],
    "baselines": [
      0,
      1
    ],
    "id": "ring_shortcuts-n6-s2018100",
    "table_sha256": "77ccc7b77aa0535db3d0ba016de386caa7a463747b499c679467deeb63ed51e9"
  },
  {
    "family": "ring_shortcuts",
    "players": 6,
    "seed": 2018101,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "7 6 5 4",
        "7 1 2 3 4"
      ],
      [
        "0 6 5 4",
        "0 1 2 3 4"
      ],
      [
        "3 9 10",
        "3 2 8 9 10"
      ],
      [
        "4 3 9 10",
        "4 5 6 0 11 10"
      ],
      [
        "11 0 1 2",
        "11 10 9 3 2"
      ],
      [
        "9 10",
        "9 3 2 1 0 11 10"
      ]
    ],
    "weights": {
      "0>1": 3,
      "0>11": 1,
      "0>6": 2,
      "10>9": 3,
      "11>0": 3,
      "11>10": 1,
      "1>0": 3,
      "1>2": 1,
      "2>1": 2,
      "2>3": 2,
      "2>8": 2,
      "3>2": 2,
      "3>4": 3,
      "3>9": 2,
      "4>3": 1,
      "4>5": 2,
      "5>4": 3,
      "5>6": 3,
      "6>0": 1,
      "6>5": 1,
      "7>1": 1,
      "7>6": 1,
      "8>9": 3,
      "9>10": 3,
      "9>3": 1
    },
    "penalties": [
      0,
      0,
      0,
      1,
      2,
      3
    ],
    "baselines": [
      0,
      15
    ],
    "id": "ring_shortcuts-n6-s2018101",
    "table_sha256": "7a16afae51aa8ac0103d94b5323507eefbcfc911b60fb8bfa9f5bee3bd83fc54"
  },
  {
    "family": "ring_shortcuts",
    "players": 6,
    "seed": 2018102,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "9 3 4 5",
        "9 8 7 6 5"
      ],
      [
        "8 7 6",
        "8 2 1 0 6"
      ],
      [
        "6 7 1",
        "6 0 1"
      ],
      [
        "5 4 3 2",
        "5 6 7 1 2"
      ],
      [
        "5 6 0 11",
        "5 4 3 9 10 11"
      ],
      [
        "7 6 0",
        "7 1 0"
      ]
    ],
    "weights": {
      "0>1": 3,
      "0>11": 3,
      "0>6": 2,
      "10>11": 2,
      "1>0": 3,
      "1>2": 1,
      "2>1": 1,
      "3>2": 3,
      "3>4": 2,
      "3>9": 1,
      "4>3": 1,
      "4>5": 1,
      "5>4": 1,
      "5>6": 2,
      "6>0": 1,
      "6>5": 1,
      "6>7": 2,
      "7>1": 2,
      "7>6": 1,
      "8>2": 3,
      "8>7": 3,
      "9>10": 2,
      "9>3": 3,
      "9>8": 3
    },
    "penalties": [
      2,
      0,
      2,
      0,
      3,
      3
    ],
    "baselines": [
      0,
      3
    ],
    "id": "ring_shortcuts-n6-s2018102",
    "table_sha256": "246728b8d319b93a3f035f59e697f9709bebcfbcfbde119811e1eddd03dabe7f"
  },
  {
    "family": "ring_shortcuts",
    "players": 6,
    "seed": 2018103,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "10 11 0",
        "10 9 3 2 1 0"
      ],
      [
        "0 1 2 3",
        "0 11 10 9 3"
      ],
      [
        "4 3 9",
        "4 3 2 8 9"
      ],
      [
        "10 11 0 1",
        "10 9 3 2 1"
      ],
      [
        "1 7 6 5",
        "1 0 6 5"
      ],
      [
        "2 1 0",
        "2 1 7 6 0"
      ]
    ],
    "weights": {
      "0>1": 1,
      "0>11": 2,
      "0>6": 1,
      "10>11": 3,
      "10>9": 2,
      "11>0": 3,
      "11>10": 3,
      "1>0": 1,
      "1>2": 1,
      "1>7": 3,
      "2>1": 3,
      "2>3": 1,
      "2>8": 2,
      "3>2": 3,
      "3>9": 3,
      "4>3": 1,
      "6>0": 3,
      "6>5": 3,
      "7>6": 2,
      "8>9": 3,
      "9>3": 1
    },
    "penalties": [
      0,
      1,
      0,
      1,
      2,
      2
    ],
    "baselines": [
      0,
      36
    ],
    "id": "ring_shortcuts-n6-s2018103",
    "table_sha256": "bdb25b4467d186add75dbc01b9dac08aeb4f0e180862e0e30def45572f415957"
  },
  {
    "family": "ring_shortcuts",
    "players": 8,
    "seed": 2018100,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "1 0 11 10",
        "1 7 8 9 10"
      ],
      [
        "1 0 11",
        "1 7 6 0 11"
      ],
      [
        "1 0",
        "1 7 6 0"
      ],
      [
        "9 10 11",
        "9 8 7 1 0 11"
      ],
      [
        "9 10 11",
        "9 8 7 1 0 11"
      ],
      [
        "2 1",
        "2 8 7 1"
      ],
      [
        "6 7 8",
        "6 0 1 7 8"
      ],
      [
        "9 3 4",
        "9 8 2 3 4"
      ]
    ],
    "weights": {
      "0>1": 1,
      "0>11": 3,
      "10>11": 3,
      "11>10": 1,
      "1>0": 1,
      "1>7": 1,
      "2>1": 1,
      "2>3": 3,
      "2>8": 1,
      "3>4": 3,
      "6>0": 1,
      "6>7": 3,
      "7>1": 3,
      "7>6": 3,
      "7>8": 3,
      "8>2": 2,
      "8>7": 2,
      "8>9": 1,
      "9>10": 1,
      "9>3": 2,
      "9>8": 1
    },
    "penalties": [
      0,
      3,
      2,
      0,
      3,
      3,
      3,
      1
    ],
    "baselines": [
      0,
      172
    ],
    "id": "ring_shortcuts-n8-s2018100",
    "table_sha256": "acc0c2ecd765796090fab63d5d637d5b3dd0fbd737a059e67d2cdfb13e6b5ae2"
  },
  {
    "family": "ring_shortcuts",
    "players": 8,
    "seed": 2018101,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "7 6 5 4",
        "7 1 2 3 4"
      ],
      [
        "0 6 5 4",
        "0 1 2 3 4"
      ],
      [
        "3 9 10",
        "3 2 8 9 10"
      ],
      [
        "4 3 9 10",
        "4 5 6 0 11 10"
      ],
      [
        "11 0 1 2",
        "11 10 9 3 2"
      ],
      [
        "9 10",
        "9 3 2 1 0 11 10"
      ],
      [
        "6 0 11 10",
        "6 7 8 9 10"
      ],
      [
        "3 4 5 6",
        "3 9 8 7 6"
      ]
    ],
    "weights": {
      "0>1": 3,
      "0>11": 1,
      "0>6": 3,
      "10>9": 1,
      "11>0": 2,
      "11>10": 2,
      "1>0": 2,
      "1>2": 2,
      "2>1": 3,
      "2>3": 2,
      "2>8": 1,
      "3>2": 2,
      "3>4": 3,
      "3>9": 3,
      "4>3": 1,
      "4>5": 1,
      "5>4": 1,
      "5>6": 1,
      "6>0": 3,
      "6>5": 3,
      "6>7": 1,
      "7>1": 1,
      "7>6": 1,
      "7>8": 1,
      "8>7": 1,
      "8>9": 2,
      "9>10": 3,
      "9>3": 2,
      "9>8": 1
    },
    "penalties": [
      0,
      3,
      2,
      2,
      3,
      2,
      1,
      1
    ],
    "baselines": [
      0,
      90
    ],
    "id": "ring_shortcuts-n8-s2018101",
    "table_sha256": "e49078db7a09fda4d4d483dc9c8c75d0c4fc02ec295bc11319edb07220c2d3b2"
  },
  {
    "family": "ring_shortcuts",
    "players": 8,
    "seed": 2018102,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "9 3 4 5",
        "9 8 7 6 5"
      ],
      [
        "8 7 6",
        "8 2 1 0 6"
      ],
      [
        "6 7 1",
        "6 0 1"
      ],
      [
        "5 4 3 2",
        "5 6 7 1 2"
      ],
      [
        "5 6 0 11",
        "5 4 3 9 10 11"
      ],
      [
        "7 6 0",
        "7 1 0"
      ],
      [
        "6 7",
        "6 0 1 7"
      ],
      [
        "3 2",
        "3 9 8 2"
      ]
    ],
    "weights": {
      "0>1": 3,
      "0>11": 1,
      "0>6": 1,
      "10>11": 3,
      "1>0": 2,
      "1>2": 1,
      "1>7": 1,
      "2>1": 1,
      "3>2": 1,
      "3>4": 2,
      "3>9": 1,
      "4>3": 1,
      "4>5": 2,
      "5>4": 2,
      "5>6": 1,
      "6>0": 3,
      "6>5": 3,
      "6>7": 2,
      "7>1": 3,
      "7>6": 3,
      "8>2": 2,
      "8>7": 3,
      "9>10": 1,
      "9>3": 3,
      "9>8": 3
    },
    "penalties": [
      2,
      0,
      3,
      3,
      0,
      1,
      2,
      0
    ],
    "baselines": [
      0,
      121
    ],
    "id": "ring_shortcuts-n8-s2018102",
    "table_sha256": "085843a379f5dbc88b202b25964020d0b01d61566de113295a8c7304bf9c34f4"
  },
  {
    "family": "ring_shortcuts",
    "players": 8,
    "seed": 2018103,
    "edges": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "11"
      ],
      [
        "0",
        "6"
      ],
      [
        "1",
        "0"
      ],
      [
        "1",
        "2"
      ],
      [
        "1",
        "7"
      ],
      [
        "10",
        "11"
      ],
      [
        "10",
        "9"
      ],
      [
        "11",
        "0"
      ],
      [
        "11",
        "10"
      ],
      [
        "2",
        "1"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "8"
      ],
      [
        "3",
        "2"
      ],
      [
        "3",
        "4"
      ],
      [
        "3",
        "9"
      ],
      [
        "4",
        "3"
      ],
      [
        "4",
        "5"
      ],
      [
        "5",
        "4"
      ],
      [
        "5",
        "6"
      ],
      [
        "6",
        "0"
      ],
      [
        "6",
        "5"
      ],
      [
        "6",
        "7"
      ],
      [
        "7",
        "1"
      ],
      [
        "7",
        "6"
      ],
      [
        "7",
        "8"
      ],
      [
        "8",
        "2"
      ],
      [
        "8",
        "7"
      ],
      [
        "8",
        "9"
      ],
      [
        "9",
        "10"
      ],
      [
        "9",
        "3"
      ],
      [
        "9",
        "8"
      ]
    ],
    "routes": [
      [
        "10 11 0",
        "10 9 3 2 1 0"
      ],
      [
        "0 1 2 3",
        "0 11 10 9 3"
      ],
      [
        "4 3 9",
        "4 3 2 8 9"
      ],
      [
        "10 11 0 1",
        "10 9 3 2 1"
      ],
      [
        "1 7 6 5",
        "1 0 6 5"
      ],
      [
        "2 1 0",
        "2 1 7 6 0"
      ],
      [
        "11 10 9 3 4",
        "11 0 6 5 4"
      ],
      [
        "11 10 9 8",
        "11 0 1 2 8"
      ]
    ],
    "weights": {
      "0>1": 2,
      "0>11": 3,
      "0>6": 3,
      "10>11": 1,
      "10>9": 1,
      "11>0": 3,
      "11>10": 3,
      "1>0": 1,
      "1>2": 2,
      "1>7": 3,
      "2>1": 3,
      "2>3": 1,
      "2>8": 3,
      "3>2": 3,
      "3>4": 2,
      "3>9": 3,
      "4>3": 1,
      "5>4": 1,
      "6>0": 1,
      "6>5": 1,
      "7>6": 1,
      "8>9": 3,
      "9>3": 2,
      "9>8": 2
    },
    "penalties": [
      2,
      3,
      0,
      2,
      2,
      0,
      3,
      0
    ],
    "baselines": [
      0,
      92
    ],
    "id": "ring_shortcuts-n8-s2018103",
    "table_sha256": "8939336c5df61bb7d6d0a1052c44df23f78372a799430ed7971abd3218fa7ebc"
  },
  {
    "family": "layered",
    "players": 4,
    "seed": 2018100,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "1 5 6 11",
        "1 4 6 11"
      ],
      [
        "1 5 6 9",
        "1 4 6 9"
      ],
      [
        "0 5 6 9",
        "0 4 6 9"
      ],
      [
        "0 5 6 9",
        "0 4 6 9"
      ]
    ],
    "weights": {
      "0>4": 1,
      "0>5": 3,
      "1>4": 1,
      "1>5": 3,
      "4>6": 3,
      "5>6": 1,
      "6>11": 2,
      "6>9": 1
    },
    "penalties": [
      3,
      0,
      1,
      0
    ],
    "baselines": [
      0,
      3
    ],
    "id": "layered-n4-s2018100",
    "table_sha256": "65d179d3531c5bb4313be6eb571a352949a88b3e394b52844b97bffada3e1068"
  },
  {
    "family": "layered",
    "players": 4,
    "seed": 2018101,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "0 5 7 9",
        "0 3 8 9"
      ],
      [
        "2 3 8 11",
        "2 3 6 11"
      ],
      [
        "0 5 7 11",
        "0 3 8 11"
      ],
      [
        "1 4 8 9",
        "1 4 6 9"
      ]
    ],
    "weights": {
      "0>3": 2,
      "0>5": 2,
      "1>4": 1,
      "2>3": 2,
      "3>6": 1,
      "3>8": 1,
      "4>6": 2,
      "4>8": 3,
      "5>7": 3,
      "6>11": 1,
      "6>9": 3,
      "7>11": 1,
      "7>9": 2,
      "8>11": 3,
      "8>9": 3
    },
    "penalties": [
      1,
      0,
      2,
      2
    ],
    "baselines": [
      0,
      7
    ],
    "id": "layered-n4-s2018101",
    "table_sha256": "0d6814fb0445688f93b8d080e774d49da20870d023b4596838d02a0600c79795"
  },
  {
    "family": "layered",
    "players": 4,
    "seed": 2018102,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "2 4 8 10",
        "2 3 6 10"
      ],
      [
        "2 4 8 10",
        "2 3 6 10"
      ],
      [
        "2 4 8 11",
        "2 3 6 11"
      ],
      [
        "2 4 8 9",
        "2 3 6 9"
      ]
    ],
    "weights": {
      "2>3": 2,
      "2>4": 2,
      "3>6": 2,
      "4>8": 1,
      "6>10": 3,
      "6>11": 1,
      "6>9": 3,
      "8>10": 3,
      "8>11": 2,
      "8>9": 2
    },
    "penalties": [
      1,
      0,
      2,
      0
    ],
    "baselines": [
      0,
      2
    ],
    "id": "layered-n4-s2018102",
    "table_sha256": "0df99553d4fe741cefc418ee0a731bb76e613e46a73129376477d3f936ff922c"
  },
  {
    "family": "layered",
    "players": 4,
    "seed": 2018103,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "2 5 6 9",
        "2 3 7 9"
      ],
      [
        "2 5 6 10",
        "2 3 7 10"
      ],
      [
        "0 3 7 9",
        "0 3 6 9"
      ],
      [
        "0 3 7 10",
        "0 3 6 10"
      ]
    ],
    "weights": {
      "0>3": 2,
      "2>3": 3,
      "2>5": 2,
      "3>6": 1,
      "3>7": 1,
      "5>6": 1,
      "6>10": 3,
      "6>9": 2,
      "7>10": 2,
      "7>9": 1
    },
    "penalties": [
      1,
      3,
      1,
      2
    ],
    "baselines": [
      0,
      10
    ],
    "id": "layered-n4-s2018103",
    "table_sha256": "92f30c54186771ff9a0d663c5d983f3806d1dd6ecb94a96a82825268aa66fd0c"
  },
  {
    "family": "layered",
    "players": 6,
    "seed": 2018100,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "1 5 6 11",
        "1 4 6 11"
      ],
      [
        "1 5 6 9",
        "1 4 6 9"
      ],
      [
        "0 5 6 9",
        "0 4 6 9"
      ],
      [
        "0 5 6 9",
        "0 4 6 9"
      ],
      [
        "0 5 6 11",
        "0 4 6 11"
      ],
      [
        "0 5 6 11",
        "0 4 6 11"
      ]
    ],
    "weights": {
      "0>4": 3,
      "0>5": 1,
      "1>4": 2,
      "1>5": 1,
      "4>6": 3,
      "5>6": 3,
      "6>11": 3,
      "6>9": 2
    },
    "penalties": [
      0,
      1,
      0,
      1,
      1,
      1
    ],
    "baselines": [
      0,
      51
    ],
    "id": "layered-n6-s2018100",
    "table_sha256": "00abe204a9bbf8b5be72b3328f7a6e087defb6c38b0cfc7cd940094d53a1ee2a"
  },
  {
    "family": "layered",
    "players": 6,
    "seed": 2018101,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "0 5 7 9",
        "0 3 8 9"
      ],
      [
        "2 3 8 11",
        "2 3 6 11"
      ],
      [
        "0 5 7 11",
        "0 3 8 11"
      ],
      [
        "1 4 8 9",
        "1 4 6 9"
      ],
      [
        "1 4 8 10",
        "1 4 6 10"
      ],
      [
        "0 5 7 10",
        "0 3 8 10"
      ]
    ],
    "weights": {
      "0>3": 1,
      "0>5": 1,
      "1>4": 2,
      "2>3": 3,
      "3>6": 3,
      "3>8": 1,
      "4>6": 3,
      "4>8": 1,
      "5>7": 2,
      "6>10": 3,
      "6>11": 3,
      "6>9": 1,
      "7>10": 3,
      "7>11": 1,
      "7>9": 2,
      "8>10": 2,
      "8>11": 2,
      "8>9": 2
    },
    "penalties": [
      2,
      1,
      3,
      0,
      0,
      0
    ],
    "baselines": [
      0,
      11
    ],
    "id": "layered-n6-s2018101",
    "table_sha256": "74cda04d7ff297269bd3a9c0b463ad6f2ae039746bc6ad911adf3d278ac65681"
  },
  {
    "family": "layered",
    "players": 6,
    "seed": 2018102,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "2 4 8 10",
        "2 3 6 10"
      ],
      [
        "2 4 8 10",
        "2 3 6 10"
      ],
      [
        "2 4 8 11",
        "2 3 6 11"
      ],
      [
        "2 4 8 9",
        "2 3 6 9"
      ],
      [
        "1 3 6 10",
        "1 3 8 10"
      ],
      [
        "1 3 6 9",
        "1 3 8 9"
      ]
    ],
    "weights": {
      "1>3": 3,
      "2>3": 1,
      "2>4": 3,
      "3>6": 3,
      "3>8": 2,
      "4>8": 2,
      "6>10": 3,
      "6>11": 1,
      "6>9": 1,
      "8>10": 3,
      "8>11": 2,
      "8>9": 1
    },
    "penalties": [
      0,
      1,
      1,
      3,
      0,
      1
    ],
    "baselines": [
      0,
      55
    ],
    "id": "layered-n6-s2018102",
    "table_sha256": "fbb27b38460bb796765197a9a57f7af75298e7084236d4a5f29117ce0c12d5aa"
  },
  {
    "family": "layered",
    "players": 6,
    "seed": 2018103,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "2 5 6 9",
        "2 3 7 9"
      ],
      [
        "2 5 6 10",
        "2 3 7 10"
      ],
      [
        "0 3 7 9",
        "0 3 6 9"
      ],
      [
        "0 3 7 10",
        "0 3 6 10"
      ],
      [
        "1 4 7 11",
        "1 4 6 11"
      ],
      [
        "1 4 7 9",
        "1 4 6 9"
      ]
    ],
    "weights": {
      "0>3": 1,
      "1>4": 1,
      "2>3": 3,
      "2>5": 2,
      "3>6": 2,
      "3>7": 1,
      "4>6": 1,
      "4>7": 2,
      "5>6": 1,
      "6>10": 3,
      "6>11": 2,
      "6>9": 3,
      "7>10": 3,
      "7>11": 1,
      "7>9": 1
    },
    "penalties": [
      0,
      2,
      1,
      3,
      1,
      0
    ],
    "baselines": [
      0,
      13
    ],
    "id": "layered-n6-s2018103",
    "table_sha256": "4f0e64519c5ca383690232edff34f9bedc924d64f537b345714b55e8458a1b29"
  },
  {
    "family": "layered",
    "players": 8,
    "seed": 2018100,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "1 5 6 11",
        "1 4 6 11"
      ],
      [
        "1 5 6 9",
        "1 4 6 9"
      ],
      [
        "0 5 6 9",
        "0 4 6 9"
      ],
      [
        "0 5 6 9",
        "0 4 6 9"
      ],
      [
        "0 5 6 11",
        "0 4 6 11"
      ],
      [
        "0 5 6 11",
        "0 4 6 11"
      ],
      [
        "2 3 8 9",
        "2 3 7 9"
      ],
      [
        "1 5 6 9",
        "1 4 6 9"
      ]
    ],
    "weights": {
      "0>4": 3,
      "0>5": 3,
      "1>4": 3,
      "1>5": 2,
      "2>3": 1,
      "3>7": 3,
      "3>8": 3,
      "4>6": 1,
      "5>6": 1,
      "6>11": 1,
      "6>9": 1,
      "7>9": 3,
      "8>9": 1
    },
    "penalties": [
      0,
      3,
      2,
      0,
      0,
      3,
      0,
      0
    ],
    "baselines": [
      0,
      117
    ],
    "id": "layered-n8-s2018100",
    "table_sha256": "46ddae224b75ccae977d91d1e13d0ac2bd921dada21d9a89a57b2b3cae7143e2"
  },
  {
    "family": "layered",
    "players": 8,
    "seed": 2018101,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "0 5 7 9",
        "0 3 8 9"
      ],
      [
        "2 3 8 11",
        "2 3 6 11"
      ],
      [
        "0 5 7 11",
        "0 3 8 11"
      ],
      [
        "1 4 8 9",
        "1 4 6 9"
      ],
      [
        "1 4 8 10",
        "1 4 6 10"
      ],
      [
        "0 5 7 10",
        "0 3 8 10"
      ],
      [
        "0 5 7 9",
        "0 3 8 9"
      ],
      [
        "1 4 8 11",
        "1 4 6 11"
      ]
    ],
    "weights": {
      "0>3": 3,
      "0>5": 1,
      "1>4": 3,
      "2>3": 1,
      "3>6": 2,
      "3>8": 3,
      "4>6": 3,
      "4>8": 1,
      "5>7": 3,
      "6>10": 1,
      "6>11": 2,
      "6>9": 2,
      "7>10": 2,
      "7>11": 2,
      "7>9": 3,
      "8>10": 2,
      "8>11": 1,
      "8>9": 2
    },
    "penalties": [
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0
    ],
    "baselines": [
      0,
      38
    ],
    "id": "layered-n8-s2018101",
    "table_sha256": "92d474213fdd47c23f08c4716374852ff246a9e20ff90ff36d29ce4da443422d"
  },
  {
    "family": "layered",
    "players": 8,
    "seed": 2018102,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "2 4 8 10",
        "2 3 6 10"
      ],
      [
        "2 4 8 10",
        "2 3 6 10"
      ],
      [
        "2 4 8 11",
        "2 3 6 11"
      ],
      [
        "2 4 8 9",
        "2 3 6 9"
      ],
      [
        "1 3 6 10",
        "1 3 8 10"
      ],
      [
        "1 3 6 9",
        "1 3 8 9"
      ],
      [
        "2 4 8 9",
        "2 3 6 9"
      ],
      [
        "2 4 8 11",
        "2 3 6 11"
      ]
    ],
    "weights": {
      "1>3": 2,
      "2>3": 2,
      "2>4": 3,
      "3>6": 1,
      "3>8": 1,
      "4>8": 3,
      "6>10": 2,
      "6>11": 1,
      "6>9": 1,
      "8>10": 1,
      "8>11": 1,
      "8>9": 2
    },
    "penalties": [
      0,
      1,
      2,
      3,
      0,
      2,
      2,
      0
    ],
    "baselines": [
      0,
      175
    ],
    "id": "layered-n8-s2018102",
    "table_sha256": "cf3e247c583fa5c0ef6170a07f1b9aa274c075cee07861a7c590eecabde9504c"
  },
  {
    "family": "layered",
    "players": 8,
    "seed": 2018103,
    "edges": [
      [
        "0",
        "3"
      ],
      [
        "0",
        "4"
      ],
      [
        "0",
        "5"
      ],
      [
        "1",
        "3"
      ],
      [
        "1",
        "4"
      ],
      [
        "1",
        "5"
      ],
      [
        "2",
        "3"
      ],
      [
        "2",
        "4"
      ],
      [
        "2",
        "5"
      ],
      [
        "3",
        "6"
      ],
      [
        "3",
        "7"
      ],
      [
        "3",
        "8"
      ],
      [
        "4",
        "6"
      ],
      [
        "4",
        "7"
      ],
      [
        "4",
        "8"
      ],
      [
        "5",
        "6"
      ],
      [
        "5",
        "7"
      ],
      [
        "5",
        "8"
      ],
      [
        "6",
        "10"
      ],
      [
        "6",
        "11"
      ],
      [
        "6",
        "9"
      ],
      [
        "7",
        "10"
      ],
      [
        "7",
        "11"
      ],
      [
        "7",
        "9"
      ],
      [
        "8",
        "10"
      ],
      [
        "8",
        "11"
      ],
      [
        "8",
        "9"
      ]
    ],
    "routes": [
      [
        "2 5 6 9",
        "2 3 7 9"
      ],
      [
        "2 5 6 10",
        "2 3 7 10"
      ],
      [
        "0 3 7 9",
        "0 3 6 9"
      ],
      [
        "0 3 7 10",
        "0 3 6 10"
      ],
      [
        "1 4 7 11",
        "1 4 6 11"
      ],
      [
        "1 4 7 9",
        "1 4 6 9"
      ],
      [
        "0 3 7 9",
        "0 3 6 9"
      ],
      [
        "2 5 6 10",
        "2 3 7 10"
      ]
    ],
    "weights": {
      "0>3": 2,
      "1>4": 1,
      "2>3": 1,
      "2>5": 2,
      "3>6": 1,
      "3>7": 3,
      "4>6": 2,
      "4>7": 3,
      "5>6": 3,
      "6>10": 1,
      "6>11": 1,
      "6>9": 3,
      "7>10": 3,
      "7>11": 1,
      "7>9": 2
    },
    "penalties": [
      1,
      3,
      1,
      0,
      1,
      0,
      1,
      2
    ],
    "baselines": [
      0,
      227
    ],
    "id": "layered-n8-s2018103",
    "table_sha256": "0fc4e2006430ce6e4b3dd33775f0b7f06135525ee2bcbf4e3a014ea457e1ce56"
  },
  {
    "family": "parallel_corridors",
    "players": 4,
    "seed": 2018100,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ]
    ],
    "weights": {
      "a1>b1": 2,
      "a2>b2": 2,
      "b1>t": 2,
      "b2>t": 1,
      "s>a1": 2,
      "s>a2": 2
    },
    "penalties": [
      0,
      0,
      3,
      3
    ],
    "baselines": [
      0,
      2
    ],
    "id": "parallel_corridors-n4-s2018100",
    "table_sha256": "76abadc7f833273b460f111323ebc0904b9f060c9ecb727902b32e39ee66fb3b"
  },
  {
    "family": "parallel_corridors",
    "players": 4,
    "seed": 2018101,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ]
    ],
    "weights": {
      "a1>b1": 1,
      "a2>b2": 3,
      "b1>t": 1,
      "b2>t": 1,
      "s>a1": 3,
      "s>a2": 3
    },
    "penalties": [
      3,
      3,
      1,
      0
    ],
    "baselines": [
      0,
      9
    ],
    "id": "parallel_corridors-n4-s2018101",
    "table_sha256": "2a8fc67e708ddd5a91e5e7fa995e1e099813cc133bd879667a89610906d61cb1"
  },
  {
    "family": "parallel_corridors",
    "players": 4,
    "seed": 2018102,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ]
    ],
    "weights": {
      "a0>b0": 1,
      "a2>b2": 2,
      "b0>t": 3,
      "b2>t": 1,
      "s>a0": 3,
      "s>a2": 2
    },
    "penalties": [
      2,
      3,
      0,
      3
    ],
    "baselines": [
      0,
      5
    ],
    "id": "parallel_corridors-n4-s2018102",
    "table_sha256": "5b53682e7eaf823d0d6f0d4c1a14329d27d92257d1d6f4d36ade1ffbb6d4a13a"
  },
  {
    "family": "parallel_corridors",
    "players": 4,
    "seed": 2018103,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ]
    ],
    "weights": {
      "a0>b0": 1,
      "a1>b1": 2,
      "b0>t": 3,
      "b1>t": 1,
      "s>a0": 2,
      "s>a1": 1
    },
    "penalties": [
      1,
      3,
      1,
      0
    ],
    "baselines": [
      0,
      1
    ],
    "id": "parallel_corridors-n4-s2018103",
    "table_sha256": "f2292b6636e8254b9e3ace5a7e7f173e3bd6dacf6d0738daaf30c3d782294d08"
  },
  {
    "family": "parallel_corridors",
    "players": 6,
    "seed": 2018100,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ]
    ],
    "weights": {
      "a1>b1": 2,
      "a2>b2": 2,
      "b1>t": 2,
      "b2>t": 1,
      "s>a1": 2,
      "s>a2": 2
    },
    "penalties": [
      0,
      0,
      3,
      3,
      0,
      1
    ],
    "baselines": [
      0,
      5
    ],
    "id": "parallel_corridors-n6-s2018100",
    "table_sha256": "dedea6942a4483efacfef14a7fd74552cd1053c1241fa8aeecedb1ee2ac72a12"
  },
  {
    "family": "parallel_corridors",
    "players": 6,
    "seed": 2018101,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ]
    ],
    "weights": {
      "a1>b1": 1,
      "a2>b2": 3,
      "b1>t": 1,
      "b2>t": 1,
      "s>a1": 3,
      "s>a2": 3
    },
    "penalties": [
      3,
      3,
      1,
      0,
      0,
      3
    ],
    "baselines": [
      0,
      62
    ],
    "id": "parallel_corridors-n6-s2018101",
    "table_sha256": "6a9a7b96f55e8a1faeb9631beb9ef6e51fc10b6418114d0ba160467a4f90b8d4"
  },
  {
    "family": "parallel_corridors",
    "players": 6,
    "seed": 2018102,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ]
    ],
    "weights": {
      "a0>b0": 1,
      "a2>b2": 2,
      "b0>t": 3,
      "b2>t": 1,
      "s>a0": 3,
      "s>a2": 2
    },
    "penalties": [
      2,
      3,
      0,
      3,
      2,
      3
    ],
    "baselines": [
      0,
      13
    ],
    "id": "parallel_corridors-n6-s2018102",
    "table_sha256": "21476c1b0b7ee3edba5b845bcf14830c2188a07272cb3e8cb7541919fa7889ef"
  },
  {
    "family": "parallel_corridors",
    "players": 6,
    "seed": 2018103,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ]
    ],
    "weights": {
      "a0>b0": 1,
      "a1>b1": 2,
      "b0>t": 3,
      "b1>t": 1,
      "s>a0": 2,
      "s>a1": 1
    },
    "penalties": [
      1,
      3,
      1,
      0,
      0,
      2
    ],
    "baselines": [
      0,
      27
    ],
    "id": "parallel_corridors-n6-s2018103",
    "table_sha256": "368b14ed10655c85bb3cbaac1f2857314dccc61be3518dd23b6f471969b65eeb"
  },
  {
    "family": "parallel_corridors",
    "players": 8,
    "seed": 2018100,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ]
    ],
    "weights": {
      "a1>b1": 2,
      "a2>b2": 2,
      "b1>t": 2,
      "b2>t": 1,
      "s>a1": 2,
      "s>a2": 2
    },
    "penalties": [
      0,
      0,
      3,
      3,
      0,
      1,
      0,
      1
    ],
    "baselines": [
      0,
      17
    ],
    "id": "parallel_corridors-n8-s2018100",
    "table_sha256": "03f6eddf32d00d6f602e5b1a62d4f100aec54e43cd7a7264a83baa3a15ea8e8f"
  },
  {
    "family": "parallel_corridors",
    "players": 8,
    "seed": 2018101,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ],
      [
        "s a2 b2 t",
        "s a1 b1 t"
      ]
    ],
    "weights": {
      "a1>b1": 1,
      "a2>b2": 3,
      "b1>t": 1,
      "b2>t": 1,
      "s>a1": 3,
      "s>a2": 3
    },
    "penalties": [
      3,
      3,
      1,
      0,
      0,
      3,
      0,
      3
    ],
    "baselines": [
      0,
      84
    ],
    "id": "parallel_corridors-n8-s2018101",
    "table_sha256": "6e67f1098f0c5333f71596c7372ba44da819488d2929a354e2941f3120da465a"
  },
  {
    "family": "parallel_corridors",
    "players": 8,
    "seed": 2018102,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ],
      [
        "s a2 b2 t",
        "s a0 b0 t"
      ]
    ],
    "weights": {
      "a0>b0": 1,
      "a2>b2": 2,
      "b0>t": 3,
      "b2>t": 1,
      "s>a0": 3,
      "s>a2": 2
    },
    "penalties": [
      2,
      3,
      0,
      3,
      2,
      3,
      1,
      0
    ],
    "baselines": [
      0,
      141
    ],
    "id": "parallel_corridors-n8-s2018102",
    "table_sha256": "e8108d14ab0fd273a6436c342427415074d2d3547071f7a59913489b357a5022"
  },
  {
    "family": "parallel_corridors",
    "players": 8,
    "seed": 2018103,
    "edges": [
      [
        "a0",
        "b0"
      ],
      [
        "a0",
        "s"
      ],
      [
        "a1",
        "b1"
      ],
      [
        "a1",
        "s"
      ],
      [
        "a2",
        "b2"
      ],
      [
        "a2",
        "s"
      ],
      [
        "b0",
        "a0"
      ],
      [
        "b0",
        "t"
      ],
      [
        "b1",
        "a1"
      ],
      [
        "b1",
        "t"
      ],
      [
        "b2",
        "a2"
      ],
      [
        "b2",
        "t"
      ],
      [
        "s",
        "a0"
      ],
      [
        "s",
        "a1"
      ],
      [
        "s",
        "a2"
      ],
      [
        "t",
        "b0"
      ],
      [
        "t",
        "b1"
      ],
      [
        "t",
        "b2"
      ]
    ],
    "routes": [
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ],
      [
        "s a1 b1 t",
        "s a0 b0 t"
      ]
    ],
    "weights": {
      "a0>b0": 1,
      "a1>b1": 2,
      "b0>t": 3,
      "b1>t": 1,
      "s>a0": 2,
      "s>a1": 1
    },
    "penalties": [
      1,
      3,
      1,
      0,
      0,
      2,
      3,
      3
    ],
    "baselines": [
      0,
      244
    ],
    "id": "parallel_corridors-n8-s2018103",
    "table_sha256": "2871122c6b820c23c25e1a640f657f39d39e3e60d95243d4811e48c022d2a7a2"
  }
]


==> anc/research/broader_networks/lean-build.txt <==
ℹ [984/1658] Replayed ThesisLean.AxiomAudit
info: ThesisLean/AxiomAudit.lean:18:0: 'ThesisLean.nash_coalition_minimum_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:19:0: 'ThesisLean.nash_cost_core_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:20:0: 'ThesisLean.penalty_implements_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:21:0: 'ThesisLean.empirical_deviation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:22:0: 'ThesisLean.finite_time_efficiency' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:23:0: 'ThesisLean.nash_strong_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:25:0: 'ThesisLean.ExampleOne.split_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:26:0: 'ThesisLean.ExampleOne.split_social_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:27:0: 'ThesisLean.ExampleOne.split_pareto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:28:0: 'ThesisLean.ExampleOne.nash_and_empty_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:29:0: 'ThesisLean.example_lottery_total_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:30:0: 'ThesisLean.two_person_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:31:0: 'ThesisLean.ExampleOne.route_model_matches_table' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:32:0: 'ThesisLean.ExampleOne.solo_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:33:0: 'ThesisLean.ExampleOne.all_preferred_not_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:34:0: 'ThesisLean.example_lottery_no_isolated_ir' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:35:0: 'ThesisLean.exists_nash_of_exact_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:36:0: 'ThesisLean.ExampleOne.table_exact_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:37:0: 'ThesisLean.singleton_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:38:0: 'ThesisLean.ExampleOne.total_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:39:0: 'ThesisLean.ExampleOne.isolated_core_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:40:0: 'ThesisLean.ExampleOne.no_isolated_individual_rationality' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:41:0: 'ThesisLean.dominated_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:42:0: 'ThesisLean.gap_subsidy_sufficient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:43:0: 'ThesisLean.gap_subsidy_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:44:0: 'ThesisLean.per_capita_gap_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:45:0: 'ThesisLean.equal_surcharge_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:46:0: 'ThesisLean.optimal_per_capita_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:47:0: 'ThesisLean.ResourceModel.solo_le_member' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:48:0: 'ThesisLean.ResourceModel.singleton_total' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:49:0: 'ThesisLean.ResourceModel.minima_singleton_dominated' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:50:0: 'ThesisLean.ResourceModel.coalition_minima_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:51:0: 'ThesisLean.fixed_outsider_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:52:0: 'ThesisLean.fixed_outsider_minima_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:53:0: 'ThesisLean.two_player_nash_optimum_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:54:0: 'ThesisLean.contract_penalty_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:55:0: 'ThesisLean.contract_penalty_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:56:0: 'ThesisLean.contract_cost_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:57:0: 'ThesisLean.contract_implements_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:58:0: 'ThesisLean.contract_implements_tu' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:59:0: 'ThesisLean.finite_contract_core_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:60:0: 'ThesisLean.optimal_contract_implements' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:61:0: 'ThesisLean.transfer_observed_regret' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:62:0: 'ThesisLean.distortion_of_uniform_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:63:0: 'ThesisLean.efficiency_with_observed_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:64:0: 'ThesisLean.empirical_expected' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:65:0: 'ThesisLean.external_regret_empirical_cce' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:66:0: 'ThesisLean.zero_regret_empirical_cce' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:67:0: 'ThesisLean.ExampleOne.fixed_outsider_core_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:68:0: 'ThesisLean.ExampleOne.all_preferred_not_optimal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:69:0: 'ThesisLean.ExampleOne.inefficient_contract_enforceable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:70:0: 'ThesisLean.ExampleOne.contract_hides_physical_gain' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:71:0: 'ThesisLean.strong_iff_fixed_ntu_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:72:0: 'ThesisLean.two_player_nash_pareto_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:73:0: 'ThesisLean.ExampleOne.fixed_outsider_ntu_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:75:0: 'ThesisLean.exists_approved_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:76:0: 'ThesisLean.exists_baseline_safe_plan' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:78:0: 'ThesisLean.rebate_preserves_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:79:0: 'ThesisLean.financed_isolation_counterpart' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:80:0: 'ThesisLean.ResourceModel.singleton_min_le_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:81:0: 'ThesisLean.ExampleOne.financed_source_example' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:82:0: 'ThesisLean.subsidized_core_is_funded_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:83:0: 'ThesisLean.ResourceModel.financed_nash_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:85:0: 'ThesisLean.Negotiation.Protocol.first_some' depends on axioms: [propext]
info: ThesisLean/AxiomAudit.lean:86:0: 'ThesisLean.Negotiation.Protocol.first_none_iff' depends on axioms: [propext, Quot.sound]
info: ThesisLean/AxiomAudit.lean:87:0: 'ThesisLean.Negotiation.Protocol.eligible_spec' depends on axioms: [propext]
info: ThesisLean/AxiomAudit.lean:88:0: 'ThesisLean.Negotiation.Protocol.run_safe' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:89:0: 'ThesisLean.Negotiation.Protocol.rank_decreases' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:90:0: 'ThesisLean.Negotiation.Protocol.run_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:91:0: 'ThesisLean.Negotiation.Protocol.negotiate_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:92:0: 'ThesisLean.Negotiation.Protocol.checked_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:93:0: 'ThesisLean.Negotiation.Protocol.planning_guarantee' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:94:0: 'ThesisLean.Negotiation.source_oracle_matches' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:95:0: 'ThesisLean.Negotiation.source_all_baselines' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:96:0: 'ThesisLean.Negotiation.invalid_baseline_rejected' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:97:0: 'ThesisLean.Negotiation.pairwise_terminal_not_global' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:98:0: 'ThesisLean.Negotiation.accepted_terminal_not_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:99:0: 'ThesisLean.Negotiation.externality_oracle_matches' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:100:0: 'ThesisLean.Negotiation.source_returned_equilibrium' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:101:0: 'ThesisLean.Negotiation.source_returned_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:103:0: 'ThesisLean.source_expected_cost_le_eight' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:104:0: 'ThesisLean.source_gain_constraints' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:105:0: 'ThesisLean.source_nash_product_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:106:0: 'ThesisLean.symmetric_split_expected_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:107:0: 'ThesisLean.symmetric_split_attains_nash_product' depends on axioms: [propext, Classical.choice, Quot.sound]
Build completed successfully (1934 jobs).


==> anc/research/broader_networks/results.json <==
[
  {
    "instance": "grid-n4-s2018100",
    "family": "grid",
    "players": 4,
    "baseline": 0,
    "baseline_total": 10,
    "benchmarks": {
      "global_profile": 4,
      "global_total": 1,
      "approved_profile": 4,
      "approved_total": 1,
      "approved_profiles": 3,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 8,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 10,
            "total_after": 3,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      },
      "own_risk": {
        "final": 8,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 10,
            "total_after": 3,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      },
      "reverse_schedule": {
        "final": 8,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 10,
            "total_after": 3,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      },
      "verified": {
        "final": 4,
        "trace": [
          0,
          4
        ],
        "updates": 1,
        "oracle_lookups": 24,
        "stop": "full_scan_no_accepted_move",
        "total": 1,
        "costs": [
          0,
          0,
          1,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 1
      }
    },
    "lean_execution": {
      "final": "4",
      "total": "1",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n4-s2018100",
    "family": "grid",
    "players": 4,
    "baseline": 8,
    "baseline_total": 3,
    "benchmarks": {
      "global_profile": 4,
      "global_total": 1,
      "approved_profile": 8,
      "approved_total": 3,
      "approved_profiles": 1,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 8,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      },
      "own_risk": {
        "final": 8,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      },
      "reverse_schedule": {
        "final": 8,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      },
      "verified": {
        "final": 8,
        "trace": [
          8
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      }
    },
    "lean_execution": {
      "final": "8",
      "total": "3",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n4-s2018101",
    "family": "grid",
    "players": 4,
    "baseline": 0,
    "baseline_total": 0,
    "benchmarks": {
      "global_profile": 0,
      "global_total": 0,
      "approved_profile": 0,
      "approved_total": 0,
      "approved_profiles": 2,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      },
      "own_risk": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      },
      "reverse_schedule": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      },
      "verified": {
        "final": 0,
        "trace": [
          0
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      }
    },
    "lean_execution": {
      "final": "0",
      "total": "0",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n4-s2018101",
    "family": "grid",
    "players": 4,
    "baseline": 6,
    "baseline_total": 3,
    "benchmarks": {
      "global_profile": 0,
      "global_total": 0,
      "approved_profile": 0,
      "approved_total": 0,
      "approved_profiles": 4,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 4,
        "trace": [
          {
            "from": 6,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 3,
            "total_after": 0,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 0
      },
      "own_risk": {
        "final": 4,
        "trace": [
          {
            "from": 6,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 3,
            "total_after": 0,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 0
      },
      "reverse_schedule": {
        "final": 4,
        "trace": [
          {
            "from": 6,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              1,
              0
            ],
            "members": [
              0,
              1
            ],
            "total_before": 3,
            "total_after": 0,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 13,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 0
      },
      "verified": {
        "final": 0,
        "trace": [
          6,
          0
        ],
        "updates": 1,
        "oracle_lookups": 20,
        "stop": "full_scan_no_accepted_move",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      }
    },
    "lean_execution": {
      "final": "0",
      "total": "0",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n4-s2018102",
    "family": "grid",
    "players": 4,
    "baseline": 0,
    "baseline_total": 6,
    "benchmarks": {
      "global_profile": 1,
      "global_total": 2,
      "approved_profile": 1,
      "approved_total": 2,
      "approved_profiles": 5,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 1,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 6,
            "total_after": 2,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 13,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 2,
        "costs": [
          2,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 2
      },
      "own_risk": {
        "final": 1,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 6,
            "total_after": 2,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 2,
        "costs": [
          2,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 2
      },
      "reverse_schedule": {
        "final": 1,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              3,
              0
            ],
            "members": [
              0,
              3
            ],
            "total_before": 6,
            "total_after": 2,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 13,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 2,
        "costs": [
          2,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 2
      },
      "verified": {
        "final": 1,
        "trace": [
          0,
          1
        ],
        "updates": 1,
        "oracle_lookups": 21,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          2,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "1",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n4-s2018102",
    "family": "grid",
    "players": 4,
    "baseline": 6,
    "baseline_total": 9,
    "benchmarks": {
      "global_profile": 1,
      "global_total": 2,
      "approved_profile": 1,
      "approved_total": 2,
      "approved_profiles": 10,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 7,
        "trace": [
          {
            "from": 6,
            "to": 7,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 9,
            "total_after": 5,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 13,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 5,
        "costs": [
          2,
          0,
          3,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 3,
        "published_profile": 7,
        "published_total": 5
      },
      "own_risk": {
        "final": 7,
        "trace": [
          {
            "from": 6,
            "to": 7,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 9,
            "total_after": 5,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 13,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 5,
        "costs": [
          2,
          0,
          3,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 3,
        "published_profile": 7,
        "published_total": 5
      },
      "reverse_schedule": {
        "final": 7,
        "trace": [
          {
            "from": 6,
            "to": 7,
            "kind": "negotiation",
            "representatives": [
              3,
              0
            ],
            "members": [
              0,
              3
            ],
            "total_before": 9,
            "total_after": 5,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 13,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 5,
        "costs": [
          2,
          0,
          3,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 3,
        "published_profile": 7,
        "published_total": 5
      },
      "verified": {
        "final": 1,
        "trace": [
          6,
          0,
          1
        ],
        "updates": 2,
        "oracle_lookups": 23,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          2,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "1",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n4-s2018103",
    "family": "grid",
    "players": 4,
    "baseline": 0,
    "baseline_total": 0,
    "benchmarks": {
      "global_profile": 0,
      "global_total": 0,
      "approved_profile": 0,
      "approved_total": 0,
      "approved_profiles": 4,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      },
      "own_risk": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      },
      "reverse_schedule": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      },
      "verified": {
        "final": 0,
        "trace": [
          0
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      }
    },
    "lean_execution": {
      "final": "0",
      "total": "0",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n4-s2018103",
    "family": "grid",
    "players": 4,
    "baseline": 1,
    "baseline_total": 0,
    "benchmarks": {
      "global_profile": 0,
      "global_total": 0,
      "approved_profile": 0,
      "approved_total": 0,
      "approved_profiles": 4,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 1,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 0
      },
      "own_risk": {
        "final": 1,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 0
      },
      "reverse_schedule": {
        "final": 1,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 0
      },
      "verified": {
        "final": 1,
        "trace": [
          1
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 0
      }
    },
    "lean_execution": {
      "final": "1",
      "total": "0",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n6-s2018100",
    "family": "grid",
    "players": 6,
    "baseline": 0,
    "baseline_total": 10,
    "benchmarks": {
      "global_profile": 4,
      "global_total": 1,
      "approved_profile": 4,
      "approved_total": 1,
      "approved_profiles": 12,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 10,
            "total_after": 9,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              2,
              4
            ],
            "members": [
              2,
              3,
              4
            ],
            "total_before": 9,
            "total_after": 3,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3,
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 25,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 3
      },
      "own_risk": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 10,
            "total_after": 9,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              2,
              4
            ],
            "members": [
              2,
              3,
              4
            ],
            "total_before": 9,
            "total_after": 3,
            "risk_score": 3
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3,
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 25,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 3
      },
      "reverse_schedule": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 10,
            "total_after": 9,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              4,
              2
            ],
            "members": [
              2,
              3,
              4
            ],
            "total_before": 9,
            "total_after": 3,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3,
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 26,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 3
      },
      "verified": {
        "final": 4,
        "trace": [
          0,
          4
        ],
        "updates": 1,
        "oracle_lookups": 72,
        "stop": "full_scan_no_accepted_move",
        "total": 1,
        "costs": [
          0,
          0,
          1,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 1
      }
    },
    "lean_execution": {
      "final": "4",
      "total": "1",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n6-s2018100",
    "family": "grid",
    "players": 6,
    "baseline": 18,
    "baseline_total": 14,
    "benchmarks": {
      "global_profile": 4,
      "global_total": 1,
      "approved_profile": 4,
      "approved_total": 1,
      "approved_profiles": 16,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 24,
        "trace": [
          {
            "from": 18,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 14,
            "total_after": 10,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 10,
            "total_after": 3,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 26,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 3
      },
      "own_risk": {
        "final": 24,
        "trace": [
          {
            "from": 18,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 14,
            "total_after": 10,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 10,
            "total_after": 3,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 26,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 3
      },
      "reverse_schedule": {
        "final": 24,
        "trace": [
          {
            "from": 18,
            "to": 26,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 14,
            "total_after": 13,
            "risk_score": 1
          },
          {
            "from": 26,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              2,
              1
            ],
            "members": [
              1,
              2,
              3
            ],
            "total_before": 13,
            "total_after": 3,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 25,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 3
      },
      "verified": {
        "final": 4,
        "trace": [
          18,
          0,
          4
        ],
        "updates": 2,
        "oracle_lookups": 74,
        "stop": "full_scan_no_accepted_move",
        "total": 1,
        "costs": [
          0,
          0,
          1,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 1
      }
    },
    "lean_execution": {
      "final": "4",
      "total": "1",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n6-s2018101",
    "family": "grid",
    "players": 6,
    "baseline": 0,
    "baseline_total": 6,
    "benchmarks": {
      "global_profile": 48,
      "global_total": 2,
      "approved_profile": 48,
      "approved_total": 2,
      "approved_profiles": 2,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 6,
        "costs": [
          0,
          1,
          0,
          0,
          3,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 6
      },
      "own_risk": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 6,
        "costs": [
          0,
          1,
          0,
          0,
          3,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 6
      },
      "reverse_schedule": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 6,
        "costs": [
          0,
          1,
          0,
          0,
          3,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 6
      },
      "verified": {
        "final": 48,
        "trace": [
          0,
          48
        ],
        "updates": 1,
        "oracle_lookups": 116,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 48,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "48",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n6-s2018101",
    "family": "grid",
    "players": 6,
    "baseline": 39,
    "baseline_total": 15,
    "benchmarks": {
      "global_profile": 48,
      "global_total": 2,
      "approved_profile": 48,
      "approved_total": 2,
      "approved_profiles": 11,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 55,
        "trace": [
          {
            "from": 39,
            "to": 55,
            "kind": "negotiation",
            "representatives": [
              1,
              4
            ],
            "members": [
              1,
              4
            ],
            "total_before": 15,
            "total_after": 10,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            4
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 10,
        "costs": [
          1,
          3,
          2,
          0,
          3,
          1
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 2,
        "published_profile": 55,
        "published_total": 10
      },
      "own_risk": {
        "final": 55,
        "trace": [
          {
            "from": 39,
            "to": 55,
            "kind": "negotiation",
            "representatives": [
              1,
              4
            ],
            "members": [
              1,
              4
            ],
            "total_before": 15,
            "total_after": 10,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            4
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 13,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 10,
        "costs": [
          1,
          3,
          2,
          0,
          3,
          1
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 2,
        "published_profile": 55,
        "published_total": 10
      },
      "reverse_schedule": {
        "final": 55,
        "trace": [
          {
            "from": 39,
            "to": 55,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 15,
            "total_after": 10,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            5
          ]
        ],
        "oracle_lookups": 31,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 10,
        "costs": [
          1,
          3,
          2,
          0,
          3,
          1
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 2,
        "published_profile": 55,
        "published_total": 10
      },
      "verified": {
        "final": 48,
        "trace": [
          39,
          35,
          32,
          0,
          48
        ],
        "updates": 4,
        "oracle_lookups": 189,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 48,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "48",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n6-s2018102",
    "family": "grid",
    "players": 6,
    "baseline": 0,
    "baseline_total": 18,
    "benchmarks": {
      "global_profile": 32,
      "global_total": 6,
      "approved_profile": 32,
      "approved_total": 6,
      "approved_profiles": 3,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 1,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 18,
            "total_after": 9,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 31,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 9,
        "costs": [
          3,
          0,
          0,
          3,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 9
      },
      "own_risk": {
        "final": 1,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 18,
            "total_after": 9,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 30,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 9,
        "costs": [
          3,
          0,
          0,
          3,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 9
      },
      "reverse_schedule": {
        "final": 32,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              5,
              3
            ],
            "members": [
              3,
              5
            ],
            "total_before": 18,
            "total_after": 6,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            5
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 31,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 6,
        "costs": [
          3,
          0,
          0,
          3,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 32,
        "published_total": 6
      },
      "verified": {
        "final": 32,
        "trace": [
          0,
          1,
          32
        ],
        "updates": 2,
        "oracle_lookups": 103,
        "stop": "full_scan_no_accepted_move",
        "total": 6,
        "costs": [
          3,
          0,
          0,
          3,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 32,
        "published_total": 6
      }
    },
    "lean_execution": {
      "final": "32",
      "total": "6",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n6-s2018102",
    "family": "grid",
    "players": 6,
    "baseline": 49,
    "baseline_total": 24,
    "benchmarks": {
      "global_profile": 32,
      "global_total": 6,
      "approved_profile": 33,
      "approved_total": 13,
      "approved_profiles": 4,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 1,
        "trace": [
          {
            "from": 49,
            "to": 17,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 24,
            "total_after": 20,
            "risk_score": 2
          },
          {
            "from": 17,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4,
              5
            ],
            "total_before": 20,
            "total_after": 9,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            4,
            5
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 55,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 9,
        "costs": [
          3,
          0,
          0,
          3,
          0,
          3
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 49,
        "published_total": 24
      },
      "own_risk": {
        "final": 1,
        "trace": [
          {
            "from": 49,
            "to": 17,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 24,
            "total_after": 20,
            "risk_score": 2
          },
          {
            "from": 17,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4,
              5
            ],
            "total_before": 20,
            "total_after": 9,
            "risk_score": 7
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            4,
            5
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 55,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 9,
        "costs": [
          3,
          0,
          0,
          3,
          0,
          3
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 49,
        "published_total": 24
      },
      "reverse_schedule": {
        "final": 3,
        "trace": [
          {
            "from": 49,
            "to": 17,
            "kind": "negotiation",
            "representatives": [
              5,
              0
            ],
            "members": [
              0,
              5
            ],
            "total_before": 24,
            "total_after": 20,
            "risk_score": 2
          },
          {
            "from": 17,
            "to": 19,
            "kind": "negotiation",
            "representatives": [
              4,
              1
            ],
            "members": [
              1,
              4
            ],
            "total_before": 20,
            "total_after": 18,
            "risk_score": 0
          },
          {
            "from": 19,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 18,
            "total_after": 11
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            5
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 47,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 11,
        "costs": [
          3,
          2,
          0,
          3,
          0,
          3
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 2,
        "published_profile": 49,
        "published_total": 24
      },
      "verified": {
        "final": 33,
        "trace": [
          49,
          33
        ],
        "updates": 1,
        "oracle_lookups": 101,
        "stop": "full_scan_no_accepted_move",
        "total": 13,
        "costs": [
          8,
          0,
          0,
          0,
          0,
          5
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 5,
        "published_profile": 33,
        "published_total": 13
      }
    },
    "lean_execution": {
      "final": "33",
      "total": "13",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n6-s2018103",
    "family": "grid",
    "players": 6,
    "baseline": 0,
    "baseline_total": 8,
    "benchmarks": {
      "global_profile": 24,
      "global_total": 6,
      "approved_profile": 24,
      "approved_total": 6,
      "approved_profiles": 3,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              3,
              5
            ],
            "members": [
              3,
              5
            ],
            "total_before": 8,
            "total_after": 8,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              3,
              4,
              5
            ],
            "total_before": 8,
            "total_after": 6,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            4,
            5
          ]
        ],
        "oracle_lookups": 25,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 6,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 6
      },
      "own_risk": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              3,
              5
            ],
            "members": [
              3,
              5
            ],
            "total_before": 8,
            "total_after": 8,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              3,
              4,
              5
            ],
            "total_before": 8,
            "total_after": 6,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            4,
            5
          ]
        ],
        "oracle_lookups": 25,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 6,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 6
      },
      "reverse_schedule": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              5,
              3
            ],
            "members": [
              3,
              5
            ],
            "total_before": 8,
            "total_after": 8,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              3,
              4,
              5
            ],
            "total_before": 8,
            "total_after": 6,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            4,
            5
          ]
        ],
        "oracle_lookups": 26,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 6,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 6
      },
      "verified": {
        "final": 24,
        "trace": [
          0,
          24
        ],
        "updates": 1,
        "oracle_lookups": 92,
        "stop": "full_scan_no_accepted_move",
        "total": 6,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 6
      }
    },
    "lean_execution": {
      "final": "24",
      "total": "6",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n6-s2018103",
    "family": "grid",
    "players": 6,
    "baseline": 10,
    "baseline_total": 17,
    "benchmarks": {
      "global_profile": 24,
      "global_total": 6,
      "approved_profile": 24,
      "approved_total": 6,
      "approved_profiles": 6,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 24,
        "trace": [
          {
            "from": 10,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              1,
              3
            ],
            "total_before": 17,
            "total_after": 17,
            "risk_score": 0
          },
          {
            "from": 2,
            "to": 0,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 17,
            "total_after": 8
          },
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              3,
              5
            ],
            "members": [
              3,
              5
            ],
            "total_before": 8,
            "total_after": 8,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              3,
              4,
              5
            ],
            "total_before": 8,
            "total_after": 6,
            "risk_score": 1
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            4,
            5
          ]
        ],
        "oracle_lookups": 38,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 6,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 6
      },
      "own_risk": {
        "final": 24,
        "trace": [
          {
            "from": 10,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              1,
              3
            ],
            "total_before": 17,
            "total_after": 17,
            "risk_score": 1
          },
          {
            "from": 2,
            "to": 0,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 17,
            "total_after": 8
          },
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              3,
              5
            ],
            "members": [
              3,
              5
            ],
            "total_before": 8,
            "total_after": 8,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              3,
              4,
              5
            ],
            "total_before": 8,
            "total_after": 6,
            "risk_score": 1
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            4,
            5
          ]
        ],
        "oracle_lookups": 38,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 6,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 6
      },
      "reverse_schedule": {
        "final": 0,
        "trace": [
          {
            "from": 10,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              5,
              1
            ],
            "members": [
              1,
              5
            ],
            "total_before": 17,
            "total_after": 8,
            "risk_score": 2
          },
          {
            "from": 8,
            "to": 0,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              3,
              4
            ],
            "total_before": 8,
            "total_after": 8,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1,
            5
          ],
          [
            2
          ],
          [
            3,
            4
          ]
        ],
        "oracle_lookups": 54,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 8,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 8
      },
      "verified": {
        "final": 24,
        "trace": [
          10,
          0,
          24
        ],
        "updates": 2,
        "oracle_lookups": 94,
        "stop": "full_scan_no_accepted_move",
        "total": 6,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 6
      }
    },
    "lean_execution": {
      "final": "24",
      "total": "6",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n8-s2018100",
    "family": "grid",
    "players": 8,
    "baseline": 0,
    "baseline_total": 16,
    "benchmarks": {
      "global_profile": 4,
      "global_total": 10,
      "approved_profile": 4,
      "approved_total": 10,
      "approved_profiles": 8,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 16,
            "total_after": 14,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              2,
              4
            ],
            "members": [
              2,
              3,
              4
            ],
            "total_before": 14,
            "total_after": 11,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3,
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 57,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 11,
        "costs": [
          0,
          4,
          0,
          0,
          3,
          0,
          0,
          4
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 16
      },
      "own_risk": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 16,
            "total_after": 14,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              2,
              4
            ],
            "members": [
              2,
              3,
              4
            ],
            "total_before": 14,
            "total_after": 11,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3,
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 57,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 11,
        "costs": [
          0,
          4,
          0,
          0,
          3,
          0,
          0,
          4
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 16
      },
      "reverse_schedule": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 16,
            "total_after": 14,
            "risk_score": 1
          },
          {
            "from": 8,
            "to": 24,
            "kind": "negotiation",
            "representatives": [
              4,
              2
            ],
            "members": [
              2,
              3,
              4
            ],
            "total_before": 14,
            "total_after": 11,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3,
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 58,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 11,
        "costs": [
          0,
          4,
          0,
          0,
          3,
          0,
          0,
          4
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 16
      },
      "verified": {
        "final": 4,
        "trace": [
          0,
          4
        ],
        "updates": 1,
        "oracle_lookups": 264,
        "stop": "full_scan_no_accepted_move",
        "total": 10,
        "costs": [
          0,
          4,
          2,
          0,
          0,
          0,
          0,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 10
      }
    },
    "lean_execution": {
      "final": "4",
      "total": "10",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n8-s2018100",
    "family": "grid",
    "players": 8,
    "baseline": 179,
    "baseline_total": 39,
    "benchmarks": {
      "global_profile": 4,
      "global_total": 10,
      "approved_profile": 4,
      "approved_total": 10,
      "approved_profiles": 64,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 53,
        "trace": [
          {
            "from": 179,
            "to": 177,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 39,
            "total_after": 24,
            "risk_score": 3
          },
          {
            "from": 177,
            "to": 49,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              0,
              1,
              7
            ],
            "total_before": 24,
            "total_after": 19,
            "risk_score": 2
          },
          {
            "from": 49,
            "to": 53,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 19,
            "total_after": 13,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1,
            7
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 40,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 13,
        "costs": [
          0,
          4,
          2,
          0,
          3,
          0,
          0,
          4
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 3,
        "published_profile": 53,
        "published_total": 13
      },
      "own_risk": {
        "final": 53,
        "trace": [
          {
            "from": 179,
            "to": 177,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 39,
            "total_after": 24,
            "risk_score": 9
          },
          {
            "from": 177,
            "to": 49,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              0,
              1,
              7
            ],
            "total_before": 24,
            "total_after": 19,
            "risk_score": 4
          },
          {
            "from": 49,
            "to": 53,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 19,
            "total_after": 13,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1,
            7
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 40,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 13,
        "costs": [
          0,
          4,
          2,
          0,
          3,
          0,
          0,
          4
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 3,
        "published_profile": 53,
        "published_total": 13
      },
      "reverse_schedule": {
        "final": 53,
        "trace": [
          {
            "from": 179,
            "to": 51,
            "kind": "negotiation",
            "representatives": [
              7,
              0
            ],
            "members": [
              0,
              7
            ],
            "total_before": 39,
            "total_after": 20,
            "risk_score": 3
          },
          {
            "from": 51,
            "to": 55,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 20,
            "total_after": 20,
            "risk_score": 1
          },
          {
            "from": 55,
            "to": 53,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              2,
              3
            ],
            "total_before": 20,
            "total_after": 13,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 63,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 13,
        "costs": [
          0,
          4,
          2,
          0,
          3,
          0,
          0,
          4
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 3,
        "published_profile": 53,
        "published_total": 13
      },
      "verified": {
        "final": 4,
        "trace": [
          179,
          19,
          1,
          4
        ],
        "updates": 3,
        "oracle_lookups": 288,
        "stop": "full_scan_no_accepted_move",
        "total": 10,
        "costs": [
          0,
          4,
          2,
          0,
          0,
          0,
          0,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 10
      }
    },
    "lean_execution": {
      "final": "4",
      "total": "10",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n8-s2018101",
    "family": "grid",
    "players": 8,
    "baseline": 0,
    "baseline_total": 14,
    "benchmarks": {
      "global_profile": 48,
      "global_total": 10,
      "approved_profile": 0,
      "approved_total": 14,
      "approved_profiles": 1,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 64,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              1,
              6
            ],
            "members": [
              1,
              6
            ],
            "total_before": 14,
            "total_after": 13,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            6
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 64,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 13,
        "costs": [
          0,
          1,
          0,
          0,
          2,
          1,
          6,
          3
        ],
        "violating_travellers": [
          7,
          8
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 0,
        "published_total": 14
      },
      "own_risk": {
        "final": 64,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              1,
              6
            ],
            "members": [
              1,
              6
            ],
            "total_before": 14,
            "total_after": 13,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            6
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 64,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 13,
        "costs": [
          0,
          1,
          0,
          0,
          2,
          1,
          6,
          3
        ],
        "violating_travellers": [
          7,
          8
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 0,
        "published_total": 14
      },
      "reverse_schedule": {
        "final": 64,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 14,
            "total_after": 13,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 75,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 13,
        "costs": [
          0,
          1,
          0,
          0,
          2,
          1,
          6,
          3
        ],
        "violating_travellers": [
          7,
          8
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 0,
        "published_total": 14
      },
      "verified": {
        "final": 0,
        "trace": [
          0
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 14,
        "costs": [
          0,
          3,
          0,
          0,
          4,
          2,
          5,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 14
      }
    },
    "lean_execution": {
      "final": "0",
      "total": "14",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n8-s2018101",
    "family": "grid",
    "players": 8,
    "baseline": 240,
    "baseline_total": 20,
    "benchmarks": {
      "global_profile": 48,
      "global_total": 10,
      "approved_profile": 240,
      "approved_total": 20,
      "approved_profiles": 2,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 48,
        "trace": [
          {
            "from": 240,
            "to": 112,
            "kind": "negotiation",
            "representatives": [
              6,
              7
            ],
            "members": [
              6,
              7
            ],
            "total_before": 20,
            "total_after": 13,
            "risk_score": 3
          },
          {
            "from": 112,
            "to": 48,
            "kind": "withdrawal",
            "members": [
              6
            ],
            "total_before": 13,
            "total_after": 10
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 62,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 10,
        "costs": [
          0,
          2,
          0,
          0,
          4,
          0,
          3,
          1
        ],
        "violating_travellers": [
          2,
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 240,
        "published_total": 20
      },
      "own_risk": {
        "final": 48,
        "trace": [
          {
            "from": 240,
            "to": 112,
            "kind": "negotiation",
            "representatives": [
              6,
              7
            ],
            "members": [
              6,
              7
            ],
            "total_before": 20,
            "total_after": 13,
            "risk_score": 5
          },
          {
            "from": 112,
            "to": 48,
            "kind": "withdrawal",
            "members": [
              6
            ],
            "total_before": 13,
            "total_after": 10
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 62,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 10,
        "costs": [
          0,
          2,
          0,
          0,
          4,
          0,
          3,
          1
        ],
        "violating_travellers": [
          2,
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 240,
        "published_total": 20
      },
      "reverse_schedule": {
        "final": 48,
        "trace": [
          {
            "from": 240,
            "to": 112,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 20,
            "total_after": 13,
            "risk_score": 3
          },
          {
            "from": 112,
            "to": 48,
            "kind": "withdrawal",
            "members": [
              6
            ],
            "total_before": 13,
            "total_after": 10
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 62,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 10,
        "costs": [
          0,
          2,
          0,
          0,
          4,
          0,
          3,
          1
        ],
        "violating_travellers": [
          2,
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 240,
        "published_total": 20
      },
      "verified": {
        "final": 240,
        "trace": [
          240
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 20,
        "costs": [
          0,
          0,
          0,
          0,
          2,
          0,
          9,
          9
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 6,
        "published_profile": 240,
        "published_total": 20
      }
    },
    "lean_execution": {
      "final": "240",
      "total": "20",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n8-s2018102",
    "family": "grid",
    "players": 8,
    "baseline": 0,
    "baseline_total": 8,
    "benchmarks": {
      "global_profile": 36,
      "global_total": 3,
      "approved_profile": 36,
      "approved_total": 3,
      "approved_profiles": 8,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 96,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 8,
            "total_after": 5,
            "risk_score": 1
          },
          {
            "from": 32,
            "to": 96,
            "kind": "negotiation",
            "representatives": [
              2,
              6
            ],
            "members": [
              2,
              6
            ],
            "total_before": 5,
            "total_after": 4,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            5
          ],
          [
            1
          ],
          [
            2,
            6
          ],
          [
            3
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 60,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 4,
        "costs": [
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 96,
        "published_total": 4
      },
      "own_risk": {
        "final": 96,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 8,
            "total_after": 5,
            "risk_score": 1
          },
          {
            "from": 32,
            "to": 96,
            "kind": "negotiation",
            "representatives": [
              2,
              6
            ],
            "members": [
              2,
              6
            ],
            "total_before": 5,
            "total_after": 4,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            5
          ],
          [
            1
          ],
          [
            2,
            6
          ],
          [
            3
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 60,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 4,
        "costs": [
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 96,
        "published_total": 4
      },
      "reverse_schedule": {
        "final": 96,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              6,
              2
            ],
            "members": [
              2,
              6
            ],
            "total_before": 8,
            "total_after": 7,
            "risk_score": 0
          },
          {
            "from": 64,
            "to": 96,
            "kind": "negotiation",
            "representatives": [
              5,
              3
            ],
            "members": [
              3,
              5
            ],
            "total_before": 7,
            "total_after": 4,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            6
          ],
          [
            3,
            5
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 44,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 4,
        "costs": [
          1,
          0,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 96,
        "published_total": 4
      },
      "verified": {
        "final": 36,
        "trace": [
          0,
          4,
          32,
          36
        ],
        "updates": 3,
        "oracle_lookups": 336,
        "stop": "full_scan_no_accepted_move",
        "total": 3,
        "costs": [
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 36,
        "published_total": 3
      }
    },
    "lean_execution": {
      "final": "36",
      "total": "3",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n8-s2018102",
    "family": "grid",
    "players": 8,
    "baseline": 106,
    "baseline_total": 10,
    "benchmarks": {
      "global_profile": 36,
      "global_total": 3,
      "approved_profile": 36,
      "approved_total": 3,
      "approved_profiles": 9,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 98,
        "trace": [
          {
            "from": 106,
            "to": 98,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 10,
            "total_after": 7,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 7,
        "costs": [
          1,
          3,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 3,
        "published_profile": 98,
        "published_total": 7
      },
      "own_risk": {
        "final": 98,
        "trace": [
          {
            "from": 106,
            "to": 98,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 10,
            "total_after": 7,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 7,
        "costs": [
          1,
          3,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 3,
        "published_profile": 98,
        "published_total": 7
      },
      "reverse_schedule": {
        "final": 98,
        "trace": [
          {
            "from": 106,
            "to": 98,
            "kind": "negotiation",
            "representatives": [
              3,
              0
            ],
            "members": [
              0,
              3
            ],
            "total_before": 10,
            "total_after": 7,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 7,
        "costs": [
          1,
          3,
          0,
          1,
          0,
          1,
          1,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 3,
        "published_profile": 98,
        "published_total": 7
      },
      "verified": {
        "final": 36,
        "trace": [
          106,
          46,
          36
        ],
        "updates": 2,
        "oracle_lookups": 344,
        "stop": "full_scan_no_accepted_move",
        "total": 3,
        "costs": [
          1,
          0,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 36,
        "published_total": 3
      }
    },
    "lean_execution": {
      "final": "36",
      "total": "3",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n8-s2018103",
    "family": "grid",
    "players": 8,
    "baseline": 0,
    "baseline_total": 16,
    "benchmarks": {
      "global_profile": 216,
      "global_total": 14,
      "approved_profile": 0,
      "approved_total": 16,
      "approved_profiles": 2,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              1,
              6
            ],
            "members": [
              1,
              6
            ],
            "total_before": 16,
            "total_after": 16,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            6
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 64,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 16,
        "costs": [
          0,
          4,
          0,
          6,
          0,
          6,
          0,
          0
        ],
        "violating_travellers": [
          4,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 16
      },
      "own_risk": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              1,
              6
            ],
            "members": [
              1,
              6
            ],
            "total_before": 16,
            "total_after": 16,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            6
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 64,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 16,
        "costs": [
          0,
          4,
          0,
          6,
          0,
          6,
          0,
          0
        ],
        "violating_travellers": [
          4,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 16
      },
      "reverse_schedule": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              6,
              1
            ],
            "members": [
              1,
              6
            ],
            "total_before": 16,
            "total_after": 16,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            6
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 64,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 16,
        "costs": [
          0,
          4,
          0,
          6,
          0,
          6,
          0,
          0
        ],
        "violating_travellers": [
          4,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 16
      },
      "verified": {
        "final": 0,
        "trace": [
          0
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 16,
        "costs": [
          0,
          4,
          0,
          4,
          0,
          4,
          4,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 16
      }
    },
    "lean_execution": {
      "final": "0",
      "total": "16",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "grid-n8-s2018103",
    "family": "grid",
    "players": 8,
    "baseline": 214,
    "baseline_total": 33,
    "benchmarks": {
      "global_profile": 216,
      "global_total": 14,
      "approved_profile": 216,
      "approved_total": 14,
      "approved_profiles": 36,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 216,
        "trace": [
          {
            "from": 214,
            "to": 222,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              1,
              3
            ],
            "total_before": 33,
            "total_after": 25,
            "risk_score": 0
          },
          {
            "from": 222,
            "to": 220,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 25,
            "total_after": 21
          },
          {
            "from": 220,
            "to": 216,
            "kind": "negotiation",
            "representatives": [
              2,
              5
            ],
            "members": [
              2,
              5
            ],
            "total_before": 21,
            "total_after": 14,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            5
          ],
          [
            3
          ],
          [
            4
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 68,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 14,
        "costs": [
          0,
          2,
          0,
          4,
          3,
          2,
          3,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 216,
        "published_total": 14
      },
      "own_risk": {
        "final": 216,
        "trace": [
          {
            "from": 214,
            "to": 212,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              1,
              3
            ],
            "total_before": 33,
            "total_after": 29,
            "risk_score": 2
          },
          {
            "from": 212,
            "to": 220,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 29,
            "total_after": 21
          },
          {
            "from": 220,
            "to": 216,
            "kind": "negotiation",
            "representatives": [
              2,
              5
            ],
            "members": [
              2,
              5
            ],
            "total_before": 21,
            "total_after": 14,
            "risk_score": 5
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            5
          ],
          [
            3
          ],
          [
            4
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 68,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 14,
        "costs": [
          0,
          2,
          0,
          4,
          3,
          2,
          3,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 216,
        "published_total": 14
      },
      "reverse_schedule": {
        "final": 216,
        "trace": [
          {
            "from": 214,
            "to": 222,
            "kind": "negotiation",
            "representatives": [
              6,
              3
            ],
            "members": [
              3,
              6
            ],
            "total_before": 33,
            "total_after": 25,
            "risk_score": 3
          },
          {
            "from": 222,
            "to": 218,
            "kind": "negotiation",
            "representatives": [
              5,
              2
            ],
            "members": [
              2,
              5
            ],
            "total_before": 25,
            "total_after": 18,
            "risk_score": 2
          },
          {
            "from": 218,
            "to": 216,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              3,
              6
            ],
            "total_before": 18,
            "total_after": 14,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3,
            6
          ],
          [
            2,
            5
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 82,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 14,
        "costs": [
          0,
          2,
          0,
          4,
          3,
          2,
          3,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 216,
        "published_total": 14
      },
      "verified": {
        "final": 2,
        "trace": [
          214,
          70,
          2
        ],
        "updates": 2,
        "oracle_lookups": 334,
        "stop": "full_scan_no_accepted_move",
        "total": 16,
        "costs": [
          0,
          4,
          0,
          6,
          0,
          6,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 16
      }
    },
    "lean_execution": {
      "final": "2",
      "total": "16",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n4-s2018100",
    "family": "ring_shortcuts",
    "players": 4,
    "baseline": 0,
    "baseline_total": 18,
    "benchmarks": {
      "global_profile": 3,
      "global_total": 9,
      "approved_profile": 2,
      "approved_total": 11,
      "approved_profiles": 3,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 18,
            "total_after": 11,
            "risk_score": 2
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 11,
            "total_after": 9
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 9,
        "costs": [
          4,
          2,
          0,
          3
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 18
      },
      "own_risk": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 18,
            "total_after": 11,
            "risk_score": 3
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 11,
            "total_after": 9
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 9,
        "costs": [
          4,
          2,
          0,
          3
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 18
      },
      "reverse_schedule": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              2,
              1
            ],
            "members": [
              1,
              2
            ],
            "total_before": 18,
            "total_after": 11,
            "risk_score": 2
          },
          {
            "from": 2,
            "to": 3,
            "kind": "negotiation",
            "representatives": [
              2,
              0
            ],
            "members": [
              0,
              1,
              2
            ],
            "total_before": 11,
            "total_after": 9,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1,
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 45,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 9,
        "costs": [
          4,
          2,
          0,
          3
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 18
      },
      "verified": {
        "final": 2,
        "trace": [
          0,
          2
        ],
        "updates": 1,
        "oracle_lookups": 22,
        "stop": "full_scan_no_accepted_move",
        "total": 11,
        "costs": [
          5,
          4,
          2,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 2,
        "published_total": 11
      }
    },
    "lean_execution": {
      "final": "2",
      "total": "11",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n4-s2018100",
    "family": "ring_shortcuts",
    "players": 4,
    "baseline": 13,
    "baseline_total": 14,
    "benchmarks": {
      "global_profile": 3,
      "global_total": 9,
      "approved_profile": 11,
      "approved_total": 14,
      "approved_profiles": 2,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 5,
        "trace": [
          {
            "from": 13,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              1,
              3
            ],
            "total_before": 14,
            "total_after": 9,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 55,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 9,
        "costs": [
          4,
          0,
          2,
          3
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 14
      },
      "own_risk": {
        "final": 5,
        "trace": [
          {
            "from": 13,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              1,
              3
            ],
            "total_before": 14,
            "total_after": 9,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 54,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 9,
        "costs": [
          4,
          0,
          2,
          3
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 14
      },
      "reverse_schedule": {
        "final": 5,
        "trace": [
          {
            "from": 13,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              3
            ],
            "total_before": 14,
            "total_after": 9,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 47,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 9,
        "costs": [
          4,
          0,
          2,
          3
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 14
      },
      "verified": {
        "final": 13,
        "trace": [
          13
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 14,
        "costs": [
          1,
          5,
          2,
          6
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 3,
        "published_profile": 13,
        "published_total": 14
      }
    },
    "lean_execution": {
      "final": "13",
      "total": "14",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n4-s2018101",
    "family": "ring_shortcuts",
    "players": 4,
    "baseline": 0,
    "baseline_total": 14,
    "benchmarks": {
      "global_profile": 10,
      "global_total": 0,
      "approved_profile": 10,
      "approved_total": 0,
      "approved_profiles": 12,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 13,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 14,
            "total_after": 11,
            "risk_score": 0
          },
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 11,
            "total_after": 5,
            "risk_score": 3
          },
          {
            "from": 5,
            "to": 13,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 5,
            "total_after": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 29,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 3,
        "costs": [
          3,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 3
      },
      "own_risk": {
        "final": 13,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 14,
            "total_after": 11,
            "risk_score": 0
          },
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 11,
            "total_after": 5,
            "risk_score": 3
          },
          {
            "from": 5,
            "to": 13,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 5,
            "total_after": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 29,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 3,
        "costs": [
          3,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 3
      },
      "reverse_schedule": {
        "final": 13,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 14,
            "total_after": 8,
            "risk_score": 3
          },
          {
            "from": 4,
            "to": 12,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 8,
            "total_after": 6
          },
          {
            "from": 12,
            "to": 13,
            "kind": "negotiation",
            "representatives": [
              1,
              0
            ],
            "members": [
              0,
              1
            ],
            "total_before": 6,
            "total_after": 3,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 25,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 3,
        "costs": [
          3,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 3
      },
      "verified": {
        "final": 10,
        "trace": [
          0,
          1,
          2,
          6,
          10
        ],
        "updates": 4,
        "oracle_lookups": 45,
        "stop": "full_scan_no_accepted_move",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 0
      }
    },
    "lean_execution": {
      "final": "10",
      "total": "0",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n4-s2018101",
    "family": "ring_shortcuts",
    "players": 4,
    "baseline": 3,
    "baseline_total": 25,
    "benchmarks": {
      "global_profile": 10,
      "global_total": 0,
      "approved_profile": 10,
      "approved_total": 0,
      "approved_profiles": 16,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 13,
        "trace": [
          {
            "from": 3,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 25,
            "total_after": 11,
            "risk_score": 7
          },
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 11,
            "total_after": 5,
            "risk_score": 3
          },
          {
            "from": 5,
            "to": 13,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 5,
            "total_after": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 29,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 3,
        "costs": [
          3,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 3
      },
      "own_risk": {
        "final": 13,
        "trace": [
          {
            "from": 3,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 25,
            "total_after": 11,
            "risk_score": 7
          },
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 11,
            "total_after": 5,
            "risk_score": 3
          },
          {
            "from": 5,
            "to": 13,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 5,
            "total_after": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 29,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 3,
        "costs": [
          3,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 3
      },
      "reverse_schedule": {
        "final": 14,
        "trace": [
          {
            "from": 3,
            "to": 7,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 25,
            "total_after": 19,
            "risk_score": 3
          },
          {
            "from": 7,
            "to": 15,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 19,
            "total_after": 17
          },
          {
            "from": 15,
            "to": 14,
            "kind": "negotiation",
            "representatives": [
              1,
              0
            ],
            "members": [
              0,
              1
            ],
            "total_before": 17,
            "total_after": 0,
            "risk_score": 7
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 25,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 14,
        "published_total": 0
      },
      "verified": {
        "final": 10,
        "trace": [
          3,
          0,
          1,
          2,
          6,
          10
        ],
        "updates": 5,
        "oracle_lookups": 47,
        "stop": "full_scan_no_accepted_move",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 0
      }
    },
    "lean_execution": {
      "final": "10",
      "total": "0",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n4-s2018102",
    "family": "ring_shortcuts",
    "players": 4,
    "baseline": 0,
    "baseline_total": 0,
    "benchmarks": {
      "global_profile": 0,
      "global_total": 0,
      "approved_profile": 0,
      "approved_total": 0,
      "approved_profiles": 2,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      },
      "own_risk": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      },
      "reverse_schedule": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      },
      "verified": {
        "final": 0,
        "trace": [
          0
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      }
    },
    "lean_execution": {
      "final": "0",
      "total": "0",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n4-s2018102",
    "family": "ring_shortcuts",
    "players": 4,
    "baseline": 15,
    "baseline_total": 7,
    "benchmarks": {
      "global_profile": 0,
      "global_total": 0,
      "approved_profile": 0,
      "approved_total": 0,
      "approved_profiles": 9,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 15,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 7,
        "costs": [
          2,
          3,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 2,
        "published_profile": 15,
        "published_total": 7
      },
      "own_risk": {
        "final": 15,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 7,
        "costs": [
          2,
          3,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 2,
        "published_profile": 15,
        "published_total": 7
      },
      "reverse_schedule": {
        "final": 15,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 1,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 7,
        "costs": [
          2,
          3,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 2,
        "published_profile": 15,
        "published_total": 7
      },
      "verified": {
        "final": 0,
        "trace": [
          15,
          3,
          0
        ],
        "updates": 2,
        "oracle_lookups": 25,
        "stop": "full_scan_no_accepted_move",
        "total": 0,
        "costs": [
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 0
      }
    },
    "lean_execution": {
      "final": "0",
      "total": "0",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n4-s2018103",
    "family": "ring_shortcuts",
    "players": 4,
    "baseline": 0,
    "baseline_total": 8,
    "benchmarks": {
      "global_profile": 1,
      "global_total": 2,
      "approved_profile": 1,
      "approved_total": 2,
      "approved_profiles": 3,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 8,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 8,
            "total_after": 3,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      },
      "own_risk": {
        "final": 8,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 8,
            "total_after": 3,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 12,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      },
      "reverse_schedule": {
        "final": 8,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              3
            ],
            "total_before": 8,
            "total_after": 3,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 13,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 3,
        "costs": [
          0,
          0,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 3
      },
      "verified": {
        "final": 1,
        "trace": [
          0,
          1
        ],
        "updates": 1,
        "oracle_lookups": 21,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          0,
          1,
          0,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "1",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n4-s2018103",
    "family": "ring_shortcuts",
    "players": 4,
    "baseline": 11,
    "baseline_total": 47,
    "benchmarks": {
      "global_profile": 1,
      "global_total": 2,
      "approved_profile": 1,
      "approved_total": 2,
      "approved_profiles": 8,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 2,
        "trace": [
          {
            "from": 11,
            "to": 3,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 47,
            "total_after": 12,
            "risk_score": 11
          },
          {
            "from": 3,
            "to": 2,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 12,
            "total_after": 8
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 30,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 8,
        "costs": [
          3,
          2,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 2,
        "published_total": 8
      },
      "own_risk": {
        "final": 2,
        "trace": [
          {
            "from": 11,
            "to": 10,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 47,
            "total_after": 15,
            "risk_score": 16
          },
          {
            "from": 10,
            "to": 2,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 15,
            "total_after": 8
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 30,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 8,
        "costs": [
          3,
          2,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 2,
        "published_total": 8
      },
      "reverse_schedule": {
        "final": 1,
        "trace": [
          {
            "from": 11,
            "to": 9,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              3
            ],
            "total_before": 47,
            "total_after": 25,
            "risk_score": 5
          },
          {
            "from": 9,
            "to": 1,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 25,
            "total_after": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 30,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 2,
        "costs": [
          0,
          1,
          0,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 2
      },
      "verified": {
        "final": 1,
        "trace": [
          11,
          1
        ],
        "updates": 1,
        "oracle_lookups": 21,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          0,
          1,
          0,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "1",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n6-s2018100",
    "family": "ring_shortcuts",
    "players": 6,
    "baseline": 0,
    "baseline_total": 30,
    "benchmarks": {
      "global_profile": 13,
      "global_total": 21,
      "approved_profile": 13,
      "approved_total": 21,
      "approved_profiles": 8,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 30,
            "total_after": 24,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 24,
        "costs": [
          5,
          5,
          2,
          6,
          6,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 24
      },
      "own_risk": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 30,
            "total_after": 24,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 24,
        "costs": [
          5,
          5,
          2,
          6,
          6,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 24
      },
      "reverse_schedule": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              2,
              1
            ],
            "members": [
              1,
              2
            ],
            "total_before": 30,
            "total_after": 24,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 62,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 24,
        "costs": [
          5,
          5,
          2,
          6,
          6,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 24
      },
      "verified": {
        "final": 13,
        "trace": [
          0,
          2,
          4,
          13
        ],
        "updates": 3,
        "oracle_lookups": 91,
        "stop": "full_scan_no_accepted_move",
        "total": 21,
        "costs": [
          7,
          5,
          1,
          5,
          3,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 21
      }
    },
    "lean_execution": {
      "final": "13",
      "total": "21",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n6-s2018100",
    "family": "ring_shortcuts",
    "players": 6,
    "baseline": 1,
    "baseline_total": 31,
    "benchmarks": {
      "global_profile": 13,
      "global_total": 21,
      "approved_profile": 1,
      "approved_total": 31,
      "approved_profiles": 2,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 11,
        "trace": [
          {
            "from": 1,
            "to": 9,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 31,
            "total_after": 27,
            "risk_score": 2
          },
          {
            "from": 9,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 27,
            "total_after": 23,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1,
            3
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 65,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 23,
        "costs": [
          7,
          6,
          2,
          5,
          3,
          0
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 31
      },
      "own_risk": {
        "final": 11,
        "trace": [
          {
            "from": 1,
            "to": 9,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 31,
            "total_after": 27,
            "risk_score": 2
          },
          {
            "from": 9,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 27,
            "total_after": 23,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1,
            3
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 65,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 23,
        "costs": [
          7,
          6,
          2,
          5,
          3,
          0
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 31
      },
      "reverse_schedule": {
        "final": 19,
        "trace": [
          {
            "from": 1,
            "to": 17,
            "kind": "negotiation",
            "representatives": [
              4,
              0
            ],
            "members": [
              0,
              4
            ],
            "total_before": 31,
            "total_after": 30,
            "risk_score": 1
          },
          {
            "from": 17,
            "to": 19,
            "kind": "negotiation",
            "representatives": [
              2,
              1
            ],
            "members": [
              1,
              2
            ],
            "total_before": 30,
            "total_after": 26,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            4
          ],
          [
            1,
            2
          ],
          [
            3
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 72,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 26,
        "costs": [
          7,
          6,
          2,
          3,
          8,
          0
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 31
      },
      "verified": {
        "final": 1,
        "trace": [
          1
        ],
        "updates": 0,
        "oracle_lookups": 66,
        "stop": "full_scan_no_accepted_move",
        "total": 31,
        "costs": [
          9,
          2,
          2,
          9,
          9,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 2,
        "published_profile": 1,
        "published_total": 31
      }
    },
    "lean_execution": {
      "final": "1",
      "total": "31",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n6-s2018101",
    "family": "ring_shortcuts",
    "players": 6,
    "baseline": 0,
    "baseline_total": 30,
    "benchmarks": {
      "global_profile": 9,
      "global_total": 9,
      "approved_profile": 8,
      "approved_total": 15,
      "approved_profiles": 7,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 14,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 30,
            "total_after": 30,
            "risk_score": 0
          },
          {
            "from": 2,
            "to": 18,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 30,
            "total_after": 24,
            "risk_score": 0
          },
          {
            "from": 18,
            "to": 22,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 24,
            "total_after": 24,
            "risk_score": 0
          },
          {
            "from": 22,
            "to": 30,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 24,
            "total_after": 15
          },
          {
            "from": 30,
            "to": 14,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 15,
            "total_after": 15
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 82,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 15,
        "costs": [
          0,
          4,
          3,
          1,
          4,
          3
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 30
      },
      "own_risk": {
        "final": 14,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 30,
            "total_after": 30,
            "risk_score": 0
          },
          {
            "from": 2,
            "to": 18,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 30,
            "total_after": 24,
            "risk_score": 2
          },
          {
            "from": 18,
            "to": 22,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 24,
            "total_after": 24,
            "risk_score": 0
          },
          {
            "from": 22,
            "to": 30,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 24,
            "total_after": 15
          },
          {
            "from": 30,
            "to": 14,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 15,
            "total_after": 15
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 82,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 15,
        "costs": [
          0,
          4,
          3,
          1,
          4,
          3
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 30
      },
      "reverse_schedule": {
        "final": 26,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              5,
              3
            ],
            "members": [
              3,
              5
            ],
            "total_before": 30,
            "total_after": 15,
            "risk_score": 3
          },
          {
            "from": 8,
            "to": 10,
            "kind": "negotiation",
            "representatives": [
              1,
              0
            ],
            "members": [
              0,
              1
            ],
            "total_before": 15,
            "total_after": 15,
            "risk_score": 0
          },
          {
            "from": 10,
            "to": 26,
            "kind": "negotiation",
            "representatives": [
              4,
              0
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 15,
            "total_after": 11,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1,
            4
          ],
          [
            2
          ],
          [
            3,
            5
          ]
        ],
        "oracle_lookups": 98,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 11,
        "costs": [
          0,
          0,
          3,
          2,
          3,
          3
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 30
      },
      "verified": {
        "final": 8,
        "trace": [
          0,
          4,
          8
        ],
        "updates": 2,
        "oracle_lookups": 82,
        "stop": "full_scan_no_accepted_move",
        "total": 15,
        "costs": [
          4,
          4,
          3,
          1,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 3,
        "published_profile": 8,
        "published_total": 15
      }
    },
    "lean_execution": {
      "final": "8",
      "total": "15",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n6-s2018101",
    "family": "ring_shortcuts",
    "players": 6,
    "baseline": 15,
    "baseline_total": 29,
    "benchmarks": {
      "global_profile": 9,
      "global_total": 9,
      "approved_profile": 9,
      "approved_total": 9,
      "approved_profiles": 8,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 13,
        "trace": [
          {
            "from": 15,
            "to": 13,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 29,
            "total_after": 9,
            "risk_score": 6
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 9,
        "costs": [
          1,
          0,
          3,
          1,
          1,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 9
      },
      "own_risk": {
        "final": 26,
        "trace": [
          {
            "from": 15,
            "to": 14,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 29,
            "total_after": 15,
            "risk_score": 7
          },
          {
            "from": 14,
            "to": 30,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 15,
            "total_after": 15,
            "risk_score": 1
          },
          {
            "from": 30,
            "to": 26,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              1,
              2,
              4
            ],
            "total_before": 15,
            "total_after": 11,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1,
            2,
            4
          ],
          [
            3
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 84,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 11,
        "costs": [
          0,
          0,
          3,
          2,
          3,
          3
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 15,
        "published_total": 29
      },
      "reverse_schedule": {
        "final": 26,
        "trace": [
          {
            "from": 15,
            "to": 31,
            "kind": "negotiation",
            "representatives": [
              4,
              0
            ],
            "members": [
              0,
              4
            ],
            "total_before": 29,
            "total_after": 27,
            "risk_score": 0
          },
          {
            "from": 31,
            "to": 30,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 27,
            "total_after": 15
          },
          {
            "from": 30,
            "to": 26,
            "kind": "negotiation",
            "representatives": [
              5,
              2
            ],
            "members": [
              2,
              5
            ],
            "total_before": 15,
            "total_after": 11,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            5
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 49,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 11,
        "costs": [
          0,
          0,
          3,
          2,
          3,
          3
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 15,
        "published_total": 29
      },
      "verified": {
        "final": 9,
        "trace": [
          15,
          9
        ],
        "updates": 1,
        "oracle_lookups": 77,
        "stop": "full_scan_no_accepted_move",
        "total": 9,
        "costs": [
          1,
          0,
          3,
          1,
          1,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 9,
        "published_total": 9
      }
    },
    "lean_execution": {
      "final": "9",
      "total": "9",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n6-s2018102",
    "family": "ring_shortcuts",
    "players": 6,
    "baseline": 0,
    "baseline_total": 4,
    "benchmarks": {
      "global_profile": 2,
      "global_total": 2,
      "approved_profile": 2,
      "approved_total": 2,
      "approved_profiles": 2,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 4,
            "total_after": 2,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            5
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 31,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 2
      },
      "own_risk": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 4,
            "total_after": 2,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            5
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 30,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 2
      },
      "reverse_schedule": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              5,
              1
            ],
            "members": [
              1,
              5
            ],
            "total_before": 4,
            "total_after": 2,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            5
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 38,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 2
      },
      "verified": {
        "final": 2,
        "trace": [
          0,
          2
        ],
        "updates": 1,
        "oracle_lookups": 70,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "2",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n6-s2018102",
    "family": "ring_shortcuts",
    "players": 6,
    "baseline": 3,
    "baseline_total": 6,
    "benchmarks": {
      "global_profile": 2,
      "global_total": 2,
      "approved_profile": 2,
      "approved_total": 2,
      "approved_profiles": 2,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 2,
        "trace": [
          {
            "from": 3,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 6,
            "total_after": 2,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            5
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 31,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 2
      },
      "own_risk": {
        "final": 2,
        "trace": [
          {
            "from": 3,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 6,
            "total_after": 2,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            5
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 30,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 2
      },
      "reverse_schedule": {
        "final": 2,
        "trace": [
          {
            "from": 3,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              5,
              0
            ],
            "members": [
              0,
              5
            ],
            "total_before": 6,
            "total_after": 2,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            5
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 38,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 2
      },
      "verified": {
        "final": 2,
        "trace": [
          3,
          2
        ],
        "updates": 1,
        "oracle_lookups": 70,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "2",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n6-s2018103",
    "family": "ring_shortcuts",
    "players": 6,
    "baseline": 0,
    "baseline_total": 14,
    "benchmarks": {
      "global_profile": 8,
      "global_total": 7,
      "approved_profile": 2,
      "approved_total": 13,
      "approved_profiles": 4,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 1,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 14,
            "total_after": 10,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 10,
        "costs": [
          4,
          1,
          0,
          1,
          0,
          4
        ],
        "violating_travellers": [
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 14
      },
      "own_risk": {
        "final": 1,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 14,
            "total_after": 10,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 10,
        "costs": [
          4,
          1,
          0,
          1,
          0,
          4
        ],
        "violating_travellers": [
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 14
      },
      "reverse_schedule": {
        "final": 2,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              3
            ],
            "total_before": 14,
            "total_after": 13,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 30,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 13,
        "costs": [
          6,
          1,
          0,
          6,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 13
      },
      "verified": {
        "final": 2,
        "trace": [
          0,
          2
        ],
        "updates": 1,
        "oracle_lookups": 70,
        "stop": "full_scan_no_accepted_move",
        "total": 13,
        "costs": [
          6,
          1,
          0,
          6,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 13
      }
    },
    "lean_execution": {
      "final": "2",
      "total": "13",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n6-s2018103",
    "family": "ring_shortcuts",
    "players": 6,
    "baseline": 36,
    "baseline_total": 26,
    "benchmarks": {
      "global_profile": 8,
      "global_total": 7,
      "approved_profile": 8,
      "approved_total": 7,
      "approved_profiles": 22,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 8,
        "trace": [
          {
            "from": 36,
            "to": 44,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 26,
            "total_after": 25,
            "risk_score": 0
          },
          {
            "from": 44,
            "to": 40,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2,
              3
            ],
            "total_before": 25,
            "total_after": 19,
            "risk_score": 0
          },
          {
            "from": 40,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              2,
              3,
              5
            ],
            "total_before": 19,
            "total_after": 7,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            2,
            3,
            5
          ],
          [
            1
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 40,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 7,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 7
      },
      "own_risk": {
        "final": 8,
        "trace": [
          {
            "from": 36,
            "to": 44,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3
            ],
            "total_before": 26,
            "total_after": 25,
            "risk_score": 0
          },
          {
            "from": 44,
            "to": 40,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2,
              3
            ],
            "total_before": 25,
            "total_after": 19,
            "risk_score": 3
          },
          {
            "from": 40,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              2,
              3,
              5
            ],
            "total_before": 19,
            "total_after": 7,
            "risk_score": 7
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            2,
            3,
            5
          ],
          [
            1
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 40,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 7,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 7
      },
      "reverse_schedule": {
        "final": 6,
        "trace": [
          {
            "from": 36,
            "to": 52,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 26,
            "total_after": 18,
            "risk_score": 3
          },
          {
            "from": 52,
            "to": 20,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 18,
            "total_after": 18
          },
          {
            "from": 20,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 18,
            "total_after": 14,
            "risk_score": 1
          },
          {
            "from": 4,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              3
            ],
            "total_before": 14,
            "total_after": 13,
            "risk_score": 0
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ],
          [
            4,
            5
          ]
        ],
        "oracle_lookups": 56,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 13,
        "costs": [
          6,
          1,
          0,
          6,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 6,
        "published_total": 13
      },
      "verified": {
        "final": 8,
        "trace": [
          36,
          0,
          1,
          8
        ],
        "updates": 3,
        "oracle_lookups": 81,
        "stop": "full_scan_no_accepted_move",
        "total": 7,
        "costs": [
          0,
          0,
          0,
          4,
          0,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 8,
        "published_total": 7
      }
    },
    "lean_execution": {
      "final": "8",
      "total": "7",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n8-s2018100",
    "family": "ring_shortcuts",
    "players": 8,
    "baseline": 0,
    "baseline_total": 20,
    "benchmarks": {
      "global_profile": 4,
      "global_total": 18,
      "approved_profile": 4,
      "approved_total": 18,
      "approved_profiles": 2,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 9,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 20,
            "total_after": 20,
            "risk_score": 0
          },
          {
            "from": 1,
            "to": 9,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              3,
              4
            ],
            "total_before": 20,
            "total_after": 20,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3,
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 144,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 20,
        "costs": [
          4,
          5,
          2,
          5,
          1,
          0,
          3,
          0
        ],
        "violating_travellers": [
          4,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 20
      },
      "own_risk": {
        "final": 9,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 20,
            "total_after": 20,
            "risk_score": 0
          },
          {
            "from": 1,
            "to": 9,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              3,
              4
            ],
            "total_before": 20,
            "total_after": 20,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3,
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 144,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 20,
        "costs": [
          4,
          5,
          2,
          5,
          1,
          0,
          3,
          0
        ],
        "violating_travellers": [
          4,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 20
      },
      "reverse_schedule": {
        "final": 4,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              2,
              1
            ],
            "members": [
              1,
              2
            ],
            "total_before": 20,
            "total_after": 18,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 62,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 18,
        "costs": [
          4,
          4,
          2,
          4,
          4,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 18
      },
      "verified": {
        "final": 4,
        "trace": [
          0,
          4
        ],
        "updates": 1,
        "oracle_lookups": 264,
        "stop": "full_scan_no_accepted_move",
        "total": 18,
        "costs": [
          4,
          4,
          2,
          4,
          4,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 18
      }
    },
    "lean_execution": {
      "final": "4",
      "total": "18",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n8-s2018100",
    "family": "ring_shortcuts",
    "players": 8,
    "baseline": 172,
    "baseline_total": 42,
    "benchmarks": {
      "global_profile": 4,
      "global_total": 18,
      "approved_profile": 12,
      "approved_total": 26,
      "approved_profiles": 4,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 164,
        "trace": [
          {
            "from": 172,
            "to": 173,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 42,
            "total_after": 36,
            "risk_score": 3
          },
          {
            "from": 173,
            "to": 165,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 36,
            "total_after": 26,
            "risk_score": 4
          },
          {
            "from": 165,
            "to": 164,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 26,
            "total_after": 22
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 67,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 22,
        "costs": [
          4,
          4,
          2,
          4,
          4,
          3,
          0,
          1
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 3,
        "published_profile": 172,
        "published_total": 42
      },
      "own_risk": {
        "final": 164,
        "trace": [
          {
            "from": 172,
            "to": 173,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 42,
            "total_after": 36,
            "risk_score": 3
          },
          {
            "from": 173,
            "to": 165,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 36,
            "total_after": 26,
            "risk_score": 5
          },
          {
            "from": 165,
            "to": 164,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 26,
            "total_after": 22
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 65,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 22,
        "costs": [
          4,
          4,
          2,
          4,
          4,
          3,
          0,
          1
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 3,
        "published_profile": 172,
        "published_total": 42
      },
      "reverse_schedule": {
        "final": 36,
        "trace": [
          {
            "from": 172,
            "to": 164,
            "kind": "negotiation",
            "representatives": [
              7,
              3
            ],
            "members": [
              3,
              7
            ],
            "total_before": 42,
            "total_after": 22,
            "risk_score": 1
          },
          {
            "from": 164,
            "to": 36,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 22,
            "total_after": 21
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 21,
        "costs": [
          4,
          4,
          2,
          4,
          4,
          3,
          0,
          0
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 3,
        "published_profile": 172,
        "published_total": 42
      },
      "verified": {
        "final": 12,
        "trace": [
          172,
          12
        ],
        "updates": 1,
        "oracle_lookups": 272,
        "stop": "full_scan_no_accepted_move",
        "total": 26,
        "costs": [
          8,
          8,
          2,
          8,
          0,
          0,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 4,
        "published_profile": 12,
        "published_total": 26
      }
    },
    "lean_execution": {
      "final": "12",
      "total": "26",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n8-s2018101",
    "family": "ring_shortcuts",
    "players": 8,
    "baseline": 0,
    "baseline_total": 32,
    "benchmarks": {
      "global_profile": 141,
      "global_total": 27,
      "approved_profile": 4,
      "approved_total": 28,
      "approved_profiles": 2,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 8,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 32,
            "total_after": 32,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 98,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 32,
        "costs": [
          4,
          4,
          3,
          10,
          0,
          3,
          6,
          2
        ],
        "violating_travellers": [
          4,
          7,
          8
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 0,
        "published_total": 32
      },
      "own_risk": {
        "final": 8,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 32,
            "total_after": 32,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 98,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 32,
        "costs": [
          4,
          4,
          3,
          10,
          0,
          3,
          6,
          2
        ],
        "violating_travellers": [
          4,
          7,
          8
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 0,
        "published_total": 32
      },
      "reverse_schedule": {
        "final": 8,
        "trace": [
          {
            "from": 0,
            "to": 8,
            "kind": "negotiation",
            "representatives": [
              5,
              3
            ],
            "members": [
              3,
              5
            ],
            "total_before": 32,
            "total_after": 32,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            5
          ],
          [
            4
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 82,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 32,
        "costs": [
          4,
          4,
          3,
          10,
          0,
          3,
          6,
          2
        ],
        "violating_travellers": [
          4,
          7,
          8
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 0,
        "published_total": 32
      },
      "verified": {
        "final": 4,
        "trace": [
          0,
          4
        ],
        "updates": 1,
        "oracle_lookups": 264,
        "stop": "full_scan_no_accepted_move",
        "total": 28,
        "costs": [
          4,
          4,
          8,
          6,
          0,
          6,
          0,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 4,
        "published_total": 28
      }
    },
    "lean_execution": {
      "final": "4",
      "total": "28",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n8-s2018101",
    "family": "ring_shortcuts",
    "players": 8,
    "baseline": 90,
    "baseline_total": 41,
    "benchmarks": {
      "global_profile": 141,
      "global_total": 27,
      "approved_profile": 90,
      "approved_total": 41,
      "approved_profiles": 1,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 218,
        "trace": [
          {
            "from": 90,
            "to": 218,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 41,
            "total_after": 40,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 112,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 40,
        "costs": [
          1,
          3,
          9,
          4,
          5,
          6,
          7,
          5
        ],
        "violating_travellers": [
          1,
          3
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 90,
        "published_total": 41
      },
      "own_risk": {
        "final": 218,
        "trace": [
          {
            "from": 90,
            "to": 218,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 41,
            "total_after": 40,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 112,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 40,
        "costs": [
          1,
          3,
          9,
          4,
          5,
          6,
          7,
          5
        ],
        "violating_travellers": [
          1,
          3
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 90,
        "published_total": 41
      },
      "reverse_schedule": {
        "final": 218,
        "trace": [
          {
            "from": 90,
            "to": 218,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 41,
            "total_after": 40,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 112,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 40,
        "costs": [
          1,
          3,
          9,
          4,
          5,
          6,
          7,
          5
        ],
        "violating_travellers": [
          1,
          3
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 90,
        "published_total": 41
      },
      "verified": {
        "final": 90,
        "trace": [
          90
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 41,
        "costs": [
          0,
          6,
          6,
          6,
          5,
          6,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 2,
        "published_profile": 90,
        "published_total": 41
      }
    },
    "lean_execution": {
      "final": "90",
      "total": "41",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n8-s2018102",
    "family": "ring_shortcuts",
    "players": 8,
    "baseline": 0,
    "baseline_total": 18,
    "benchmarks": {
      "global_profile": 164,
      "global_total": 10,
      "approved_profile": 2,
      "approved_total": 12,
      "approved_profiles": 3,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 164,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 18,
            "total_after": 13,
            "risk_score": 2
          },
          {
            "from": 32,
            "to": 36,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2,
              5
            ],
            "total_before": 13,
            "total_after": 12,
            "risk_score": 0
          },
          {
            "from": 36,
            "to": 52,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              1,
              2,
              4,
              5
            ],
            "total_before": 12,
            "total_after": 12,
            "risk_score": 0
          },
          {
            "from": 52,
            "to": 180,
            "kind": "negotiation",
            "representatives": [
              3,
              7
            ],
            "members": [
              3,
              7
            ],
            "total_before": 12,
            "total_after": 12,
            "risk_score": 0
          },
          {
            "from": 180,
            "to": 164,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 12,
            "total_after": 10
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2,
            5
          ],
          [
            3,
            7
          ],
          [
            4
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 104,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 10,
        "costs": [
          0,
          0,
          6,
          0,
          3,
          1,
          0,
          0
        ],
        "violating_travellers": [
          3
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 0,
        "published_total": 18
      },
      "own_risk": {
        "final": 164,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 18,
            "total_after": 13,
            "risk_score": 2
          },
          {
            "from": 32,
            "to": 36,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2,
              5
            ],
            "total_before": 13,
            "total_after": 12,
            "risk_score": 1
          },
          {
            "from": 36,
            "to": 52,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              1,
              2,
              4,
              5
            ],
            "total_before": 12,
            "total_after": 12,
            "risk_score": 0
          },
          {
            "from": 52,
            "to": 180,
            "kind": "negotiation",
            "representatives": [
              3,
              7
            ],
            "members": [
              3,
              7
            ],
            "total_before": 12,
            "total_after": 12,
            "risk_score": 0
          },
          {
            "from": 180,
            "to": 164,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 12,
            "total_after": 10
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2,
            5
          ],
          [
            3,
            7
          ],
          [
            4
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 104,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 10,
        "costs": [
          0,
          0,
          6,
          0,
          3,
          1,
          0,
          0
        ],
        "violating_travellers": [
          3
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 0,
        "published_total": 18
      },
      "reverse_schedule": {
        "final": 164,
        "trace": [
          {
            "from": 0,
            "to": 128,
            "kind": "negotiation",
            "representatives": [
              7,
              3
            ],
            "members": [
              3,
              7
            ],
            "total_before": 18,
            "total_after": 16,
            "risk_score": 1
          },
          {
            "from": 128,
            "to": 160,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 16,
            "total_after": 11,
            "risk_score": 2
          },
          {
            "from": 160,
            "to": 164,
            "kind": "negotiation",
            "representatives": [
              6,
              2
            ],
            "members": [
              2,
              6
            ],
            "total_before": 11,
            "total_after": 10,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            6
          ],
          [
            3,
            7
          ],
          [
            4,
            5
          ]
        ],
        "oracle_lookups": 70,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 10,
        "costs": [
          0,
          0,
          6,
          0,
          3,
          1,
          0,
          0
        ],
        "violating_travellers": [
          3
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 0,
        "published_total": 18
      },
      "verified": {
        "final": 2,
        "trace": [
          0,
          2
        ],
        "updates": 1,
        "oracle_lookups": 262,
        "stop": "full_scan_no_accepted_move",
        "total": 12,
        "costs": [
          0,
          0,
          2,
          1,
          3,
          3,
          2,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 12
      }
    },
    "lean_execution": {
      "final": "2",
      "total": "12",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n8-s2018102",
    "family": "ring_shortcuts",
    "players": 8,
    "baseline": 121,
    "baseline_total": 42,
    "benchmarks": {
      "global_profile": 164,
      "global_total": 10,
      "approved_profile": 160,
      "approved_total": 11,
      "approved_profiles": 10,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 18,
        "trace": [
          {
            "from": 121,
            "to": 123,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 42,
            "total_after": 34,
            "risk_score": 4
          },
          {
            "from": 123,
            "to": 122,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 34,
            "total_after": 32
          },
          {
            "from": 122,
            "to": 90,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 32,
            "total_after": 21,
            "risk_score": 2
          },
          {
            "from": 90,
            "to": 26,
            "kind": "negotiation",
            "representatives": [
              5,
              6
            ],
            "members": [
              1,
              5,
              6
            ],
            "total_before": 21,
            "total_after": 21,
            "risk_score": 1
          },
          {
            "from": 26,
            "to": 18,
            "kind": "negotiation",
            "representatives": [
              5,
              3
            ],
            "members": [
              1,
              3,
              5,
              6
            ],
            "total_before": 21,
            "total_after": 12,
            "risk_score": 0
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3,
            5,
            6
          ],
          [
            2
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 129,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 12,
        "costs": [
          0,
          0,
          2,
          4,
          3,
          0,
          2,
          1
        ],
        "violating_travellers": [
          5,
          8
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 121,
        "published_total": 42
      },
      "own_risk": {
        "final": 18,
        "trace": [
          {
            "from": 121,
            "to": 123,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 42,
            "total_after": 34,
            "risk_score": 4
          },
          {
            "from": 123,
            "to": 122,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 34,
            "total_after": 32
          },
          {
            "from": 122,
            "to": 120,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 32,
            "total_after": 28,
            "risk_score": 2
          },
          {
            "from": 120,
            "to": 88,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 28,
            "total_after": 27
          },
          {
            "from": 88,
            "to": 90,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 27,
            "total_after": 21,
            "risk_score": 3
          },
          {
            "from": 90,
            "to": 26,
            "kind": "negotiation",
            "representatives": [
              5,
              6
            ],
            "members": [
              1,
              5,
              6
            ],
            "total_before": 21,
            "total_after": 21,
            "risk_score": 1
          },
          {
            "from": 26,
            "to": 18,
            "kind": "negotiation",
            "representatives": [
              5,
              3
            ],
            "members": [
              1,
              3,
              5,
              6
            ],
            "total_before": 21,
            "total_after": 12,
            "risk_score": 6
          }
        ],
        "updates": 7,
        "scans": 8,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3,
            5,
            6
          ],
          [
            2
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 143,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 12,
        "costs": [
          0,
          0,
          2,
          4,
          3,
          0,
          2,
          1
        ],
        "violating_travellers": [
          5,
          8
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 121,
        "published_total": 42
      },
      "reverse_schedule": {
        "final": 164,
        "trace": [
          {
            "from": 121,
            "to": 113,
            "kind": "negotiation",
            "representatives": [
              5,
              3
            ],
            "members": [
              3,
              5
            ],
            "total_before": 42,
            "total_after": 31,
            "risk_score": 3
          },
          {
            "from": 113,
            "to": 97,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              3,
              4,
              5
            ],
            "total_before": 31,
            "total_after": 31,
            "risk_score": 0
          },
          {
            "from": 97,
            "to": 33,
            "kind": "negotiation",
            "representatives": [
              6,
              3
            ],
            "members": [
              3,
              4,
              5,
              6
            ],
            "total_before": 31,
            "total_after": 27,
            "risk_score": 0
          },
          {
            "from": 33,
            "to": 37,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3,
              4,
              5,
              6
            ],
            "total_before": 27,
            "total_after": 26,
            "risk_score": 0
          },
          {
            "from": 37,
            "to": 39,
            "kind": "negotiation",
            "representatives": [
              1,
              0
            ],
            "members": [
              0,
              1
            ],
            "total_before": 26,
            "total_after": 18,
            "risk_score": 4
          },
          {
            "from": 39,
            "to": 38,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 18,
            "total_after": 16
          },
          {
            "from": 38,
            "to": 36,
            "kind": "negotiation",
            "representatives": [
              6,
              1
            ],
            "members": [
              1,
              2,
              3,
              4,
              5,
              6
            ],
            "total_before": 16,
            "total_after": 12,
            "risk_score": 0
          },
          {
            "from": 36,
            "to": 164,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              1,
              2,
              3,
              4,
              5,
              6,
              7
            ],
            "total_before": 12,
            "total_after": 10,
            "risk_score": 0
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ]
        ],
        "oracle_lookups": 212,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 10,
        "costs": [
          0,
          0,
          6,
          0,
          3,
          1,
          0,
          0
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 121,
        "published_total": 42
      },
      "verified": {
        "final": 30,
        "trace": [
          121,
          61,
          28,
          30
        ],
        "updates": 3,
        "oracle_lookups": 383,
        "stop": "full_scan_no_accepted_move",
        "total": 16,
        "costs": [
          0,
          0,
          6,
          5,
          0,
          3,
          2,
          0
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 30,
        "published_total": 16
      }
    },
    "lean_execution": {
      "final": "30",
      "total": "16",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n8-s2018103",
    "family": "ring_shortcuts",
    "players": 8,
    "baseline": 0,
    "baseline_total": 20,
    "benchmarks": {
      "global_profile": 0,
      "global_total": 20,
      "approved_profile": 0,
      "approved_total": 20,
      "approved_profiles": 2,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 49,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 20,
        "costs": [
          4,
          2,
          0,
          6,
          0,
          0,
          4,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 20
      },
      "own_risk": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 49,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 20,
        "costs": [
          4,
          2,
          0,
          6,
          0,
          0,
          4,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 20
      },
      "reverse_schedule": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 49,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 20,
        "costs": [
          4,
          2,
          0,
          6,
          0,
          0,
          4,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 20
      },
      "verified": {
        "final": 0,
        "trace": [
          0
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 20,
        "costs": [
          4,
          2,
          0,
          6,
          0,
          0,
          4,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 20
      }
    },
    "lean_execution": {
      "final": "0",
      "total": "20",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "ring_shortcuts-n8-s2018103",
    "family": "ring_shortcuts",
    "players": 8,
    "baseline": 92,
    "baseline_total": 37,
    "benchmarks": {
      "global_profile": 0,
      "global_total": 20,
      "approved_profile": 72,
      "approved_total": 21,
      "approved_profiles": 6,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 52,
        "trace": [
          {
            "from": 92,
            "to": 28,
            "kind": "negotiation",
            "representatives": [
              0,
              6
            ],
            "members": [
              0,
              6
            ],
            "total_before": 37,
            "total_after": 34,
            "risk_score": 3
          },
          {
            "from": 28,
            "to": 20,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3,
              6
            ],
            "total_before": 34,
            "total_after": 24,
            "risk_score": 4
          },
          {
            "from": 20,
            "to": 52,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 24,
            "total_after": 22,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            3,
            6
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4,
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 109,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 22,
        "costs": [
          4,
          2,
          0,
          6,
          2,
          0,
          4,
          4
        ],
        "violating_travellers": [
          1,
          2,
          8
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 92,
        "published_total": 37
      },
      "own_risk": {
        "final": 52,
        "trace": [
          {
            "from": 92,
            "to": 28,
            "kind": "negotiation",
            "representatives": [
              0,
              6
            ],
            "members": [
              0,
              6
            ],
            "total_before": 37,
            "total_after": 34,
            "risk_score": 3
          },
          {
            "from": 28,
            "to": 20,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3,
              6
            ],
            "total_before": 34,
            "total_after": 24,
            "risk_score": 6
          },
          {
            "from": 20,
            "to": 52,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 24,
            "total_after": 22,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            3,
            6
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4,
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 109,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 22,
        "costs": [
          4,
          2,
          0,
          6,
          2,
          0,
          4,
          4
        ],
        "violating_travellers": [
          1,
          2,
          8
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 92,
        "published_total": 37
      },
      "reverse_schedule": {
        "final": 4,
        "trace": [
          {
            "from": 92,
            "to": 28,
            "kind": "negotiation",
            "representatives": [
              6,
              0
            ],
            "members": [
              0,
              6
            ],
            "total_before": 37,
            "total_after": 34,
            "risk_score": 3
          },
          {
            "from": 28,
            "to": 20,
            "kind": "negotiation",
            "representatives": [
              7,
              3
            ],
            "members": [
              3,
              7
            ],
            "total_before": 34,
            "total_after": 24,
            "risk_score": 1
          },
          {
            "from": 20,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 24,
            "total_after": 20,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            6
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            7
          ],
          [
            4,
            5
          ]
        ],
        "oracle_lookups": 87,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 20,
        "costs": [
          4,
          2,
          0,
          6,
          0,
          0,
          4,
          4
        ],
        "violating_travellers": [
          1,
          2,
          8
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 92,
        "published_total": 37
      },
      "verified": {
        "final": 72,
        "trace": [
          92,
          72
        ],
        "updates": 1,
        "oracle_lookups": 332,
        "stop": "full_scan_no_accepted_move",
        "total": 21,
        "costs": [
          3,
          0,
          0,
          6,
          1,
          3,
          7,
          1
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 72,
        "published_total": 21
      }
    },
    "lean_execution": {
      "final": "72",
      "total": "21",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n4-s2018100",
    "family": "layered",
    "players": 4,
    "baseline": 0,
    "baseline_total": 30,
    "benchmarks": {
      "global_profile": 10,
      "global_total": 14,
      "approved_profile": 10,
      "approved_total": 14,
      "approved_profiles": 10,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 5,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 30,
            "total_after": 21,
            "risk_score": 3
          },
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 21,
            "total_after": 18,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 63,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 18,
        "costs": [
          6,
          3,
          6,
          3
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 5,
        "published_total": 18
      },
      "own_risk": {
        "final": 5,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 30,
            "total_after": 21,
            "risk_score": 3
          },
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 21,
            "total_after": 18,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 63,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 18,
        "costs": [
          6,
          3,
          6,
          3
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 5,
        "published_total": 18
      },
      "reverse_schedule": {
        "final": 9,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              3,
              0
            ],
            "members": [
              0,
              3
            ],
            "total_before": 30,
            "total_after": 21,
            "risk_score": 1
          },
          {
            "from": 1,
            "to": 9,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 21,
            "total_after": 17
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 78,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 17,
        "costs": [
          6,
          3,
          3,
          5
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 9,
        "published_total": 17
      },
      "verified": {
        "final": 10,
        "trace": [
          0,
          1,
          2,
          6,
          10
        ],
        "updates": 4,
        "oracle_lookups": 45,
        "stop": "full_scan_no_accepted_move",
        "total": 14,
        "costs": [
          1,
          5,
          3,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 14
      }
    },
    "lean_execution": {
      "final": "10",
      "total": "14",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n4-s2018100",
    "family": "layered",
    "players": 4,
    "baseline": 3,
    "baseline_total": 25,
    "benchmarks": {
      "global_profile": 10,
      "global_total": 14,
      "approved_profile": 10,
      "approved_total": 14,
      "approved_profiles": 5,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 5,
        "trace": [
          {
            "from": 3,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 25,
            "total_after": 21,
            "risk_score": 2
          },
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 21,
            "total_after": 18,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 63,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 18,
        "costs": [
          6,
          3,
          6,
          3
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 5,
        "published_total": 18
      },
      "own_risk": {
        "final": 5,
        "trace": [
          {
            "from": 3,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 25,
            "total_after": 21,
            "risk_score": 2
          },
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 21,
            "total_after": 18,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 63,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 18,
        "costs": [
          6,
          3,
          6,
          3
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 5,
        "published_total": 18
      },
      "reverse_schedule": {
        "final": 9,
        "trace": [
          {
            "from": 3,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              3
            ],
            "total_before": 25,
            "total_after": 21,
            "risk_score": 1
          },
          {
            "from": 1,
            "to": 9,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 21,
            "total_after": 17
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 78,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 17,
        "costs": [
          6,
          3,
          3,
          5
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 9,
        "published_total": 17
      },
      "verified": {
        "final": 10,
        "trace": [
          3,
          5,
          6,
          10
        ],
        "updates": 3,
        "oracle_lookups": 45,
        "stop": "full_scan_no_accepted_move",
        "total": 14,
        "costs": [
          1,
          5,
          3,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 14
      }
    },
    "lean_execution": {
      "final": "10",
      "total": "14",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n4-s2018101",
    "family": "layered",
    "players": 4,
    "baseline": 0,
    "baseline_total": 10,
    "benchmarks": {
      "global_profile": 6,
      "global_total": 2,
      "approved_profile": 6,
      "approved_total": 2,
      "approved_profiles": 3,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 11,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 10,
            "total_after": 9,
            "risk_score": 0
          },
          {
            "from": 1,
            "to": 3,
            "kind": "negotiation",
            "representatives": [
              2,
              1
            ],
            "members": [
              0,
              1,
              2
            ],
            "total_before": 9,
            "total_after": 7,
            "risk_score": 0
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              0,
              1,
              2,
              3
            ],
            "total_before": 7,
            "total_after": 3,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1,
            2,
            3
          ]
        ],
        "oracle_lookups": 40,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 3,
        "costs": [
          1,
          0,
          0,
          2
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 10
      },
      "own_risk": {
        "final": 11,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 10,
            "total_after": 9,
            "risk_score": 0
          },
          {
            "from": 1,
            "to": 3,
            "kind": "negotiation",
            "representatives": [
              2,
              1
            ],
            "members": [
              0,
              1,
              2
            ],
            "total_before": 9,
            "total_after": 7,
            "risk_score": 1
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              0,
              1,
              2,
              3
            ],
            "total_before": 7,
            "total_after": 3,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1,
            2,
            3
          ]
        ],
        "oracle_lookups": 40,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 3,
        "costs": [
          1,
          0,
          0,
          2
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 10
      },
      "reverse_schedule": {
        "final": 11,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              2,
              0
            ],
            "members": [
              0,
              2
            ],
            "total_before": 10,
            "total_after": 9,
            "risk_score": 0
          },
          {
            "from": 1,
            "to": 9,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              0,
              2,
              3
            ],
            "total_before": 9,
            "total_after": 5,
            "risk_score": 0
          },
          {
            "from": 9,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              0,
              1,
              2,
              3
            ],
            "total_before": 5,
            "total_after": 3,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            1,
            2,
            3
          ]
        ],
        "oracle_lookups": 41,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 3,
        "costs": [
          1,
          0,
          0,
          2
        ],
        "violating_travellers": [
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 10
      },
      "verified": {
        "final": 6,
        "trace": [
          0,
          6
        ],
        "updates": 1,
        "oracle_lookups": 26,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          0,
          0,
          2,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 6,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "6",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n4-s2018101",
    "family": "layered",
    "players": 4,
    "baseline": 7,
    "baseline_total": 15,
    "benchmarks": {
      "global_profile": 6,
      "global_total": 2,
      "approved_profile": 6,
      "approved_total": 2,
      "approved_profiles": 10,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 11,
        "trace": [
          {
            "from": 7,
            "to": 3,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 15,
            "total_after": 7,
            "risk_score": 3
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              0,
              2,
              3
            ],
            "total_before": 7,
            "total_after": 3,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            2,
            3
          ],
          [
            1
          ]
        ],
        "oracle_lookups": 25,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 3,
        "costs": [
          1,
          0,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 3
      },
      "own_risk": {
        "final": 11,
        "trace": [
          {
            "from": 7,
            "to": 3,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 15,
            "total_after": 7,
            "risk_score": 5
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              0,
              2,
              3
            ],
            "total_before": 7,
            "total_after": 3,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            2,
            3
          ],
          [
            1
          ]
        ],
        "oracle_lookups": 25,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 3,
        "costs": [
          1,
          0,
          0,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 3
      },
      "reverse_schedule": {
        "final": 14,
        "trace": [
          {
            "from": 7,
            "to": 15,
            "kind": "negotiation",
            "representatives": [
              3,
              0
            ],
            "members": [
              0,
              3
            ],
            "total_before": 15,
            "total_after": 11,
            "risk_score": 1
          },
          {
            "from": 15,
            "to": 14,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 11,
            "total_after": 4
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 14,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 4,
        "costs": [
          0,
          0,
          2,
          2
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 2,
        "published_profile": 14,
        "published_total": 4
      },
      "verified": {
        "final": 6,
        "trace": [
          7,
          2,
          3,
          6
        ],
        "updates": 3,
        "oracle_lookups": 35,
        "stop": "full_scan_no_accepted_move",
        "total": 2,
        "costs": [
          0,
          0,
          2,
          0
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 6,
        "published_total": 2
      }
    },
    "lean_execution": {
      "final": "6",
      "total": "2",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n4-s2018102",
    "family": "layered",
    "players": 4,
    "baseline": 0,
    "baseline_total": 42,
    "benchmarks": {
      "global_profile": 10,
      "global_total": 14,
      "approved_profile": 10,
      "approved_total": 14,
      "approved_profiles": 12,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 10,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 42,
            "total_after": 18,
            "risk_score": 6
          },
          {
            "from": 2,
            "to": 10,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 18,
            "total_after": 14,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1,
            3
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 54,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 14,
        "costs": [
          3,
          4,
          3,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 14
      },
      "own_risk": {
        "final": 9,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 42,
            "total_after": 19,
            "risk_score": 11
          },
          {
            "from": 1,
            "to": 9,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 19,
            "total_after": 15,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1,
            3
          ],
          [
            2
          ]
        ],
        "oracle_lookups": 54,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 15,
        "costs": [
          5,
          3,
          3,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 9,
        "published_total": 15
      },
      "reverse_schedule": {
        "final": 12,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 42,
            "total_after": 26,
            "risk_score": 3
          },
          {
            "from": 4,
            "to": 12,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 26,
            "total_after": 22
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 22,
        "costs": [
          6,
          6,
          6,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 12,
        "published_total": 22
      },
      "verified": {
        "final": 10,
        "trace": [
          0,
          1,
          2,
          6,
          10
        ],
        "updates": 4,
        "oracle_lookups": 45,
        "stop": "full_scan_no_accepted_move",
        "total": 14,
        "costs": [
          3,
          4,
          3,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 14
      }
    },
    "lean_execution": {
      "final": "10",
      "total": "14",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n4-s2018102",
    "family": "layered",
    "players": 4,
    "baseline": 2,
    "baseline_total": 18,
    "benchmarks": {
      "global_profile": 10,
      "global_total": 14,
      "approved_profile": 2,
      "approved_total": 18,
      "approved_profiles": 1,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 6,
        "trace": [
          {
            "from": 2,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 18,
            "total_after": 16,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            2
          ],
          [
            1
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 16,
        "costs": [
          3,
          4,
          6,
          3
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 18
      },
      "own_risk": {
        "final": 6,
        "trace": [
          {
            "from": 2,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 18,
            "total_after": 16,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            2
          ],
          [
            1
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 16,
        "costs": [
          3,
          4,
          6,
          3
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 18
      },
      "reverse_schedule": {
        "final": 6,
        "trace": [
          {
            "from": 2,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 18,
            "total_after": 16,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 16,
        "costs": [
          3,
          4,
          6,
          3
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 18
      },
      "verified": {
        "final": 2,
        "trace": [
          2
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 18,
        "costs": [
          6,
          0,
          6,
          6
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 2,
        "published_profile": 2,
        "published_total": 18
      }
    },
    "lean_execution": {
      "final": "2",
      "total": "18",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n4-s2018103",
    "family": "layered",
    "players": 4,
    "baseline": 0,
    "baseline_total": 12,
    "benchmarks": {
      "global_profile": 5,
      "global_total": 8,
      "approved_profile": 5,
      "approved_total": 8,
      "approved_profiles": 2,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 12,
        "costs": [
          3,
          3,
          3,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 12
      },
      "own_risk": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 12,
        "costs": [
          3,
          3,
          3,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 12
      },
      "reverse_schedule": {
        "final": 0,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 12,
        "costs": [
          3,
          3,
          3,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 12
      },
      "verified": {
        "final": 5,
        "trace": [
          0,
          5
        ],
        "updates": 1,
        "oracle_lookups": 25,
        "stop": "full_scan_no_accepted_move",
        "total": 8,
        "costs": [
          2,
          0,
          3,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 8
      }
    },
    "lean_execution": {
      "final": "5",
      "total": "8",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n4-s2018103",
    "family": "layered",
    "players": 4,
    "baseline": 10,
    "baseline_total": 11,
    "benchmarks": {
      "global_profile": 5,
      "global_total": 8,
      "approved_profile": 10,
      "approved_total": 11,
      "approved_profiles": 1,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 10,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 11,
        "costs": [
          0,
          4,
          3,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 11
      },
      "own_risk": {
        "final": 10,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 11,
        "costs": [
          0,
          4,
          3,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 11
      },
      "reverse_schedule": {
        "final": 10,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 11,
        "costs": [
          0,
          4,
          3,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 11
      },
      "verified": {
        "final": 10,
        "trace": [
          10
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 11,
        "costs": [
          0,
          4,
          3,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 10,
        "published_total": 11
      }
    },
    "lean_execution": {
      "final": "10",
      "total": "11",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n6-s2018100",
    "family": "layered",
    "players": 6,
    "baseline": 0,
    "baseline_total": 134,
    "benchmarks": {
      "global_profile": 13,
      "global_total": 75,
      "approved_profile": 13,
      "approved_total": 75,
      "approved_profiles": 56,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 19,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 134,
            "total_after": 103,
            "risk_score": 4
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 103,
            "total_after": 89
          },
          {
            "from": 3,
            "to": 19,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 89,
            "total_after": 78,
            "risk_score": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            4
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 149,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 78,
        "costs": [
          14,
          13,
          12,
          12,
          13,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 19,
        "published_total": 78
      },
      "own_risk": {
        "final": 19,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 134,
            "total_after": 103,
            "risk_score": 15
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 103,
            "total_after": 89
          },
          {
            "from": 3,
            "to": 19,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 89,
            "total_after": 78,
            "risk_score": 5
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            4
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 149,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 78,
        "costs": [
          14,
          13,
          12,
          12,
          13,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 19,
        "published_total": 78
      },
      "reverse_schedule": {
        "final": 42,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              5,
              1
            ],
            "members": [
              1,
              5
            ],
            "total_before": 134,
            "total_after": 103,
            "risk_score": 3
          },
          {
            "from": 2,
            "to": 34,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 103,
            "total_after": 80
          },
          {
            "from": 34,
            "to": 42,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              3,
              4
            ],
            "total_before": 80,
            "total_after": 77,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 193,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 77,
        "costs": [
          12,
          11,
          11,
          14,
          13,
          16
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 42,
        "published_total": 77
      },
      "verified": {
        "final": 13,
        "trace": [
          0,
          1,
          3,
          5,
          7,
          13
        ],
        "updates": 5,
        "oracle_lookups": 105,
        "stop": "full_scan_no_accepted_move",
        "total": 75,
        "costs": [
          12,
          10,
          13,
          14,
          13,
          13
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 75
      }
    },
    "lean_execution": {
      "final": "13",
      "total": "75",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n6-s2018100",
    "family": "layered",
    "players": 6,
    "baseline": 51,
    "baseline_total": 87,
    "benchmarks": {
      "global_profile": 13,
      "global_total": 75,
      "approved_profile": 51,
      "approved_total": 87,
      "approved_profiles": 1,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 49,
        "trace": [
          {
            "from": 51,
            "to": 49,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 87,
            "total_after": 76,
            "risk_score": 5
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 116,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 76,
        "costs": [
          12,
          10,
          11,
          11,
          16,
          16
        ],
        "violating_travellers": [
          3,
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 51,
        "published_total": 87
      },
      "own_risk": {
        "final": 50,
        "trace": [
          {
            "from": 51,
            "to": 50,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 87,
            "total_after": 77,
            "risk_score": 5
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 116,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 77,
        "costs": [
          12,
          11,
          11,
          11,
          16,
          16
        ],
        "violating_travellers": [
          3,
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 51,
        "published_total": 87
      },
      "reverse_schedule": {
        "final": 49,
        "trace": [
          {
            "from": 51,
            "to": 49,
            "kind": "negotiation",
            "representatives": [
              5,
              1
            ],
            "members": [
              1,
              5
            ],
            "total_before": 87,
            "total_after": 76,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            5
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 116,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 76,
        "costs": [
          12,
          10,
          11,
          11,
          16,
          16
        ],
        "violating_travellers": [
          3,
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 51,
        "published_total": 87
      },
      "verified": {
        "final": 51,
        "trace": [
          51
        ],
        "updates": 0,
        "oracle_lookups": 66,
        "stop": "full_scan_no_accepted_move",
        "total": 87,
        "costs": [
          17,
          16,
          8,
          8,
          19,
          19
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 6,
        "published_profile": 51,
        "published_total": 87
      }
    },
    "lean_execution": {
      "final": "51",
      "total": "87",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n6-s2018101",
    "family": "layered",
    "players": 6,
    "baseline": 0,
    "baseline_total": 24,
    "benchmarks": {
      "global_profile": 50,
      "global_total": 11,
      "approved_profile": 8,
      "approved_total": 22,
      "approved_profiles": 3,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 50,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 24,
            "total_after": 21,
            "risk_score": 0
          },
          {
            "from": 4,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              2
            ],
            "total_before": 21,
            "total_after": 16,
            "risk_score": 0
          },
          {
            "from": 6,
            "to": 22,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              3,
              4
            ],
            "total_before": 16,
            "total_after": 14,
            "risk_score": 1
          },
          {
            "from": 22,
            "to": 54,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              1,
              2,
              5
            ],
            "total_before": 14,
            "total_after": 12,
            "risk_score": 1
          },
          {
            "from": 54,
            "to": 50,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 12,
            "total_after": 11
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            5
          ],
          [
            2
          ],
          [
            3,
            4
          ]
        ],
        "oracle_lookups": 93,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 11,
        "costs": [
          3,
          1,
          3,
          2,
          2,
          0
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 24
      },
      "own_risk": {
        "final": 50,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 24,
            "total_after": 21,
            "risk_score": 0
          },
          {
            "from": 4,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              2
            ],
            "total_before": 21,
            "total_after": 16,
            "risk_score": 2
          },
          {
            "from": 6,
            "to": 22,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              3,
              4
            ],
            "total_before": 16,
            "total_after": 14,
            "risk_score": 1
          },
          {
            "from": 22,
            "to": 54,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              1,
              2,
              5
            ],
            "total_before": 14,
            "total_after": 12,
            "risk_score": 1
          },
          {
            "from": 54,
            "to": 50,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 12,
            "total_after": 11
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            5
          ],
          [
            2
          ],
          [
            3,
            4
          ]
        ],
        "oracle_lookups": 93,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 11,
        "costs": [
          3,
          1,
          3,
          2,
          2,
          0
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 24
      },
      "reverse_schedule": {
        "final": 14,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              5,
              2
            ],
            "members": [
              2,
              5
            ],
            "total_before": 24,
            "total_after": 21,
            "risk_score": 0
          },
          {
            "from": 4,
            "to": 12,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              3,
              4
            ],
            "total_before": 21,
            "total_after": 19,
            "risk_score": 1
          },
          {
            "from": 12,
            "to": 14,
            "kind": "negotiation",
            "representatives": [
              5,
              1
            ],
            "members": [
              1,
              2,
              5
            ],
            "total_before": 19,
            "total_after": 14,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2,
            5
          ],
          [
            3,
            4
          ]
        ],
        "oracle_lookups": 60,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 14,
        "costs": [
          3,
          1,
          3,
          2,
          2,
          3
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 24
      },
      "verified": {
        "final": 8,
        "trace": [
          0,
          8
        ],
        "updates": 1,
        "oracle_lookups": 76,
        "stop": "full_scan_no_accepted_move",
        "total": 22,
        "costs": [
          6,
          0,
          6,
          2,
          2,
          6
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 3,
        "published_profile": 8,
        "published_total": 22
      }
    },
    "lean_execution": {
      "final": "8",
      "total": "22",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n6-s2018101",
    "family": "layered",
    "players": 6,
    "baseline": 11,
    "baseline_total": 13,
    "benchmarks": {
      "global_profile": 50,
      "global_total": 11,
      "approved_profile": 11,
      "approved_total": 13,
      "approved_profiles": 1,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 11,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 13,
        "costs": [
          2,
          1,
          3,
          2,
          2,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 13
      },
      "own_risk": {
        "final": 11,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 13,
        "costs": [
          2,
          1,
          3,
          2,
          2,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 13
      },
      "reverse_schedule": {
        "final": 11,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 13,
        "costs": [
          2,
          1,
          3,
          2,
          2,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 13
      },
      "verified": {
        "final": 11,
        "trace": [
          11
        ],
        "updates": 0,
        "oracle_lookups": 66,
        "stop": "full_scan_no_accepted_move",
        "total": 13,
        "costs": [
          2,
          1,
          3,
          2,
          2,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 13
      }
    },
    "lean_execution": {
      "final": "11",
      "total": "13",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n6-s2018102",
    "family": "layered",
    "players": 6,
    "baseline": 0,
    "baseline_total": 78,
    "benchmarks": {
      "global_profile": 51,
      "global_total": 38,
      "approved_profile": 59,
      "approved_total": 45,
      "approved_profiles": 7,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 51,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 78,
            "total_after": 61,
            "risk_score": 8
          },
          {
            "from": 2,
            "to": 18,
            "kind": "negotiation",
            "representatives": [
              1,
              4
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 61,
            "total_after": 49,
            "risk_score": 6
          },
          {
            "from": 18,
            "to": 19,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 49,
            "total_after": 43
          },
          {
            "from": 19,
            "to": 51,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 43,
            "total_after": 38,
            "risk_score": 2
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 123,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 38,
        "costs": [
          7,
          8,
          5,
          6,
          5,
          7
        ],
        "violating_travellers": [
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 78
      },
      "own_risk": {
        "final": 51,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 78,
            "total_after": 61,
            "risk_score": 8
          },
          {
            "from": 2,
            "to": 18,
            "kind": "negotiation",
            "representatives": [
              1,
              4
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 61,
            "total_after": 49,
            "risk_score": 6
          },
          {
            "from": 18,
            "to": 19,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 49,
            "total_after": 43
          },
          {
            "from": 19,
            "to": 51,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 43,
            "total_after": 38,
            "risk_score": 2
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 123,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 38,
        "costs": [
          7,
          8,
          5,
          6,
          5,
          7
        ],
        "violating_travellers": [
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 78
      },
      "reverse_schedule": {
        "final": 58,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 78,
            "total_after": 75,
            "risk_score": 1
          },
          {
            "from": 32,
            "to": 40,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              3,
              4,
              5
            ],
            "total_before": 75,
            "total_after": 52,
            "risk_score": 3
          },
          {
            "from": 40,
            "to": 42,
            "kind": "negotiation",
            "representatives": [
              2,
              1
            ],
            "members": [
              1,
              2
            ],
            "total_before": 52,
            "total_after": 47,
            "risk_score": 2
          },
          {
            "from": 42,
            "to": 58,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 47,
            "total_after": 39
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2
          ],
          [
            3,
            5
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 118,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 39,
        "costs": [
          8,
          5,
          5,
          7,
          8,
          6
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 78
      },
      "verified": {
        "final": 17,
        "trace": [
          0,
          17
        ],
        "updates": 1,
        "oracle_lookups": 85,
        "stop": "full_scan_no_accepted_move",
        "total": 48,
        "costs": [
          3,
          13,
          10,
          10,
          6,
          6
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 2,
        "published_profile": 17,
        "published_total": 48
      }
    },
    "lean_execution": {
      "final": "17",
      "total": "48",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n6-s2018102",
    "family": "layered",
    "players": 6,
    "baseline": 55,
    "baseline_total": 45,
    "benchmarks": {
      "global_profile": 51,
      "global_total": 38,
      "approved_profile": 55,
      "approved_total": 45,
      "approved_profiles": 1,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 54,
        "trace": [
          {
            "from": 55,
            "to": 54,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 45,
            "total_after": 39,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 98,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 39,
        "costs": [
          8,
          5,
          5,
          6,
          8,
          7
        ],
        "violating_travellers": [
          4,
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 55,
        "published_total": 45
      },
      "own_risk": {
        "final": 54,
        "trace": [
          {
            "from": 55,
            "to": 54,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 45,
            "total_after": 39,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 98,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 39,
        "costs": [
          8,
          5,
          5,
          6,
          8,
          7
        ],
        "violating_travellers": [
          4,
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 55,
        "published_total": 45
      },
      "reverse_schedule": {
        "final": 53,
        "trace": [
          {
            "from": 55,
            "to": 53,
            "kind": "negotiation",
            "representatives": [
              2,
              1
            ],
            "members": [
              1,
              2
            ],
            "total_before": 45,
            "total_after": 38,
            "risk_score": 4
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 130,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 38,
        "costs": [
          4,
          8,
          5,
          6,
          8,
          7
        ],
        "violating_travellers": [
          4,
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 55,
        "published_total": 45
      },
      "verified": {
        "final": 55,
        "trace": [
          55
        ],
        "updates": 0,
        "oracle_lookups": 66,
        "stop": "full_scan_no_accepted_move",
        "total": 45,
        "costs": [
          11,
          12,
          9,
          1,
          5,
          7
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 4,
        "published_profile": 55,
        "published_total": 45
      }
    },
    "lean_execution": {
      "final": "55",
      "total": "45",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n6-s2018103",
    "family": "layered",
    "players": 6,
    "baseline": 0,
    "baseline_total": 18,
    "benchmarks": {
      "global_profile": 21,
      "global_total": 10,
      "approved_profile": 21,
      "approved_total": 10,
      "approved_profiles": 4,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 33,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              2,
              5
            ],
            "members": [
              2,
              5
            ],
            "total_before": 18,
            "total_after": 18,
            "risk_score": 0
          },
          {
            "from": 32,
            "to": 33,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 18,
            "total_after": 12,
            "risk_score": 3
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            5
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 124,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 12,
        "costs": [
          3,
          0,
          4,
          3,
          1,
          1
        ],
        "violating_travellers": [
          3,
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 18
      },
      "own_risk": {
        "final": 33,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              2,
              5
            ],
            "members": [
              2,
              5
            ],
            "total_before": 18,
            "total_after": 18,
            "risk_score": 0
          },
          {
            "from": 32,
            "to": 33,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 18,
            "total_after": 12,
            "risk_score": 3
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            5
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 123,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 12,
        "costs": [
          3,
          0,
          4,
          3,
          1,
          1
        ],
        "violating_travellers": [
          3,
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 18
      },
      "reverse_schedule": {
        "final": 33,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              5,
              2
            ],
            "members": [
              2,
              5
            ],
            "total_before": 18,
            "total_after": 18,
            "risk_score": 0
          },
          {
            "from": 32,
            "to": 33,
            "kind": "negotiation",
            "representatives": [
              2,
              0
            ],
            "members": [
              0,
              2,
              5
            ],
            "total_before": 18,
            "total_after": 12,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            2,
            5
          ],
          [
            1
          ],
          [
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 92,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 12,
        "costs": [
          3,
          0,
          4,
          3,
          1,
          1
        ],
        "violating_travellers": [
          3,
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 18
      },
      "verified": {
        "final": 21,
        "trace": [
          0,
          5,
          21
        ],
        "updates": 2,
        "oracle_lookups": 96,
        "stop": "full_scan_no_accepted_move",
        "total": 10,
        "costs": [
          2,
          0,
          2,
          2,
          2,
          2
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 21,
        "published_total": 10
      }
    },
    "lean_execution": {
      "final": "21",
      "total": "10",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n6-s2018103",
    "family": "layered",
    "players": 6,
    "baseline": 13,
    "baseline_total": 24,
    "benchmarks": {
      "global_profile": 21,
      "global_total": 10,
      "approved_profile": 26,
      "approved_total": 14,
      "approved_profiles": 4,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 33,
        "trace": [
          {
            "from": 13,
            "to": 45,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 24,
            "total_after": 24,
            "risk_score": 0
          },
          {
            "from": 45,
            "to": 41,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2,
              5
            ],
            "total_before": 24,
            "total_after": 17,
            "risk_score": 2
          },
          {
            "from": 41,
            "to": 33,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              2,
              3,
              5
            ],
            "total_before": 17,
            "total_after": 12,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            2,
            3,
            5
          ],
          [
            1
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 63,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 12,
        "costs": [
          3,
          0,
          4,
          3,
          1,
          1
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 24
      },
      "own_risk": {
        "final": 33,
        "trace": [
          {
            "from": 13,
            "to": 45,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 24,
            "total_after": 24,
            "risk_score": 0
          },
          {
            "from": 45,
            "to": 41,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2,
              5
            ],
            "total_before": 24,
            "total_after": 17,
            "risk_score": 4
          },
          {
            "from": 41,
            "to": 33,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              2,
              3,
              5
            ],
            "total_before": 17,
            "total_after": 12,
            "risk_score": 4
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            2,
            3,
            5
          ],
          [
            1
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 62,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 12,
        "costs": [
          3,
          0,
          4,
          3,
          1,
          1
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 24
      },
      "reverse_schedule": {
        "final": 33,
        "trace": [
          {
            "from": 13,
            "to": 45,
            "kind": "negotiation",
            "representatives": [
              5,
              0
            ],
            "members": [
              0,
              5
            ],
            "total_before": 24,
            "total_after": 24,
            "risk_score": 0
          },
          {
            "from": 45,
            "to": 37,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              3
            ],
            "total_before": 24,
            "total_after": 13,
            "risk_score": 3
          },
          {
            "from": 37,
            "to": 33,
            "kind": "negotiation",
            "representatives": [
              2,
              0
            ],
            "members": [
              0,
              2,
              5
            ],
            "total_before": 13,
            "total_after": 12,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            2,
            5
          ],
          [
            1,
            3
          ],
          [
            4
          ]
        ],
        "oracle_lookups": 110,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 12,
        "costs": [
          3,
          0,
          4,
          3,
          1,
          1
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 24
      },
      "verified": {
        "final": 29,
        "trace": [
          13,
          29
        ],
        "updates": 1,
        "oracle_lookups": 97,
        "stop": "full_scan_no_accepted_move",
        "total": 21,
        "costs": [
          1,
          3,
          4,
          9,
          2,
          2
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 7,
        "published_profile": 29,
        "published_total": 21
      }
    },
    "lean_execution": {
      "final": "29",
      "total": "21",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n8-s2018100",
    "family": "layered",
    "players": 8,
    "baseline": 0,
    "baseline_total": 108,
    "benchmarks": {
      "global_profile": 25,
      "global_total": 52,
      "approved_profile": 25,
      "approved_total": 52,
      "approved_profiles": 212,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 25,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 108,
            "total_after": 91,
            "risk_score": 3
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 91,
            "total_after": 85
          },
          {
            "from": 3,
            "to": 19,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 85,
            "total_after": 63,
            "risk_score": 1
          },
          {
            "from": 19,
            "to": 17,
            "kind": "negotiation",
            "representatives": [
              4,
              1
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 63,
            "total_after": 62,
            "risk_score": 1
          },
          {
            "from": 17,
            "to": 25,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              0,
              1,
              3,
              4
            ],
            "total_before": 62,
            "total_after": 52,
            "risk_score": 4
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            3,
            4
          ],
          [
            2
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 205,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 52,
        "costs": [
          4,
          8,
          9,
          8,
          7,
          8,
          0,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 25,
        "published_total": 52
      },
      "own_risk": {
        "final": 25,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 108,
            "total_after": 91,
            "risk_score": 7
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 91,
            "total_after": 85
          },
          {
            "from": 3,
            "to": 19,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 85,
            "total_after": 63,
            "risk_score": 11
          },
          {
            "from": 19,
            "to": 17,
            "kind": "negotiation",
            "representatives": [
              4,
              1
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 63,
            "total_after": 62,
            "risk_score": 2
          },
          {
            "from": 17,
            "to": 25,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              0,
              1,
              3,
              4
            ],
            "total_before": 62,
            "total_after": 52,
            "risk_score": 5
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            3,
            4
          ],
          [
            2
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 206,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 52,
        "costs": [
          4,
          8,
          9,
          8,
          7,
          8,
          0,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 25,
        "published_total": 52
      },
      "reverse_schedule": {
        "final": 168,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              7,
              5
            ],
            "members": [
              5,
              7
            ],
            "total_before": 108,
            "total_after": 81,
            "risk_score": 1
          },
          {
            "from": 32,
            "to": 160,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 81,
            "total_after": 65
          },
          {
            "from": 160,
            "to": 168,
            "kind": "negotiation",
            "representatives": [
              7,
              3
            ],
            "members": [
              3,
              7
            ],
            "total_before": 65,
            "total_after": 55,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            7
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 215,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 55,
        "costs": [
          7,
          8,
          9,
          8,
          8,
          10,
          0,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 168,
        "published_total": 55
      },
      "verified": {
        "final": 25,
        "trace": [
          0,
          1,
          3,
          5,
          9,
          13,
          25
        ],
        "updates": 6,
        "oracle_lookups": 326,
        "stop": "full_scan_no_accepted_move",
        "total": 52,
        "costs": [
          4,
          8,
          9,
          8,
          7,
          8,
          0,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 25,
        "published_total": 52
      }
    },
    "lean_execution": {
      "final": "25",
      "total": "52",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n8-s2018100",
    "family": "layered",
    "players": 8,
    "baseline": 117,
    "baseline_total": 63,
    "benchmarks": {
      "global_profile": 25,
      "global_total": 52,
      "approved_profile": 53,
      "approved_total": 63,
      "approved_profiles": 2,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 101,
        "trace": [
          {
            "from": 117,
            "to": 101,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 63,
            "total_after": 57,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            4
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 214,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 57,
        "costs": [
          4,
          8,
          10,
          9,
          8,
          10,
          0,
          8
        ],
        "violating_travellers": [
          2,
          4,
          8
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 117,
        "published_total": 63
      },
      "own_risk": {
        "final": 101,
        "trace": [
          {
            "from": 117,
            "to": 101,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 63,
            "total_after": 57,
            "risk_score": 3
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            4
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 214,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 57,
        "costs": [
          4,
          8,
          10,
          9,
          8,
          10,
          0,
          8
        ],
        "violating_travellers": [
          2,
          4,
          8
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 117,
        "published_total": 63
      },
      "reverse_schedule": {
        "final": 113,
        "trace": [
          {
            "from": 117,
            "to": 113,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 63,
            "total_after": 55,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            7
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 112,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 55,
        "costs": [
          4,
          8,
          9,
          9,
          7,
          10,
          0,
          8
        ],
        "violating_travellers": [
          2,
          4,
          8
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 117,
        "published_total": 63
      },
      "verified": {
        "final": 117,
        "trace": [
          117
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 63,
        "costs": [
          5,
          7,
          14,
          5,
          11,
          14,
          0,
          7
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 6,
        "published_profile": 117,
        "published_total": 63
      }
    },
    "lean_execution": {
      "final": "117",
      "total": "63",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n8-s2018101",
    "family": "layered",
    "players": 8,
    "baseline": 0,
    "baseline_total": 80,
    "benchmarks": {
      "global_profile": 15,
      "global_total": 43,
      "approved_profile": 15,
      "approved_total": 43,
      "approved_profiles": 17,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 106,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              0,
              6
            ],
            "members": [
              0,
              6
            ],
            "total_before": 80,
            "total_after": 60,
            "risk_score": 7
          },
          {
            "from": 64,
            "to": 66,
            "kind": "negotiation",
            "representatives": [
              6,
              1
            ],
            "members": [
              0,
              1,
              6
            ],
            "total_before": 60,
            "total_after": 52,
            "risk_score": 3
          },
          {
            "from": 66,
            "to": 74,
            "kind": "negotiation",
            "representatives": [
              6,
              3
            ],
            "members": [
              0,
              1,
              3,
              6
            ],
            "total_before": 52,
            "total_after": 45,
            "risk_score": 2
          },
          {
            "from": 74,
            "to": 106,
            "kind": "negotiation",
            "representatives": [
              2,
              5
            ],
            "members": [
              2,
              5
            ],
            "total_before": 45,
            "total_after": 45,
            "risk_score": 0
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            1,
            3,
            6
          ],
          [
            2,
            5
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 250,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 45,
        "costs": [
          4,
          0,
          4,
          7,
          9,
          8,
          6,
          7
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 80
      },
      "own_risk": {
        "final": 106,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              0,
              6
            ],
            "members": [
              0,
              6
            ],
            "total_before": 80,
            "total_after": 60,
            "risk_score": 10
          },
          {
            "from": 64,
            "to": 66,
            "kind": "negotiation",
            "representatives": [
              6,
              1
            ],
            "members": [
              0,
              1,
              6
            ],
            "total_before": 60,
            "total_after": 52,
            "risk_score": 4
          },
          {
            "from": 66,
            "to": 74,
            "kind": "negotiation",
            "representatives": [
              6,
              3
            ],
            "members": [
              0,
              1,
              3,
              6
            ],
            "total_before": 52,
            "total_after": 45,
            "risk_score": 3
          },
          {
            "from": 74,
            "to": 106,
            "kind": "negotiation",
            "representatives": [
              2,
              5
            ],
            "members": [
              2,
              5
            ],
            "total_before": 45,
            "total_after": 45,
            "risk_score": 0
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            1,
            3,
            6
          ],
          [
            2,
            5
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 250,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 45,
        "costs": [
          4,
          0,
          4,
          7,
          9,
          8,
          6,
          7
        ],
        "violating_travellers": [
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 80
      },
      "reverse_schedule": {
        "final": 78,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 80,
            "total_after": 78,
            "risk_score": 1
          },
          {
            "from": 2,
            "to": 34,
            "kind": "negotiation",
            "representatives": [
              6,
              5
            ],
            "members": [
              5,
              6
            ],
            "total_before": 78,
            "total_after": 58,
            "risk_score": 4
          },
          {
            "from": 34,
            "to": 98,
            "kind": "withdrawal",
            "members": [
              6
            ],
            "total_before": 58,
            "total_after": 52
          },
          {
            "from": 98,
            "to": 106,
            "kind": "negotiation",
            "representatives": [
              6,
              3
            ],
            "members": [
              3,
              6
            ],
            "total_before": 52,
            "total_after": 45,
            "risk_score": 2
          },
          {
            "from": 106,
            "to": 74,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 45,
            "total_after": 45,
            "risk_score": 0
          },
          {
            "from": 74,
            "to": 78,
            "kind": "negotiation",
            "representatives": [
              4,
              2
            ],
            "members": [
              2,
              4,
              5
            ],
            "total_before": 45,
            "total_after": 43,
            "risk_score": 0
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2,
            4,
            5
          ],
          [
            3,
            6
          ]
        ],
        "oracle_lookups": 168,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 43,
        "costs": [
          4,
          0,
          7,
          7,
          7,
          4,
          6,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 78,
        "published_total": 43
      },
      "verified": {
        "final": 15,
        "trace": [
          0,
          2,
          6,
          14,
          11,
          15
        ],
        "updates": 5,
        "oracle_lookups": 316,
        "stop": "full_scan_no_accepted_move",
        "total": 43,
        "costs": [
          6,
          0,
          7,
          7,
          7,
          4,
          4,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 15,
        "published_total": 43
      }
    },
    "lean_execution": {
      "final": "15",
      "total": "43",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n8-s2018101",
    "family": "layered",
    "players": 8,
    "baseline": 38,
    "baseline_total": 56,
    "benchmarks": {
      "global_profile": 15,
      "global_total": 43,
      "approved_profile": 15,
      "approved_total": 43,
      "approved_profiles": 7,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 78,
        "trace": [
          {
            "from": 38,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              2,
              5
            ],
            "members": [
              2,
              5
            ],
            "total_before": 56,
            "total_after": 56,
            "risk_score": 0
          },
          {
            "from": 6,
            "to": 70,
            "kind": "negotiation",
            "representatives": [
              0,
              6
            ],
            "members": [
              0,
              6
            ],
            "total_before": 56,
            "total_after": 50,
            "risk_score": 3
          },
          {
            "from": 70,
            "to": 78,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3,
              6
            ],
            "total_before": 50,
            "total_after": 43,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            3,
            6
          ],
          [
            1
          ],
          [
            2,
            5
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 154,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 43,
        "costs": [
          4,
          0,
          7,
          7,
          7,
          4,
          6,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 78,
        "published_total": 43
      },
      "own_risk": {
        "final": 78,
        "trace": [
          {
            "from": 38,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              2,
              5
            ],
            "members": [
              2,
              5
            ],
            "total_before": 56,
            "total_after": 56,
            "risk_score": 0
          },
          {
            "from": 6,
            "to": 70,
            "kind": "negotiation",
            "representatives": [
              0,
              6
            ],
            "members": [
              0,
              6
            ],
            "total_before": 56,
            "total_after": 50,
            "risk_score": 3
          },
          {
            "from": 70,
            "to": 78,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              3,
              6
            ],
            "total_before": 50,
            "total_after": 43,
            "risk_score": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            3,
            6
          ],
          [
            1
          ],
          [
            2,
            5
          ],
          [
            4
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 154,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 43,
        "costs": [
          4,
          0,
          7,
          7,
          7,
          4,
          6,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 78,
        "published_total": 43
      },
      "reverse_schedule": {
        "final": 198,
        "trace": [
          {
            "from": 38,
            "to": 166,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 56,
            "total_after": 54,
            "risk_score": 1
          },
          {
            "from": 166,
            "to": 134,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 54,
            "total_after": 54,
            "risk_score": 0
          },
          {
            "from": 134,
            "to": 198,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              5,
              6
            ],
            "total_before": 54,
            "total_after": 48,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            7
          ],
          [
            3
          ],
          [
            4,
            5,
            6
          ]
        ],
        "oracle_lookups": 148,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 48,
        "costs": [
          4,
          2,
          6,
          9,
          7,
          4,
          8,
          8
        ],
        "violating_travellers": [
          2,
          4,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 38,
        "published_total": 56
      },
      "verified": {
        "final": 15,
        "trace": [
          38,
          46,
          15
        ],
        "updates": 2,
        "oracle_lookups": 323,
        "stop": "full_scan_no_accepted_move",
        "total": 43,
        "costs": [
          6,
          0,
          7,
          7,
          7,
          4,
          4,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 15,
        "published_total": 43
      }
    },
    "lean_execution": {
      "final": "15",
      "total": "43",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n8-s2018102",
    "family": "layered",
    "players": 8,
    "baseline": 0,
    "baseline_total": 194,
    "benchmarks": {
      "global_profile": 249,
      "global_total": 65,
      "approved_profile": 17,
      "approved_total": 134,
      "approved_profiles": 3,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 187,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 194,
            "total_after": 141,
            "risk_score": 7
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 141,
            "total_after": 111
          },
          {
            "from": 3,
            "to": 19,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 111,
            "total_after": 97,
            "risk_score": 3
          },
          {
            "from": 19,
            "to": 147,
            "kind": "negotiation",
            "representatives": [
              2,
              7
            ],
            "members": [
              2,
              7
            ],
            "total_before": 97,
            "total_after": 73,
            "risk_score": 7
          },
          {
            "from": 147,
            "to": 155,
            "kind": "negotiation",
            "representatives": [
              7,
              3
            ],
            "members": [
              2,
              3,
              7
            ],
            "total_before": 73,
            "total_after": 70,
            "risk_score": 0
          },
          {
            "from": 155,
            "to": 187,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 70,
            "total_after": 68,
            "risk_score": 0
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3,
            7
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 335,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 68,
        "costs": [
          11,
          12,
          6,
          12,
          3,
          7,
          8,
          9
        ],
        "violating_travellers": [
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 194
      },
      "own_risk": {
        "final": 187,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 194,
            "total_after": 141,
            "risk_score": 26
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 141,
            "total_after": 111
          },
          {
            "from": 3,
            "to": 19,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 111,
            "total_after": 97,
            "risk_score": 7
          },
          {
            "from": 19,
            "to": 23,
            "kind": "negotiation",
            "representatives": [
              2,
              7
            ],
            "members": [
              2,
              7
            ],
            "total_before": 97,
            "total_after": 75,
            "risk_score": 10
          },
          {
            "from": 23,
            "to": 151,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 75,
            "total_after": 73
          },
          {
            "from": 151,
            "to": 147,
            "kind": "negotiation",
            "representatives": [
              4,
              2
            ],
            "members": [
              0,
              2,
              4
            ],
            "total_before": 73,
            "total_after": 73,
            "risk_score": 1
          },
          {
            "from": 147,
            "to": 155,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              2,
              3,
              4
            ],
            "total_before": 73,
            "total_after": 70,
            "risk_score": 0
          },
          {
            "from": 155,
            "to": 187,
            "kind": "negotiation",
            "representatives": [
              2,
              5
            ],
            "members": [
              0,
              2,
              3,
              4,
              5
            ],
            "total_before": 70,
            "total_after": 68,
            "risk_score": 0
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0,
            2,
            3,
            4,
            5
          ],
          [
            1
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 248,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 68,
        "costs": [
          11,
          12,
          6,
          12,
          3,
          7,
          8,
          9
        ],
        "violating_travellers": [
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 194
      },
      "reverse_schedule": {
        "final": 250,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 194,
            "total_after": 138,
            "risk_score": 6
          },
          {
            "from": 64,
            "to": 192,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 138,
            "total_after": 98
          },
          {
            "from": 192,
            "to": 224,
            "kind": "negotiation",
            "representatives": [
              7,
              5
            ],
            "members": [
              5,
              7
            ],
            "total_before": 98,
            "total_after": 96,
            "risk_score": 0
          },
          {
            "from": 224,
            "to": 232,
            "kind": "negotiation",
            "representatives": [
              7,
              3
            ],
            "members": [
              3,
              5,
              7
            ],
            "total_before": 96,
            "total_after": 75,
            "risk_score": 3
          },
          {
            "from": 232,
            "to": 248,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 75,
            "total_after": 75,
            "risk_score": 0
          },
          {
            "from": 248,
            "to": 250,
            "kind": "negotiation",
            "representatives": [
              6,
              1
            ],
            "members": [
              1,
              4,
              6
            ],
            "total_before": 75,
            "total_after": 66,
            "risk_score": 3
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0
          ],
          [
            1,
            4,
            6
          ],
          [
            2
          ],
          [
            3,
            5,
            7
          ]
        ],
        "oracle_lookups": 145,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 66,
        "costs": [
          7,
          10,
          6,
          13,
          4,
          5,
          12,
          9
        ],
        "violating_travellers": [
          5,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 0,
        "published_total": 194
      },
      "verified": {
        "final": 17,
        "trace": [
          0,
          17
        ],
        "updates": 1,
        "oracle_lookups": 277,
        "stop": "full_scan_no_accepted_move",
        "total": 134,
        "costs": [
          1,
          25,
          25,
          26,
          3,
          3,
          26,
          25
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 21,
        "published_profile": 17,
        "published_total": 134
      }
    },
    "lean_execution": {
      "final": "17",
      "total": "134",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n8-s2018102",
    "family": "layered",
    "players": 8,
    "baseline": 175,
    "baseline_total": 100,
    "benchmarks": {
      "global_profile": 249,
      "global_total": 65,
      "approved_profile": 175,
      "approved_total": 100,
      "approved_profiles": 1,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 189,
        "trace": [
          {
            "from": 175,
            "to": 173,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 100,
            "total_after": 77,
            "risk_score": 5
          },
          {
            "from": 173,
            "to": 189,
            "kind": "negotiation",
            "representatives": [
              1,
              4
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 77,
            "total_after": 69,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1,
            4
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 207,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 69,
        "costs": [
          9,
          7,
          12,
          12,
          4,
          7,
          8,
          10
        ],
        "violating_travellers": [
          6,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 175,
        "published_total": 100
      },
      "own_risk": {
        "final": 190,
        "trace": [
          {
            "from": 175,
            "to": 174,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 100,
            "total_after": 78,
            "risk_score": 11
          },
          {
            "from": 174,
            "to": 190,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              1,
              4
            ],
            "total_before": 78,
            "total_after": 70,
            "risk_score": 4
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1,
            4
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 207,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 70,
        "costs": [
          7,
          10,
          12,
          12,
          4,
          7,
          8,
          10
        ],
        "violating_travellers": [
          6,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 175,
        "published_total": 100
      },
      "reverse_schedule": {
        "final": 63,
        "trace": [
          {
            "from": 175,
            "to": 191,
            "kind": "negotiation",
            "representatives": [
              7,
              4
            ],
            "members": [
              4,
              7
            ],
            "total_before": 100,
            "total_after": 84,
            "risk_score": 1
          },
          {
            "from": 191,
            "to": 63,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 84,
            "total_after": 70
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 158,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 70,
        "costs": [
          11,
          12,
          11,
          12,
          3,
          7,
          8,
          6
        ],
        "violating_travellers": [
          6,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 175,
        "published_total": 100
      },
      "verified": {
        "final": 175,
        "trace": [
          175
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 100,
        "costs": [
          17,
          18,
          16,
          16,
          11,
          6,
          2,
          14
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 12,
        "published_profile": 175,
        "published_total": 100
      }
    },
    "lean_execution": {
      "final": "175",
      "total": "100",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n8-s2018103",
    "family": "layered",
    "players": 8,
    "baseline": 0,
    "baseline_total": 82,
    "benchmarks": {
      "global_profile": 221,
      "global_total": 46,
      "approved_profile": 221,
      "approved_total": 46,
      "approved_profiles": 52,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 90,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              2,
              6
            ],
            "members": [
              2,
              6
            ],
            "total_before": 82,
            "total_after": 69,
            "risk_score": 5
          },
          {
            "from": 64,
            "to": 66,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 69,
            "total_after": 68,
            "risk_score": 1
          },
          {
            "from": 66,
            "to": 74,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 68,
            "total_after": 54,
            "risk_score": 0
          },
          {
            "from": 74,
            "to": 90,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 54,
            "total_after": 49,
            "risk_score": 2
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            1,
            3
          ],
          [
            2,
            6
          ],
          [
            4,
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 202,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 49,
        "costs": [
          8,
          6,
          9,
          6,
          2,
          3,
          9,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 90,
        "published_total": 49
      },
      "own_risk": {
        "final": 90,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              2,
              6
            ],
            "members": [
              2,
              6
            ],
            "total_before": 82,
            "total_after": 69,
            "risk_score": 6
          },
          {
            "from": 64,
            "to": 66,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 69,
            "total_after": 68,
            "risk_score": 1
          },
          {
            "from": 66,
            "to": 74,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 68,
            "total_after": 54,
            "risk_score": 7
          },
          {
            "from": 74,
            "to": 90,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 54,
            "total_after": 49,
            "risk_score": 2
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            1,
            3
          ],
          [
            2,
            6
          ],
          [
            4,
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 202,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 49,
        "costs": [
          8,
          6,
          9,
          6,
          2,
          3,
          9,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 90,
        "published_total": 49
      },
      "reverse_schedule": {
        "final": 216,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              6,
              5
            ],
            "members": [
              5,
              6
            ],
            "total_before": 82,
            "total_after": 74,
            "risk_score": 2
          },
          {
            "from": 32,
            "to": 96,
            "kind": "withdrawal",
            "members": [
              6
            ],
            "total_before": 74,
            "total_after": 71
          },
          {
            "from": 96,
            "to": 224,
            "kind": "negotiation",
            "representatives": [
              7,
              0
            ],
            "members": [
              0,
              7
            ],
            "total_before": 71,
            "total_after": 69,
            "risk_score": 0
          },
          {
            "from": 224,
            "to": 192,
            "kind": "negotiation",
            "representatives": [
              6,
              5
            ],
            "members": [
              5,
              6
            ],
            "total_before": 69,
            "total_after": 67,
            "risk_score": 1
          },
          {
            "from": 192,
            "to": 200,
            "kind": "negotiation",
            "representatives": [
              6,
              3
            ],
            "members": [
              3,
              5,
              6
            ],
            "total_before": 67,
            "total_after": 53,
            "risk_score": 1
          },
          {
            "from": 200,
            "to": 216,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              3,
              4,
              5,
              6
            ],
            "total_before": 53,
            "total_after": 48,
            "risk_score": 0
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            4,
            5,
            6
          ]
        ],
        "oracle_lookups": 191,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 48,
        "costs": [
          8,
          6,
          9,
          6,
          2,
          3,
          9,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 216,
        "published_total": 48
      },
      "verified": {
        "final": 221,
        "trace": [
          0,
          10,
          14,
          30,
          95,
          221
        ],
        "updates": 5,
        "oracle_lookups": 638,
        "stop": "full_scan_no_accepted_move",
        "total": 46,
        "costs": [
          7,
          1,
          10,
          7,
          2,
          3,
          10,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 221,
        "published_total": 46
      }
    },
    "lean_execution": {
      "final": "221",
      "total": "46",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "layered-n8-s2018103",
    "family": "layered",
    "players": 8,
    "baseline": 227,
    "baseline_total": 115,
    "benchmarks": {
      "global_profile": 221,
      "global_total": 46,
      "approved_profile": 97,
      "approved_total": 56,
      "approved_profiles": 4,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 221,
        "trace": [
          {
            "from": 227,
            "to": 225,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 115,
            "total_after": 72,
            "risk_score": 4
          },
          {
            "from": 225,
            "to": 224,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 72,
            "total_after": 69
          },
          {
            "from": 224,
            "to": 192,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 69,
            "total_after": 67,
            "risk_score": 1
          },
          {
            "from": 192,
            "to": 208,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4,
              5
            ],
            "total_before": 67,
            "total_after": 62,
            "risk_score": 0
          },
          {
            "from": 208,
            "to": 212,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 62,
            "total_after": 61,
            "risk_score": 0
          },
          {
            "from": 212,
            "to": 220,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 61,
            "total_after": 55
          },
          {
            "from": 220,
            "to": 221,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 55,
            "total_after": 46
          }
        ],
        "updates": 7,
        "scans": 8,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 216,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 46,
        "costs": [
          7,
          1,
          10,
          7,
          2,
          3,
          10,
          6
        ],
        "violating_travellers": [
          5,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 227,
        "published_total": 115
      },
      "own_risk": {
        "final": 221,
        "trace": [
          {
            "from": 227,
            "to": 226,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 115,
            "total_after": 94,
            "risk_score": 11
          },
          {
            "from": 226,
            "to": 224,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 94,
            "total_after": 69
          },
          {
            "from": 224,
            "to": 192,
            "kind": "negotiation",
            "representatives": [
              0,
              5
            ],
            "members": [
              0,
              5
            ],
            "total_before": 69,
            "total_after": 67,
            "risk_score": 1
          },
          {
            "from": 192,
            "to": 208,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4,
              5
            ],
            "total_before": 67,
            "total_after": 62,
            "risk_score": 2
          },
          {
            "from": 208,
            "to": 212,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 62,
            "total_after": 61,
            "risk_score": 0
          },
          {
            "from": 212,
            "to": 220,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 61,
            "total_after": 55
          },
          {
            "from": 220,
            "to": 221,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 55,
            "total_after": 46
          }
        ],
        "updates": 7,
        "scans": 8,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 216,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 46,
        "costs": [
          7,
          1,
          10,
          7,
          2,
          3,
          10,
          6
        ],
        "violating_travellers": [
          5,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 227,
        "published_total": 115
      },
      "reverse_schedule": {
        "final": 95,
        "trace": [
          {
            "from": 227,
            "to": 231,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 115,
            "total_after": 102,
            "risk_score": 3
          },
          {
            "from": 231,
            "to": 103,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 102,
            "total_after": 66
          },
          {
            "from": 103,
            "to": 71,
            "kind": "negotiation",
            "representatives": [
              6,
              5
            ],
            "members": [
              5,
              6
            ],
            "total_before": 66,
            "total_after": 64,
            "risk_score": 1
          },
          {
            "from": 71,
            "to": 79,
            "kind": "negotiation",
            "representatives": [
              6,
              3
            ],
            "members": [
              3,
              5,
              6
            ],
            "total_before": 64,
            "total_after": 52,
            "risk_score": 1
          },
          {
            "from": 79,
            "to": 95,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              3,
              4,
              5,
              6
            ],
            "total_before": 52,
            "total_after": 47,
            "risk_score": 0
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            4,
            5,
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 146,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 47,
        "costs": [
          7,
          7,
          10,
          7,
          2,
          3,
          10,
          1
        ],
        "violating_travellers": [
          5,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 227,
        "published_total": 115
      },
      "verified": {
        "final": 97,
        "trace": [
          227,
          97
        ],
        "updates": 1,
        "oracle_lookups": 357,
        "stop": "full_scan_no_accepted_move",
        "total": 56,
        "costs": [
          9,
          6,
          12,
          10,
          1,
          4,
          8,
          6
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 3,
        "published_profile": 97,
        "published_total": 56
      }
    },
    "lean_execution": {
      "final": "97",
      "total": "56",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n4-s2018100",
    "family": "parallel_corridors",
    "players": 4,
    "baseline": 0,
    "baseline_total": 60,
    "benchmarks": {
      "global_profile": 3,
      "global_total": 22,
      "approved_profile": 3,
      "approved_total": 22,
      "approved_profiles": 15,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 60,
            "total_after": 30,
            "risk_score": 5
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 30,
            "total_after": 22
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 22,
        "costs": [
          6,
          6,
          5,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 3,
        "published_total": 22
      },
      "own_risk": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 60,
            "total_after": 30,
            "risk_score": 15
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 30,
            "total_after": 22
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 22,
        "costs": [
          6,
          6,
          5,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 3,
        "published_total": 22
      },
      "reverse_schedule": {
        "final": 12,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 60,
            "total_after": 33,
            "risk_score": 5
          },
          {
            "from": 4,
            "to": 12,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 33,
            "total_after": 28
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 28,
        "costs": [
          5,
          5,
          9,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 12,
        "published_total": 28
      },
      "verified": {
        "final": 3,
        "trace": [
          0,
          1,
          3
        ],
        "updates": 2,
        "oracle_lookups": 26,
        "stop": "full_scan_no_accepted_move",
        "total": 22,
        "costs": [
          6,
          6,
          5,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 3,
        "published_total": 22
      }
    },
    "lean_execution": {
      "final": "3",
      "total": "22",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n4-s2018100",
    "family": "parallel_corridors",
    "players": 4,
    "baseline": 2,
    "baseline_total": 30,
    "benchmarks": {
      "global_profile": 3,
      "global_total": 22,
      "approved_profile": 2,
      "approved_total": 30,
      "approved_profiles": 1,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 6,
        "trace": [
          {
            "from": 2,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 30,
            "total_after": 25,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            2
          ],
          [
            1
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 25,
        "costs": [
          5,
          6,
          9,
          5
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 30
      },
      "own_risk": {
        "final": 6,
        "trace": [
          {
            "from": 2,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 30,
            "total_after": 25,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            2
          ],
          [
            1
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 25,
        "costs": [
          5,
          6,
          9,
          5
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 30
      },
      "reverse_schedule": {
        "final": 6,
        "trace": [
          {
            "from": 2,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 30,
            "total_after": 25,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 25,
        "costs": [
          5,
          6,
          9,
          5
        ],
        "violating_travellers": [
          2
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 2,
        "published_total": 30
      },
      "verified": {
        "final": 2,
        "trace": [
          2
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 30,
        "costs": [
          10,
          0,
          10,
          10
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 4,
        "published_profile": 2,
        "published_total": 30
      }
    },
    "lean_execution": {
      "final": "2",
      "total": "30",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n4-s2018101",
    "family": "parallel_corridors",
    "players": 4,
    "baseline": 0,
    "baseline_total": 84,
    "benchmarks": {
      "global_profile": 12,
      "global_total": 25,
      "approved_profile": 12,
      "approved_total": 25,
      "approved_profiles": 16,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 84,
            "total_after": 45,
            "risk_score": 7
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 45,
            "total_after": 30
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 30,
        "costs": [
          8,
          8,
          7,
          7
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 3,
        "published_total": 30
      },
      "own_risk": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 84,
            "total_after": 45,
            "risk_score": 18
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 45,
            "total_after": 30
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 30,
        "costs": [
          8,
          8,
          7,
          7
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 3,
        "published_total": 30
      },
      "reverse_schedule": {
        "final": 12,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 84,
            "total_after": 43,
            "risk_score": 7
          },
          {
            "from": 4,
            "to": 12,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 43,
            "total_after": 25
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 25,
        "costs": [
          7,
          7,
          6,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 12,
        "published_total": 25
      },
      "verified": {
        "final": 12,
        "trace": [
          0,
          1,
          3,
          5,
          9,
          12
        ],
        "updates": 5,
        "oracle_lookups": 58,
        "stop": "full_scan_no_accepted_move",
        "total": 25,
        "costs": [
          7,
          7,
          6,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 12,
        "published_total": 25
      }
    },
    "lean_execution": {
      "final": "12",
      "total": "25",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n4-s2018101",
    "family": "parallel_corridors",
    "players": 4,
    "baseline": 9,
    "baseline_total": 27,
    "benchmarks": {
      "global_profile": 12,
      "global_total": 25,
      "approved_profile": 12,
      "approved_total": 25,
      "approved_profiles": 2,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 9,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 27,
        "costs": [
          8,
          7,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 9,
        "published_total": 27
      },
      "own_risk": {
        "final": 9,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 27,
        "costs": [
          8,
          7,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 9,
        "published_total": 27
      },
      "reverse_schedule": {
        "final": 9,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 27,
        "costs": [
          8,
          7,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 9,
        "published_total": 27
      },
      "verified": {
        "final": 12,
        "trace": [
          9,
          12
        ],
        "updates": 1,
        "oracle_lookups": 32,
        "stop": "full_scan_no_accepted_move",
        "total": 25,
        "costs": [
          7,
          7,
          6,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 12,
        "published_total": 25
      }
    },
    "lean_execution": {
      "final": "12",
      "total": "25",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n4-s2018102",
    "family": "parallel_corridors",
    "players": 4,
    "baseline": 0,
    "baseline_total": 60,
    "benchmarks": {
      "global_profile": 5,
      "global_total": 26,
      "approved_profile": 5,
      "approved_total": 26,
      "approved_profiles": 11,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 60,
            "total_after": 33,
            "risk_score": 5
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 33,
            "total_after": 29
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 29,
        "costs": [
          9,
          10,
          5,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 3,
        "published_total": 29
      },
      "own_risk": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 60,
            "total_after": 33,
            "risk_score": 12
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 33,
            "total_after": 29
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 29,
        "costs": [
          9,
          10,
          5,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 3,
        "published_total": 29
      },
      "reverse_schedule": {
        "final": 6,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 60,
            "total_after": 30,
            "risk_score": 5
          },
          {
            "from": 4,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              1,
              0
            ],
            "members": [
              0,
              1
            ],
            "total_before": 30,
            "total_after": 27,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 72,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 27,
        "costs": [
          5,
          10,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 6,
        "published_total": 27
      },
      "verified": {
        "final": 5,
        "trace": [
          0,
          1,
          3,
          5
        ],
        "updates": 3,
        "oracle_lookups": 33,
        "stop": "full_scan_no_accepted_move",
        "total": 26,
        "costs": [
          9,
          5,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 26
      }
    },
    "lean_execution": {
      "final": "5",
      "total": "26",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n4-s2018102",
    "family": "parallel_corridors",
    "players": 4,
    "baseline": 5,
    "baseline_total": 26,
    "benchmarks": {
      "global_profile": 5,
      "global_total": 26,
      "approved_profile": 5,
      "approved_total": 26,
      "approved_profiles": 1,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 5,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 26,
        "costs": [
          9,
          5,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 26
      },
      "own_risk": {
        "final": 5,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 26,
        "costs": [
          9,
          5,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 26
      },
      "reverse_schedule": {
        "final": 5,
        "trace": [],
        "updates": 0,
        "scans": 1,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 33,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 26,
        "costs": [
          9,
          5,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 26
      },
      "verified": {
        "final": 5,
        "trace": [
          5
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 26,
        "costs": [
          9,
          5,
          7,
          5
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 26
      }
    },
    "lean_execution": {
      "final": "5",
      "total": "26",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n4-s2018103",
    "family": "parallel_corridors",
    "players": 4,
    "baseline": 0,
    "baseline_total": 48,
    "benchmarks": {
      "global_profile": 9,
      "global_total": 21,
      "approved_profile": 9,
      "approved_total": 21,
      "approved_profiles": 11,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 48,
            "total_after": 27,
            "risk_score": 4
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 27,
            "total_after": 24
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 24,
        "costs": [
          7,
          9,
          4,
          4
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 3,
        "published_total": 24
      },
      "own_risk": {
        "final": 3,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 48,
            "total_after": 27,
            "risk_score": 9
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 27,
            "total_after": 24
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 24,
        "costs": [
          7,
          9,
          4,
          4
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 3,
        "published_total": 24
      },
      "reverse_schedule": {
        "final": 12,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 48,
            "total_after": 25,
            "risk_score": 4
          },
          {
            "from": 4,
            "to": 12,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 25,
            "total_after": 21
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 46,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 21,
        "costs": [
          4,
          4,
          7,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 12,
        "published_total": 21
      },
      "verified": {
        "final": 9,
        "trace": [
          0,
          1,
          3,
          5,
          9
        ],
        "updates": 4,
        "oracle_lookups": 44,
        "stop": "full_scan_no_accepted_move",
        "total": 21,
        "costs": [
          7,
          4,
          4,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 9,
        "published_total": 21
      }
    },
    "lean_execution": {
      "final": "9",
      "total": "21",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n4-s2018103",
    "family": "parallel_corridors",
    "players": 4,
    "baseline": 1,
    "baseline_total": 25,
    "benchmarks": {
      "global_profile": 9,
      "global_total": 21,
      "approved_profile": 1,
      "approved_total": 25,
      "approved_profiles": 1,
      "profiles_enumerated": 16
    },
    "runs": {
      "eq41": {
        "final": 5,
        "trace": [
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2
            ],
            "total_before": 25,
            "total_after": 22,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 22,
        "costs": [
          7,
          4,
          7,
          4
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 25
      },
      "own_risk": {
        "final": 5,
        "trace": [
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2
            ],
            "total_before": 25,
            "total_after": 22,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            2
          ],
          [
            3
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 22,
        "costs": [
          7,
          4,
          7,
          4
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 25
      },
      "reverse_schedule": {
        "final": 5,
        "trace": [
          {
            "from": 1,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 25,
            "total_after": 22,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 48,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 22,
        "costs": [
          7,
          4,
          7,
          4
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 1,
        "published_total": 25
      },
      "verified": {
        "final": 1,
        "trace": [
          1
        ],
        "updates": 0,
        "oracle_lookups": 18,
        "stop": "full_scan_no_accepted_move",
        "total": 25,
        "costs": [
          1,
          8,
          8,
          8
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 2,
        "published_profile": 1,
        "published_total": 25
      }
    },
    "lean_execution": {
      "final": "1",
      "total": "25",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n6-s2018100",
    "family": "parallel_corridors",
    "players": 6,
    "baseline": 0,
    "baseline_total": 150,
    "benchmarks": {
      "global_profile": 19,
      "global_total": 66,
      "approved_profile": 19,
      "approved_total": 66,
      "approved_profiles": 57,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 11,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 150,
            "total_after": 100,
            "risk_score": 5
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 100,
            "total_after": 72
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 72,
            "total_after": 69,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 145,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 69,
        "costs": [
          12,
          12,
          10,
          15,
          10,
          10
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 69
      },
      "own_risk": {
        "final": 11,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 150,
            "total_after": 100,
            "risk_score": 25
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 100,
            "total_after": 72
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 72,
            "total_after": 69,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 145,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 69,
        "costs": [
          12,
          12,
          10,
          15,
          10,
          10
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 69
      },
      "reverse_schedule": {
        "final": 52,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 150,
            "total_after": 100,
            "risk_score": 5
          },
          {
            "from": 16,
            "to": 48,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 100,
            "total_after": 73
          },
          {
            "from": 48,
            "to": 52,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 73,
            "total_after": 70,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 145,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 70,
        "costs": [
          10,
          10,
          15,
          10,
          12,
          13
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 52,
        "published_total": 70
      },
      "verified": {
        "final": 19,
        "trace": [
          0,
          1,
          3,
          7,
          19
        ],
        "updates": 4,
        "oracle_lookups": 104,
        "stop": "full_scan_no_accepted_move",
        "total": 66,
        "costs": [
          12,
          12,
          10,
          10,
          12,
          10
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 19,
        "published_total": 66
      }
    },
    "lean_execution": {
      "final": "19",
      "total": "66",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n6-s2018100",
    "family": "parallel_corridors",
    "players": 6,
    "baseline": 5,
    "baseline_total": 75,
    "benchmarks": {
      "global_profile": 19,
      "global_total": 66,
      "approved_profile": 5,
      "approved_total": 75,
      "approved_profiles": 1,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 13,
        "trace": [
          {
            "from": 5,
            "to": 13,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              1,
              3
            ],
            "total_before": 75,
            "total_after": 72,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 124,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 72,
        "costs": [
          12,
          10,
          15,
          15,
          10,
          10
        ],
        "violating_travellers": [
          1,
          3
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 75
      },
      "own_risk": {
        "final": 13,
        "trace": [
          {
            "from": 5,
            "to": 13,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              1,
              3
            ],
            "total_before": 75,
            "total_after": 72,
            "risk_score": 0
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 124,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 72,
        "costs": [
          12,
          10,
          15,
          15,
          10,
          10
        ],
        "violating_travellers": [
          1,
          3
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 75
      },
      "reverse_schedule": {
        "final": 37,
        "trace": [
          {
            "from": 5,
            "to": 37,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 75,
            "total_after": 70,
            "risk_score": 2
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            5
          ]
        ],
        "oracle_lookups": 116,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 70,
        "costs": [
          12,
          10,
          15,
          10,
          10,
          13
        ],
        "violating_travellers": [
          1,
          3
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 75
      },
      "verified": {
        "final": 5,
        "trace": [
          5
        ],
        "updates": 0,
        "oracle_lookups": 66,
        "stop": "full_scan_no_accepted_move",
        "total": 75,
        "costs": [
          6,
          15,
          9,
          15,
          15,
          15
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 3,
        "published_profile": 5,
        "published_total": 75
      }
    },
    "lean_execution": {
      "final": "5",
      "total": "75",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n6-s2018101",
    "family": "parallel_corridors",
    "players": 6,
    "baseline": 0,
    "baseline_total": 210,
    "benchmarks": {
      "global_profile": 28,
      "global_total": 73,
      "approved_profile": 28,
      "approved_total": 73,
      "approved_profiles": 64,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 11,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 210,
            "total_after": 143,
            "risk_score": 7
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 143,
            "total_after": 100
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 100,
            "total_after": 78,
            "risk_score": 7
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 145,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 78,
        "costs": [
          13,
          13,
          14,
          10,
          14,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 78
      },
      "own_risk": {
        "final": 7,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 210,
            "total_after": 143,
            "risk_score": 32
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 143,
            "total_after": 100
          },
          {
            "from": 3,
            "to": 7,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 100,
            "total_after": 79,
            "risk_score": 10
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 145,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 79,
        "costs": [
          13,
          13,
          11,
          14,
          14,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 7,
        "published_total": 79
      },
      "reverse_schedule": {
        "final": 52,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 210,
            "total_after": 140,
            "risk_score": 7
          },
          {
            "from": 16,
            "to": 48,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 140,
            "total_after": 97
          },
          {
            "from": 48,
            "to": 52,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 97,
            "total_after": 76,
            "risk_score": 7
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 145,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 76,
        "costs": [
          14,
          14,
          11,
          14,
          10,
          13
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 52,
        "published_total": 76
      },
      "verified": {
        "final": 28,
        "trace": [
          0,
          1,
          3,
          5,
          7,
          11,
          13,
          25,
          28
        ],
        "updates": 8,
        "oracle_lookups": 175,
        "stop": "full_scan_no_accepted_move",
        "total": 73,
        "costs": [
          14,
          14,
          11,
          10,
          10,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 28,
        "published_total": 73
      }
    },
    "lean_execution": {
      "final": "28",
      "total": "73",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n6-s2018101",
    "family": "parallel_corridors",
    "players": 6,
    "baseline": 62,
    "baseline_total": 107,
    "benchmarks": {
      "global_profile": 28,
      "global_total": 73,
      "approved_profile": 62,
      "approved_total": 107,
      "approved_profiles": 1,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 56,
        "trace": [
          {
            "from": 62,
            "to": 58,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2
            ],
            "total_before": 107,
            "total_after": 80,
            "risk_score": 5
          },
          {
            "from": 58,
            "to": 56,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 80,
            "total_after": 75
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 110,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 75,
        "costs": [
          14,
          14,
          14,
          10,
          10,
          13
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 62,
        "published_total": 107
      },
      "own_risk": {
        "final": 56,
        "trace": [
          {
            "from": 62,
            "to": 58,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2
            ],
            "total_before": 107,
            "total_after": 80,
            "risk_score": 14
          },
          {
            "from": 58,
            "to": 56,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 80,
            "total_after": 75
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 110,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 75,
        "costs": [
          14,
          14,
          14,
          10,
          10,
          13
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 62,
        "published_total": 107
      },
      "reverse_schedule": {
        "final": 14,
        "trace": [
          {
            "from": 62,
            "to": 46,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 107,
            "total_after": 81,
            "risk_score": 5
          },
          {
            "from": 46,
            "to": 14,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 81,
            "total_after": 76
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 110,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 76,
        "costs": [
          14,
          13,
          11,
          10,
          14,
          14
        ],
        "violating_travellers": [
          1
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 62,
        "published_total": 107
      },
      "verified": {
        "final": 62,
        "trace": [
          62
        ],
        "updates": 0,
        "oracle_lookups": 66,
        "stop": "full_scan_no_accepted_move",
        "total": 107,
        "costs": [
          0,
          23,
          21,
          20,
          20,
          23
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 16,
        "published_profile": 62,
        "published_total": 107
      }
    },
    "lean_execution": {
      "final": "62",
      "total": "107",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n6-s2018102",
    "family": "parallel_corridors",
    "players": 6,
    "baseline": 0,
    "baseline_total": 150,
    "benchmarks": {
      "global_profile": 5,
      "global_total": 76,
      "approved_profile": 5,
      "approved_total": 76,
      "approved_profiles": 57,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 5,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 150,
            "total_after": 103,
            "risk_score": 5
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 103,
            "total_after": 79
          },
          {
            "from": 3,
            "to": 7,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 79,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 7,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 6,
            "to": 22,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 22,
            "to": 20,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 77,
            "total_after": 76
          },
          {
            "from": 20,
            "to": 21,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 76,
            "total_after": 76,
            "risk_score": 1
          },
          {
            "from": 21,
            "to": 5,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 76,
            "total_after": 76
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 278,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 76,
        "costs": [
          9,
          15,
          7,
          15,
          15,
          15
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 76
      },
      "own_risk": {
        "final": 5,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 150,
            "total_after": 103,
            "risk_score": 22
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 103,
            "total_after": 79
          },
          {
            "from": 3,
            "to": 7,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 79,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 7,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 6,
            "to": 22,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 22,
            "to": 20,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 77,
            "total_after": 76
          },
          {
            "from": 20,
            "to": 21,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 76,
            "total_after": 76,
            "risk_score": 1
          },
          {
            "from": 21,
            "to": 5,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 76,
            "total_after": 76
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0,
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 278,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 76,
        "costs": [
          9,
          15,
          7,
          15,
          15,
          15
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 76
      },
      "reverse_schedule": {
        "final": 20,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 150,
            "total_after": 102,
            "risk_score": 5
          },
          {
            "from": 16,
            "to": 48,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 102,
            "total_after": 79
          },
          {
            "from": 48,
            "to": 52,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 79,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 52,
            "to": 36,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 36,
            "to": 37,
            "kind": "negotiation",
            "representatives": [
              1,
              0
            ],
            "members": [
              0,
              1
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 37,
            "to": 5,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 77,
            "total_after": 76
          },
          {
            "from": 5,
            "to": 21,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 76,
            "total_after": 76,
            "risk_score": 1
          },
          {
            "from": 21,
            "to": 20,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 76,
            "total_after": 76
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4,
            5
          ]
        ],
        "oracle_lookups": 278,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 76,
        "costs": [
          15,
          15,
          7,
          15,
          9,
          15
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 20,
        "published_total": 76
      },
      "verified": {
        "final": 5,
        "trace": [
          0,
          1,
          3,
          5
        ],
        "updates": 3,
        "oracle_lookups": 81,
        "stop": "full_scan_no_accepted_move",
        "total": 76,
        "costs": [
          9,
          15,
          7,
          15,
          15,
          15
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 5,
        "published_total": 76
      }
    },
    "lean_execution": {
      "final": "5",
      "total": "76",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n6-s2018102",
    "family": "parallel_corridors",
    "players": 6,
    "baseline": 13,
    "baseline_total": 77,
    "benchmarks": {
      "global_profile": 5,
      "global_total": 76,
      "approved_profile": 13,
      "approved_total": 77,
      "approved_profiles": 1,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 20,
        "trace": [
          {
            "from": 13,
            "to": 12,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 12,
            "to": 28,
            "kind": "negotiation",
            "representatives": [
              1,
              4
            ],
            "members": [
              1,
              4
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 28,
            "to": 20,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              2,
              3
            ],
            "total_before": 77,
            "total_after": 76,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            2,
            3
          ],
          [
            1,
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 156,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 76,
        "costs": [
          15,
          15,
          7,
          15,
          9,
          15
        ],
        "violating_travellers": [
          2,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 77
      },
      "own_risk": {
        "final": 20,
        "trace": [
          {
            "from": 13,
            "to": 12,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 12,
            "to": 28,
            "kind": "negotiation",
            "representatives": [
              1,
              4
            ],
            "members": [
              1,
              4
            ],
            "total_before": 77,
            "total_after": 77,
            "risk_score": 1
          },
          {
            "from": 28,
            "to": 20,
            "kind": "negotiation",
            "representatives": [
              0,
              3
            ],
            "members": [
              0,
              2,
              3
            ],
            "total_before": 77,
            "total_after": 76,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            2,
            3
          ],
          [
            1,
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 156,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 76,
        "costs": [
          15,
          15,
          7,
          15,
          9,
          15
        ],
        "violating_travellers": [
          2,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 77
      },
      "reverse_schedule": {
        "final": 20,
        "trace": [
          {
            "from": 13,
            "to": 5,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 77,
            "total_after": 76,
            "risk_score": 2
          },
          {
            "from": 5,
            "to": 21,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 76,
            "total_after": 76,
            "risk_score": 1
          },
          {
            "from": 21,
            "to": 20,
            "kind": "negotiation",
            "representatives": [
              5,
              0
            ],
            "members": [
              0,
              4,
              5
            ],
            "total_before": 76,
            "total_after": 76,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            4,
            5
          ],
          [
            1
          ],
          [
            2,
            3
          ]
        ],
        "oracle_lookups": 142,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 76,
        "costs": [
          15,
          15,
          7,
          15,
          9,
          15
        ],
        "violating_travellers": [
          2,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 13,
        "published_total": 77
      },
      "verified": {
        "final": 13,
        "trace": [
          13
        ],
        "updates": 0,
        "oracle_lookups": 66,
        "stop": "full_scan_no_accepted_move",
        "total": 77,
        "costs": [
          16,
          10,
          14,
          17,
          10,
          10
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 2,
        "published_profile": 13,
        "published_total": 77
      }
    },
    "lean_execution": {
      "final": "13",
      "total": "77",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n6-s2018103",
    "family": "parallel_corridors",
    "players": 6,
    "baseline": 0,
    "baseline_total": 120,
    "benchmarks": {
      "global_profile": 24,
      "global_total": 60,
      "approved_profile": 24,
      "approved_total": 60,
      "approved_profiles": 47,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 120,
            "total_after": 83,
            "risk_score": 4
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 83,
            "total_after": 64
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 64,
            "total_after": 64,
            "risk_score": 0
          },
          {
            "from": 11,
            "to": 10,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 64,
            "total_after": 63,
            "risk_score": 1
          },
          {
            "from": 10,
            "to": 26,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 63,
            "total_after": 63,
            "risk_score": 0
          },
          {
            "from": 26,
            "to": 24,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 63,
            "total_after": 60
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4,
            5
          ]
        ],
        "oracle_lookups": 257,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 60,
        "costs": [
          12,
          12,
          12,
          6,
          6,
          12
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 60
      },
      "own_risk": {
        "final": 24,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 120,
            "total_after": 83,
            "risk_score": 17
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 83,
            "total_after": 64
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 64,
            "total_after": 64,
            "risk_score": 0
          },
          {
            "from": 11,
            "to": 10,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 64,
            "total_after": 63,
            "risk_score": 1
          },
          {
            "from": 10,
            "to": 26,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 63,
            "total_after": 63,
            "risk_score": 0
          },
          {
            "from": 26,
            "to": 24,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 63,
            "total_after": 60
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4,
            5
          ]
        ],
        "oracle_lookups": 257,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 60,
        "costs": [
          12,
          12,
          12,
          6,
          6,
          12
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 60
      },
      "reverse_schedule": {
        "final": 40,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 120,
            "total_after": 80,
            "risk_score": 4
          },
          {
            "from": 16,
            "to": 48,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 80,
            "total_after": 62
          },
          {
            "from": 48,
            "to": 56,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 62,
            "total_after": 62,
            "risk_score": 0
          },
          {
            "from": 56,
            "to": 40,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 62,
            "total_after": 62,
            "risk_score": 0
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4,
            5
          ]
        ],
        "oracle_lookups": 162,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 62,
        "costs": [
          12,
          12,
          12,
          6,
          12,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 40,
        "published_total": 62
      },
      "verified": {
        "final": 24,
        "trace": [
          0,
          1,
          3,
          5,
          9,
          24
        ],
        "updates": 5,
        "oracle_lookups": 118,
        "stop": "full_scan_no_accepted_move",
        "total": 60,
        "costs": [
          12,
          12,
          12,
          6,
          6,
          12
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 24,
        "published_total": 60
      }
    },
    "lean_execution": {
      "final": "24",
      "total": "60",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n6-s2018103",
    "family": "parallel_corridors",
    "players": 6,
    "baseline": 27,
    "baseline_total": 84,
    "benchmarks": {
      "global_profile": 24,
      "global_total": 60,
      "approved_profile": 27,
      "approved_total": 84,
      "approved_profiles": 1,
      "profiles_enumerated": 64
    },
    "runs": {
      "eq41": {
        "final": 24,
        "trace": [
          {
            "from": 27,
            "to": 25,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 84,
            "total_after": 61,
            "risk_score": 6
          },
          {
            "from": 25,
            "to": 24,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 61,
            "total_after": 60
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 126,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 60,
        "costs": [
          12,
          12,
          12,
          6,
          6,
          12
        ],
        "violating_travellers": [
          3,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 27,
        "published_total": 84
      },
      "own_risk": {
        "final": 24,
        "trace": [
          {
            "from": 27,
            "to": 26,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 84,
            "total_after": 63,
            "risk_score": 11
          },
          {
            "from": 26,
            "to": 24,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 63,
            "total_after": 60
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 126,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 60,
        "costs": [
          12,
          12,
          12,
          6,
          6,
          12
        ],
        "violating_travellers": [
          3,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 27,
        "published_total": 84
      },
      "reverse_schedule": {
        "final": 17,
        "trace": [
          {
            "from": 27,
            "to": 19,
            "kind": "negotiation",
            "representatives": [
              4,
              3
            ],
            "members": [
              3,
              4
            ],
            "total_before": 84,
            "total_after": 64,
            "risk_score": 6
          },
          {
            "from": 19,
            "to": 17,
            "kind": "negotiation",
            "representatives": [
              3,
              1
            ],
            "members": [
              1,
              3,
              4
            ],
            "total_before": 64,
            "total_after": 61,
            "risk_score": 3
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1,
            3,
            4
          ],
          [
            2
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 144,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 61,
        "costs": [
          7,
          12,
          12,
          12,
          6,
          12
        ],
        "violating_travellers": [
          3,
          6
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 27,
        "published_total": 84
      },
      "verified": {
        "final": 27,
        "trace": [
          27
        ],
        "updates": 0,
        "oracle_lookups": 66,
        "stop": "full_scan_no_accepted_move",
        "total": 84,
        "costs": [
          19,
          21,
          4,
          18,
          18,
          4
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 13,
        "published_profile": 27,
        "published_total": 84
      }
    },
    "lean_execution": {
      "final": "27",
      "total": "84",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n8-s2018100",
    "family": "parallel_corridors",
    "players": 8,
    "baseline": 0,
    "baseline_total": 280,
    "benchmarks": {
      "global_profile": 83,
      "global_total": 132,
      "approved_profile": 83,
      "approved_total": 132,
      "approved_profiles": 247,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 27,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 280,
            "total_after": 210,
            "risk_score": 5
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 210,
            "total_after": 162
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 162,
            "total_after": 139,
            "risk_score": 5
          },
          {
            "from": 11,
            "to": 27,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              2,
              3,
              4
            ],
            "total_before": 139,
            "total_after": 135,
            "risk_score": 2
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3,
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 270,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 135,
        "costs": [
          18,
          18,
          15,
          21,
          18,
          15,
          15,
          15
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 27,
        "published_total": 135
      },
      "own_risk": {
        "final": 27,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 280,
            "total_after": 210,
            "risk_score": 35
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 210,
            "total_after": 162
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 162,
            "total_after": 139,
            "risk_score": 10
          },
          {
            "from": 11,
            "to": 27,
            "kind": "negotiation",
            "representatives": [
              3,
              4
            ],
            "members": [
              2,
              3,
              4
            ],
            "total_before": 139,
            "total_after": 135,
            "risk_score": 2
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3,
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 270,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 135,
        "costs": [
          18,
          18,
          15,
          21,
          18,
          15,
          15,
          15
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "published_profile": 27,
        "published_total": 135
      },
      "reverse_schedule": {
        "final": 240,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 280,
            "total_after": 210,
            "risk_score": 5
          },
          {
            "from": 64,
            "to": 192,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 210,
            "total_after": 163
          },
          {
            "from": 192,
            "to": 208,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 163,
            "total_after": 137,
            "risk_score": 5
          },
          {
            "from": 208,
            "to": 240,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 137,
            "total_after": 134
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 235,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 134,
        "costs": [
          15,
          15,
          15,
          15,
          18,
          19,
          18,
          19
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 240,
        "published_total": 134
      },
      "verified": {
        "final": 83,
        "trace": [
          0,
          1,
          3,
          7,
          15,
          23,
          51,
          83
        ],
        "updates": 7,
        "oracle_lookups": 455,
        "stop": "full_scan_no_accepted_move",
        "total": 132,
        "costs": [
          18,
          18,
          15,
          15,
          18,
          15,
          18,
          15
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 83,
        "published_total": 132
      }
    },
    "lean_execution": {
      "final": "83",
      "total": "132",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n8-s2018100",
    "family": "parallel_corridors",
    "players": 8,
    "baseline": 17,
    "baseline_total": 162,
    "benchmarks": {
      "global_profile": 83,
      "global_total": 132,
      "approved_profile": 17,
      "approved_total": 162,
      "approved_profiles": 1,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 23,
        "trace": [
          {
            "from": 17,
            "to": 21,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2
            ],
            "total_before": 162,
            "total_after": 139,
            "risk_score": 5
          },
          {
            "from": 21,
            "to": 23,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 139,
            "total_after": 135
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 214,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 135,
        "costs": [
          18,
          18,
          21,
          15,
          18,
          15,
          15,
          15
        ],
        "violating_travellers": [
          1,
          5
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 17,
        "published_total": 162
      },
      "own_risk": {
        "final": 23,
        "trace": [
          {
            "from": 17,
            "to": 21,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2
            ],
            "total_before": 162,
            "total_after": 139,
            "risk_score": 10
          },
          {
            "from": 21,
            "to": 23,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 139,
            "total_after": 135
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 214,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 135,
        "costs": [
          18,
          18,
          21,
          15,
          18,
          15,
          15,
          15
        ],
        "violating_travellers": [
          1,
          5
        ],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "published_profile": 17,
        "published_total": 162
      },
      "reverse_schedule": {
        "final": 209,
        "trace": [
          {
            "from": 17,
            "to": 81,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 162,
            "total_after": 136,
            "risk_score": 5
          },
          {
            "from": 81,
            "to": 209,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 136,
            "total_after": 133
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 206,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 133,
        "costs": [
          18,
          15,
          15,
          15,
          18,
          15,
          18,
          19
        ],
        "violating_travellers": [
          1,
          5
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 17,
        "published_total": 162
      },
      "verified": {
        "final": 17,
        "trace": [
          17
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 162,
        "costs": [
          6,
          25,
          25,
          25,
          6,
          25,
          25,
          25
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 13,
        "published_profile": 17,
        "published_total": 162
      }
    },
    "lean_execution": {
      "final": "17",
      "total": "162",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n8-s2018101",
    "family": "parallel_corridors",
    "players": 8,
    "baseline": 0,
    "baseline_total": 392,
    "benchmarks": {
      "global_profile": 92,
      "global_total": 145,
      "approved_profile": 92,
      "approved_total": 145,
      "approved_profiles": 256,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 92,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 392,
            "total_after": 297,
            "risk_score": 7
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 297,
            "total_after": 226
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 226,
            "total_after": 176,
            "risk_score": 7
          },
          {
            "from": 11,
            "to": 15,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 176,
            "total_after": 151
          },
          {
            "from": 15,
            "to": 31,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 151,
            "total_after": 149,
            "risk_score": 1
          },
          {
            "from": 31,
            "to": 29,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 149,
            "total_after": 148,
            "risk_score": 2
          },
          {
            "from": 29,
            "to": 93,
            "kind": "negotiation",
            "representatives": [
              0,
              6
            ],
            "members": [
              0,
              1,
              6
            ],
            "total_before": 148,
            "total_after": 146,
            "risk_score": 1
          },
          {
            "from": 93,
            "to": 92,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 146,
            "total_after": 145
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0
          ],
          [
            1,
            6
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 408,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 145,
        "costs": [
          21,
          21,
          16,
          15,
          15,
          21,
          15,
          21
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 92,
        "published_total": 145
      },
      "own_risk": {
        "final": 92,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 392,
            "total_after": 297,
            "risk_score": 46
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 297,
            "total_after": 226
          },
          {
            "from": 3,
            "to": 7,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 226,
            "total_after": 177,
            "risk_score": 24
          },
          {
            "from": 7,
            "to": 15,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 177,
            "total_after": 151
          },
          {
            "from": 15,
            "to": 31,
            "kind": "negotiation",
            "representatives": [
              4,
              5
            ],
            "members": [
              4,
              5
            ],
            "total_before": 151,
            "total_after": 149,
            "risk_score": 1
          },
          {
            "from": 31,
            "to": 29,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 149,
            "total_after": 148,
            "risk_score": 2
          },
          {
            "from": 29,
            "to": 93,
            "kind": "negotiation",
            "representatives": [
              0,
              6
            ],
            "members": [
              0,
              1,
              6
            ],
            "total_before": 148,
            "total_after": 146,
            "risk_score": 1
          },
          {
            "from": 93,
            "to": 92,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 146,
            "total_after": 145
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0
          ],
          [
            1,
            6
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            5
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 408,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 145,
        "costs": [
          21,
          21,
          16,
          15,
          15,
          21,
          15,
          21
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 92,
        "published_total": 145
      },
      "reverse_schedule": {
        "final": 92,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 392,
            "total_after": 294,
            "risk_score": 7
          },
          {
            "from": 64,
            "to": 192,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 294,
            "total_after": 223
          },
          {
            "from": 192,
            "to": 208,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 223,
            "total_after": 173,
            "risk_score": 7
          },
          {
            "from": 208,
            "to": 240,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 173,
            "total_after": 150
          },
          {
            "from": 240,
            "to": 244,
            "kind": "negotiation",
            "representatives": [
              3,
              2
            ],
            "members": [
              2,
              3
            ],
            "total_before": 150,
            "total_after": 149,
            "risk_score": 0
          },
          {
            "from": 244,
            "to": 116,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 149,
            "total_after": 148,
            "risk_score": 2
          },
          {
            "from": 116,
            "to": 124,
            "kind": "withdrawal",
            "members": [
              3
            ],
            "total_before": 148,
            "total_after": 146
          },
          {
            "from": 124,
            "to": 92,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 146,
            "total_after": 145,
            "risk_score": 2
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            5
          ],
          [
            6,
            7
          ]
        ],
        "oracle_lookups": 441,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 145,
        "costs": [
          21,
          21,
          16,
          15,
          15,
          21,
          15,
          21
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 92,
        "published_total": 145
      },
      "verified": {
        "final": 92,
        "trace": [
          0,
          1,
          3,
          5,
          7,
          11,
          13,
          15,
          27,
          29,
          89,
          92
        ],
        "updates": 11,
        "oracle_lookups": 572,
        "stop": "full_scan_no_accepted_move",
        "total": 145,
        "costs": [
          21,
          21,
          16,
          15,
          15,
          21,
          15,
          21
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 92,
        "published_total": 145
      }
    },
    "lean_execution": {
      "final": "92",
      "total": "145",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n8-s2018101",
    "family": "parallel_corridors",
    "players": 8,
    "baseline": 84,
    "baseline_total": 171,
    "benchmarks": {
      "global_profile": 92,
      "global_total": 145,
      "approved_profile": 84,
      "approved_total": 171,
      "approved_profiles": 1,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 92,
        "trace": [
          {
            "from": 84,
            "to": 86,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 171,
            "total_after": 148,
            "risk_score": 7
          },
          {
            "from": 86,
            "to": 94,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 148,
            "total_after": 146,
            "risk_score": 1
          },
          {
            "from": 94,
            "to": 92,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 146,
            "total_after": 145
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 242,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 145,
        "costs": [
          21,
          21,
          16,
          15,
          15,
          21,
          15,
          21
        ],
        "violating_travellers": [
          3,
          5,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 84,
        "published_total": 171
      },
      "own_risk": {
        "final": 92,
        "trace": [
          {
            "from": 84,
            "to": 86,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 171,
            "total_after": 148,
            "risk_score": 10
          },
          {
            "from": 86,
            "to": 94,
            "kind": "negotiation",
            "representatives": [
              1,
              3
            ],
            "members": [
              0,
              1,
              3
            ],
            "total_before": 148,
            "total_after": 146,
            "risk_score": 1
          },
          {
            "from": 94,
            "to": 92,
            "kind": "withdrawal",
            "members": [
              1
            ],
            "total_before": 146,
            "total_after": 145
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            3
          ],
          [
            1
          ],
          [
            2
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 242,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 145,
        "costs": [
          21,
          21,
          16,
          15,
          15,
          21,
          15,
          21
        ],
        "violating_travellers": [
          3,
          5,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 84,
        "published_total": 171
      },
      "reverse_schedule": {
        "final": 92,
        "trace": [
          {
            "from": 84,
            "to": 116,
            "kind": "negotiation",
            "representatives": [
              7,
              5
            ],
            "members": [
              5,
              7
            ],
            "total_before": 171,
            "total_after": 148,
            "risk_score": 7
          },
          {
            "from": 116,
            "to": 124,
            "kind": "negotiation",
            "representatives": [
              5,
              3
            ],
            "members": [
              3,
              5,
              7
            ],
            "total_before": 148,
            "total_after": 146,
            "risk_score": 1
          },
          {
            "from": 124,
            "to": 92,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 146,
            "total_after": 145
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            7
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 276,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 145,
        "costs": [
          21,
          21,
          16,
          15,
          15,
          21,
          15,
          21
        ],
        "violating_travellers": [
          3,
          5,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 84,
        "published_total": 171
      },
      "verified": {
        "final": 84,
        "trace": [
          84
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 171,
        "costs": [
          28,
          28,
          11,
          28,
          10,
          28,
          10,
          28
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 13,
        "published_profile": 84,
        "published_total": 171
      }
    },
    "lean_execution": {
      "final": "84",
      "total": "171",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n8-s2018102",
    "family": "parallel_corridors",
    "players": 8,
    "baseline": 0,
    "baseline_total": 280,
    "benchmarks": {
      "global_profile": 196,
      "global_total": 143,
      "approved_profile": 196,
      "approved_total": 143,
      "approved_profiles": 219,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 11,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 280,
            "total_after": 213,
            "risk_score": 5
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 213,
            "total_after": 169
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 169,
            "total_after": 150,
            "risk_score": 5
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 261,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 150,
        "costs": [
          16,
          17,
          20,
          17,
          20,
          20,
          20,
          20
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 150
      },
      "own_risk": {
        "final": 11,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 280,
            "total_after": 213,
            "risk_score": 32
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 213,
            "total_after": 169
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 169,
            "total_after": 150,
            "risk_score": 8
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 261,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 150,
        "costs": [
          16,
          17,
          20,
          17,
          20,
          20,
          20,
          20
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 150
      },
      "reverse_schedule": {
        "final": 208,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 280,
            "total_after": 211,
            "risk_score": 5
          },
          {
            "from": 64,
            "to": 192,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 211,
            "total_after": 165
          },
          {
            "from": 192,
            "to": 208,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 165,
            "total_after": 145,
            "risk_score": 5
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 261,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 145,
        "costs": [
          20,
          20,
          20,
          20,
          16,
          20,
          15,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 208,
        "published_total": 145
      },
      "verified": {
        "final": 196,
        "trace": [
          0,
          1,
          3,
          5,
          7,
          21,
          69,
          133,
          196
        ],
        "updates": 8,
        "oracle_lookups": 709,
        "stop": "full_scan_no_accepted_move",
        "total": 143,
        "costs": [
          20,
          20,
          14,
          20,
          20,
          20,
          15,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 196,
        "published_total": 143
      }
    },
    "lean_execution": {
      "final": "196",
      "total": "143",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n8-s2018102",
    "family": "parallel_corridors",
    "players": 8,
    "baseline": 141,
    "baseline_total": 149,
    "benchmarks": {
      "global_profile": 196,
      "global_total": 143,
      "approved_profile": 141,
      "approved_total": 149,
      "approved_profiles": 1,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 137,
        "trace": [
          {
            "from": 141,
            "to": 137,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 149,
            "total_after": 147,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            2
          ],
          [
            1
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 232,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 147,
        "costs": [
          16,
          20,
          20,
          17,
          20,
          20,
          20,
          14
        ],
        "violating_travellers": [
          2,
          5,
          6,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 141,
        "published_total": 149
      },
      "own_risk": {
        "final": 137,
        "trace": [
          {
            "from": 141,
            "to": 137,
            "kind": "negotiation",
            "representatives": [
              0,
              2
            ],
            "members": [
              0,
              2
            ],
            "total_before": 149,
            "total_after": 147,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0,
            2
          ],
          [
            1
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 232,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 147,
        "costs": [
          16,
          20,
          20,
          17,
          20,
          20,
          20,
          14
        ],
        "violating_travellers": [
          2,
          5,
          6,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 141,
        "published_total": 149
      },
      "reverse_schedule": {
        "final": 13,
        "trace": [
          {
            "from": 141,
            "to": 13,
            "kind": "negotiation",
            "representatives": [
              7,
              3
            ],
            "members": [
              3,
              7
            ],
            "total_before": 149,
            "total_after": 147,
            "risk_score": 1
          }
        ],
        "updates": 1,
        "scans": 2,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            7
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 232,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 147,
        "costs": [
          16,
          20,
          14,
          17,
          20,
          20,
          20,
          20
        ],
        "violating_travellers": [
          2,
          5,
          6,
          7
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 141,
        "published_total": 149
      },
      "verified": {
        "final": 141,
        "trace": [
          141
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 149,
        "costs": [
          23,
          15,
          21,
          24,
          15,
          15,
          15,
          21
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 4,
        "published_profile": 141,
        "published_total": 149
      }
    },
    "lean_execution": {
      "final": "141",
      "total": "149",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n8-s2018103",
    "family": "parallel_corridors",
    "players": 8,
    "baseline": 0,
    "baseline_total": 224,
    "benchmarks": {
      "global_profile": 25,
      "global_total": 117,
      "approved_profile": 25,
      "approved_total": 117,
      "approved_profiles": 219,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 11,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 224,
            "total_after": 171,
            "risk_score": 4
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 171,
            "total_after": 136
          },
          {
            "from": 3,
            "to": 11,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 136,
            "total_after": 120,
            "risk_score": 4
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 261,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 120,
        "costs": [
          13,
          15,
          16,
          12,
          16,
          16,
          16,
          16
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 11,
        "published_total": 120
      },
      "own_risk": {
        "final": 7,
        "trace": [
          {
            "from": 0,
            "to": 2,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1
            ],
            "total_before": 224,
            "total_after": 171,
            "risk_score": 25
          },
          {
            "from": 2,
            "to": 3,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 171,
            "total_after": 136
          },
          {
            "from": 3,
            "to": 7,
            "kind": "negotiation",
            "representatives": [
              2,
              3
            ],
            "members": [
              2,
              3
            ],
            "total_before": 136,
            "total_after": 121,
            "risk_score": 7
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 261,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 121,
        "costs": [
          13,
          15,
          13,
          16,
          16,
          16,
          16,
          16
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 7,
        "published_total": 121
      },
      "reverse_schedule": {
        "final": 208,
        "trace": [
          {
            "from": 0,
            "to": 64,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 224,
            "total_after": 171,
            "risk_score": 4
          },
          {
            "from": 64,
            "to": 192,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 171,
            "total_after": 138
          },
          {
            "from": 192,
            "to": 208,
            "kind": "negotiation",
            "representatives": [
              5,
              4
            ],
            "members": [
              4,
              5
            ],
            "total_before": 138,
            "total_after": 122,
            "risk_score": 4
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 261,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 122,
        "costs": [
          16,
          16,
          16,
          16,
          12,
          16,
          15,
          15
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "published_profile": 208,
        "published_total": 122
      },
      "verified": {
        "final": 25,
        "trace": [
          0,
          1,
          3,
          5,
          7,
          11,
          13,
          25
        ],
        "updates": 7,
        "oracle_lookups": 337,
        "stop": "full_scan_no_accepted_move",
        "total": 117,
        "costs": [
          13,
          16,
          16,
          12,
          12,
          16,
          16,
          16
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 25,
        "published_total": 117
      }
    },
    "lean_execution": {
      "final": "25",
      "total": "117",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "instance": "parallel_corridors-n8-s2018103",
    "family": "parallel_corridors",
    "players": 8,
    "baseline": 244,
    "baseline_total": 153,
    "benchmarks": {
      "global_profile": 25,
      "global_total": 117,
      "approved_profile": 244,
      "approved_total": 153,
      "approved_profiles": 1,
      "profiles_enumerated": 256
    },
    "runs": {
      "eq41": {
        "final": 224,
        "trace": [
          {
            "from": 244,
            "to": 228,
            "kind": "negotiation",
            "representatives": [
              2,
              4
            ],
            "members": [
              2,
              4
            ],
            "total_before": 153,
            "total_after": 129,
            "risk_score": 6
          },
          {
            "from": 228,
            "to": 224,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 129,
            "total_after": 124
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 254,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 124,
        "costs": [
          16,
          16,
          16,
          16,
          16,
          14,
          15,
          15
        ],
        "violating_travellers": [
          1,
          2,
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 244,
        "published_total": 153
      },
      "own_risk": {
        "final": 224,
        "trace": [
          {
            "from": 244,
            "to": 228,
            "kind": "negotiation",
            "representatives": [
              2,
              4
            ],
            "members": [
              2,
              4
            ],
            "total_before": 153,
            "total_after": 129,
            "risk_score": 12
          },
          {
            "from": 228,
            "to": 224,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 129,
            "total_after": 124
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 254,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 124,
        "costs": [
          16,
          16,
          16,
          16,
          16,
          14,
          15,
          15
        ],
        "violating_travellers": [
          1,
          2,
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 244,
        "published_total": 153
      },
      "reverse_schedule": {
        "final": 52,
        "trace": [
          {
            "from": 244,
            "to": 180,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 153,
            "total_after": 126,
            "risk_score": 6
          },
          {
            "from": 180,
            "to": 52,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 126,
            "total_after": 119
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 222,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 119,
        "costs": [
          16,
          16,
          13,
          16,
          12,
          14,
          16,
          16
        ],
        "violating_travellers": [
          1,
          2,
          4
        ],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "published_profile": 244,
        "published_total": 153
      },
      "verified": {
        "final": 244,
        "trace": [
          244
        ],
        "updates": 0,
        "oracle_lookups": 258,
        "stop": "full_scan_no_accepted_move",
        "total": 153,
        "costs": [
          8,
          8,
          25,
          8,
          24,
          26,
          27,
          27
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 15,
        "published_profile": 244,
        "published_total": 153
      }
    },
    "lean_execution": {
      "final": "244",
      "total": "153",
      "terminal": "true",
      "approved": "true"
    }
  }
]


==> anc/research/broader_networks/run.txt <==
grid completed
ring_shortcuts completed
layered completed
parallel_corridors completed


==> anc/research/broader_networks/source-sha256.txt <==
e68d4236ac552476edb32a553c59dab8185449c6db3891cd6e25b61b1fc53583  scripts/broader_networks.py
ff57c8f73347a7419b95a08e40bfc4e5289bcd79eaf7840c4db81b12ccd7f331  scripts/check_broader_networks.py
e387b8222e8fff709ce04e1895f3b95c9425ad1ecc82fd0231559b333df5315e  scripts/reconstruct_comparison.py
4e507718ba8ebcf7e76b23209221654cd276917a9936cbf3df914a6dd9522a02  ReconstructionMain.lean
ff5365c8c11dc3d6258a559be499a557a496b87cedb63be4f2123c987e67da79  research/broader_networks/PROTOCOL.md
fc820c51d60fbe79fb6d0cc567aaf278307e9a83e6d5caaed0c36dda722ab313  research/broader_networks/instances.json
e93734178bbe3f709e217584910de3b12a70893cff97d6461e740531457dbee0  research/broader_networks/results.json
d15c3e23b1d1b87e572aaf40603f2ebed6db8478659e2636bd69a6dfa8be3b4b  research/broader_networks/summary.json
dd5ef45d26160464ec6957194ab6e2bf12e90fa85c489999b4beac98b479a3bd  research/broader_networks/certificates.json


==> anc/research/broader_networks/summary.json <==
{
  "grid": {
    "methods": {
      "eq41": {
        "runs": 24,
        "raw_approved": 19,
        "physical_nash": 18,
        "approved_pairwise_terminal": 14,
        "published_approved_optimal": 12,
        "published_global_optimal": 8,
        "max_published_search_gap": 11
      },
      "own_risk": {
        "runs": 24,
        "raw_approved": 19,
        "physical_nash": 18,
        "approved_pairwise_terminal": 14,
        "published_approved_optimal": 12,
        "published_global_optimal": 8,
        "max_published_search_gap": 11
      },
      "reverse_schedule": {
        "runs": 24,
        "raw_approved": 19,
        "physical_nash": 17,
        "approved_pairwise_terminal": 14,
        "published_approved_optimal": 12,
        "published_global_optimal": 8,
        "max_published_search_gap": 11
      },
      "verified": {
        "runs": 24,
        "raw_approved": 24,
        "physical_nash": 22,
        "approved_pairwise_terminal": 24,
        "published_approved_optimal": 23,
        "published_global_optimal": 18,
        "max_published_search_gap": 2
      }
    },
    "positive_participation_gap": 5,
    "max_participation_gap": 10
  },
  "ring_shortcuts": {
    "methods": {
      "eq41": {
        "runs": 24,
        "raw_approved": 12,
        "physical_nash": 19,
        "approved_pairwise_terminal": 17,
        "published_approved_optimal": 9,
        "published_global_optimal": 6,
        "max_published_search_gap": 31
      },
      "own_risk": {
        "runs": 24,
        "raw_approved": 11,
        "physical_nash": 19,
        "approved_pairwise_terminal": 17,
        "published_approved_optimal": 8,
        "published_global_optimal": 5,
        "max_published_search_gap": 31
      },
      "reverse_schedule": {
        "runs": 24,
        "raw_approved": 13,
        "physical_nash": 19,
        "approved_pairwise_terminal": 19,
        "published_approved_optimal": 11,
        "published_global_optimal": 7,
        "max_published_search_gap": 31
      },
      "verified": {
        "runs": 24,
        "raw_approved": 24,
        "physical_nash": 17,
        "approved_pairwise_terminal": 24,
        "published_approved_optimal": 23,
        "published_global_optimal": 13,
        "max_published_search_gap": 5
      }
    },
    "positive_participation_gap": 11,
    "max_participation_gap": 14
  },
  "layered": {
    "methods": {
      "eq41": {
        "runs": 24,
        "raw_approved": 11,
        "physical_nash": 22,
        "approved_pairwise_terminal": 18,
        "published_approved_optimal": 10,
        "published_global_optimal": 3,
        "max_published_search_gap": 60
      },
      "own_risk": {
        "runs": 24,
        "raw_approved": 11,
        "physical_nash": 22,
        "approved_pairwise_terminal": 17,
        "published_approved_optimal": 9,
        "published_global_optimal": 2,
        "max_published_search_gap": 60
      },
      "reverse_schedule": {
        "runs": 24,
        "raw_approved": 11,
        "physical_nash": 21,
        "approved_pairwise_terminal": 15,
        "published_approved_optimal": 8,
        "published_global_optimal": 1,
        "max_published_search_gap": 60
      },
      "verified": {
        "runs": 24,
        "raw_approved": 24,
        "physical_nash": 14,
        "approved_pairwise_terminal": 24,
        "published_approved_optimal": 22,
        "published_global_optimal": 12,
        "max_published_search_gap": 7
      }
    },
    "positive_participation_gap": 12,
    "max_participation_gap": 69
  },
  "parallel_corridors": {
    "methods": {
      "eq41": {
        "runs": 24,
        "raw_approved": 14,
        "physical_nash": 21,
        "approved_pairwise_terminal": 15,
        "published_approved_optimal": 15,
        "published_global_optimal": 5,
        "max_published_search_gap": 7
      },
      "own_risk": {
        "runs": 24,
        "raw_approved": 14,
        "physical_nash": 21,
        "approved_pairwise_terminal": 15,
        "published_approved_optimal": 15,
        "published_global_optimal": 5,
        "max_published_search_gap": 7
      },
      "reverse_schedule": {
        "runs": 24,
        "raw_approved": 14,
        "physical_nash": 24,
        "approved_pairwise_terminal": 15,
        "published_approved_optimal": 15,
        "published_global_optimal": 5,
        "max_published_search_gap": 6
      },
      "verified": {
        "runs": 24,
        "raw_approved": 24,
        "physical_nash": 14,
        "approved_pairwise_terminal": 24,
        "published_approved_optimal": 24,
        "published_global_optimal": 14,
        "max_published_search_gap": 0
      }
    },
    "positive_participation_gap": 10,
    "max_participation_gap": 36
  }
}


==> anc/research/data/chapter4_tables.json <==
{
  "provenance": "Amar (2018), Table 4.4, printed p.70 / PDF p.90; Table 4.7, printed p.75 / PDF p.95. Manual transcription of displayed costs, not raw simulation data.",
  "table4_4": {
    "baseline": [35,27,27,27,41,33,27,41,41,21],
    "round1": [30,24,27,26,36,30,25,48,36,26],
    "round2": [29,28,25,24,34,29,24,47,38,22],
    "round3": [31,27,20,23,36,28,21,38,40,18],
    "reported_totals": [320,308,300,282]
  },
  "table4_7": {
    "columns": ["travellers", "selfish_cost", "bargaining_cost", "reported_optimum", "rounds"],
    "rows": [
      [10,330,292,292,4], [10,368,332,324,2], [10,352,328,316,1],
      [10,368,348,340,2], [10,298,254,238,2], [10,338,280,268,3],
      [10,316,300,286,3], [10,330,306,296,3], [10,302,272,250,2],
      [10,354,328,326,2], [20,2064,1446,1406,2], [20,1544,1456,1456,2],
      [20,1554,1468,1402,1], [20,1338,1242,1202,2], [20,1354,1230,1180,3],
      [20,1610,1508,1470,2], [20,1756,1704,1602,1], [20,1628,1542,1482,2],
      [20,1386,1252,1190,1], [20,1512,1384,1298,2]
    ]
  }
}


==> anc/research/efficiency/README.md <==
# Social cost, equilibrium efficiency and its limits

Investigation, 21 October 2026, prompted by the author's price-of-anarchy/social-cost question.

## Concepts

Social cost is the sum of declared base planning costs. V proves individual baseline acceptance and total cost no greater than baseline, followed by approved pairwise local terminality. It does not have a proved general multiplicative approximation factor. Since a V endpoint need not be Nash, its cost/optimum ratio is not automatically a price-of-anarchy statistic.

For a positive optimal cost, pure PoA is worst pure-Nash total divided by the unrestricted optimum. Pure price of stability uses the best pure equilibrium. Exact 92-game computations are in pure-nash-results.json. Three zero/zero cases are left undefined; a positive-cost equilibrium against a zero optimum is recorded as infinite in the extended-ratio convention, with the precise finite-inequality obstruction separately proved.

## Selected actual synthetic instance

`ring_shortcuts-n4-s2018101` is already present in the earlier broader-network dataset. It is not newly selected to refute a thesis-specific historical proposition. Profile 9 is pure Nash with costs(3,0,0,0), whereas profile 10 has costs(0,0,0,0). All costs are nonnegative. V reaches profile 10 from both recorded baselines 0 and 3.

`ThesisLean/EfficiencyCase.lean` computes costs from the actual eight route-resource sets, positive edge weights and private penalties. The edge-ID map is in kernel-instance.json. The independent checker recomputes all costs from path intersections and compares the literal Lean route/weight data with the stored instance. The kernel's raw certificate proves every unilateral comparison at profile 9 and both total costs; global optimality follows from nonnegative resource costs and the attained zero total. No desired equilibrium or optimality assertion is a premise.

## Positive-optimum extension

Adding the same private epsilon to every action of every traveller is an explicitly declared variation within the nonnegative private-cost/monotone-resource class. For epsilon>0, profile 9 remains Nash with total 3+4epsilon and profile 10 remains optimal with total 4epsilon. The equilibrium ratio is 1+3/(4epsilon). Lean proves a quantified unboundedness statement for every nonnegative proposed factorK, including nonnegative player costs and a positive optimum. This avoids resting the failure of a uniform multiplicative bound only on division by zero. This shifted family is not falsely reported as original experimental data.

The finding is a limitation of this cost class and multiplicative benchmark. A zero score means no modeled overlap/preference charge, not zero travel time; adding fixed private base costs changes ratios while preserving strategic comparisons. No new general game-theoretic concept or novelty claim is made.

## Smoothness

`nash_social_efficiency` proves the standard conditional equilibrium social-cost bound from game smoothness and mu<1. `EfficiencyCase.not_smooth` proves that the exact zero-optimum instance has no finite reallambda smoothness certificate with mu<1. Thus nondecreasing overlap latencies alone are insufficient for that hypothesis. The existing finite-time regret/smoothness theorem remains valid; no smoothness/regret claim for the original territory-sharing algorithm is manufactured.

## Validation

- All 92 games and 50,432 profiles checked; 490,496 player/profile cost cells independently recomputed.
- The selected resource counterinstance and positive-cost extension have separate Lean proofs and axiom reports.
- Numerical largest finite pure PoA 5 is an observed maximum, not a universal bound, mixed-equilibrium bound or guarantee for V.

Reproduce: `python scripts/equilibrium_efficiency.py`, `python scripts/check_equilibrium_efficiency.py`, and `scripts/verify.sh`.


==> anc/research/efficiency/RESULTS.md <==
# Exact pure-Nash efficiency on reconstructed games

All pure profiles and unilateral deviations are enumerated. These are cost-table computations, not new kernel proofs. V is not assumed to be Nash. Zero optimum with zero equilibrium cost is recorded as undefined0/0, not automatically called PoA1. The two baselines per broader instance share a game, so each of48 broader tables is counted once.

| Group | Games | Positive optimum | Zero optimum | Largest finite pure PoA |
|---|---:|---:|---:|---:|
| all | 92 | 88 | 4 | 5 |
| source_reconstruction | 44 | 44 | 0 | 232/221 |
| grid | 12 | 10 | 2 | 4 |
| ring_shortcuts | 12 | 10 | 2 | 7/2 |
| layered | 12 | 12 | 0 | 5 |
| parallel_corridors | 12 | 12 | 0 | 14/11 |


==> anc/research/efficiency/certificates.json <==
{
  "status": "PASS",
  "games": 92,
  "player_profile_cost_cells": 490496,
  "profiles_equilibrium_checked": 50432,
  "kernel_resource_encoding_matches_stored_instance": true,
  "scope": "All92 pure-equilibrium efficiency rows computationally audited; the selected counterinstance and positive-base-cost extension have separate Lean proofs."
}


==> anc/research/efficiency/check-run.txt <==
{
  "status": "PASS",
  "games": 92,
  "player_profile_cost_cells": 490496,
  "profiles_equilibrium_checked": 50432,
  "kernel_resource_encoding_matches_stored_instance": true,
  "scope": "All92 pure-equilibrium efficiency rows computationally audited; the selected counterinstance and positive-base-cost extension have separate Lean proofs."
}


==> anc/research/efficiency/kernel-instance.json <==
{
  "instance": "ring_shortcuts-n4-s2018101",
  "input": "research/broader_networks/instances.json",
  "formal_module": "ThesisLean/EfficiencyCase.lean",
  "resource_ids": {
    "0": "0>1",
    "1": "0>11",
    "2": "0>6",
    "3": "11>10",
    "4": "1>2",
    "5": "2>3",
    "6": "2>8",
    "7": "3>2",
    "8": "3>4",
    "9": "3>9",
    "10": "4>3",
    "11": "4>5",
    "12": "5>4",
    "13": "5>6",
    "14": "6>0",
    "15": "6>5",
    "16": "7>1",
    "17": "7>6",
    "18": "8>9",
    "19": "9>10"
  },
  "weights": [
    1,
    2,
    3,
    3,
    1,
    3,
    1,
    2,
    3,
    3,
    1,
    3,
    1,
    2,
    2,
    2,
    2,
    3,
    2,
    1
  ],
  "routes": [
    [
      "7 6 5 4",
      "7 1 2 3 4"
    ],
    [
      "0 6 5 4",
      "0 1 2 3 4"
    ],
    [
      "3 9 10",
      "3 2 8 9 10"
    ],
    [
      "4 3 9 10",
      "4 5 6 0 11 10"
    ]
  ],
  "penalties": [
    3,
    0,
    0,
    0
  ],
  "bad_profile": 9,
  "optimal_profile": 10,
  "positive_cost_extension": "Add the same private epsilon to every action of every player; four players, epsilon>0."
}


==> anc/research/efficiency/pure-nash-results.json <==
[
  {
    "instance": "source10-vertex",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 254,
    "nash_profiles": [
      400,
      401
    ],
    "best_nash_total": 254,
    "worst_nash_total": 254,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "c7d49ac14f792ef66dac333a6489a5b74147ab315e3440d22702455299a7f2cc"
  },
  {
    "instance": "perturb-vertex-00",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 497,
    "nash_profiles": [
      400
    ],
    "best_nash_total": 497,
    "worst_nash_total": 497,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "041bddf90e1340d3fadeff238b1a22cd495eec4b08cbfba546bcd7428b1b3c7d"
  },
  {
    "instance": "perturb-vertex-01",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 527,
    "nash_profiles": [
      401
    ],
    "best_nash_total": 527,
    "worst_nash_total": 527,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "cc638be7ee1e137aaf001f436f1aebcc7dfcb18ab6ff2a48c173d527ef3e4a06"
  },
  {
    "instance": "perturb-vertex-02",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 580,
    "nash_profiles": [
      401
    ],
    "best_nash_total": 580,
    "worst_nash_total": 580,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "44ca0c33fcf477bdfd9cf08f3ae579f5fa1b222cae6c32a28796e9673b38d9a1"
  },
  {
    "instance": "perturb-vertex-03",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 472,
    "nash_profiles": [
      401
    ],
    "best_nash_total": 472,
    "worst_nash_total": 472,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "2145caefbc23591244858398cd386e22afab447db244aff5927681fdb8e8d280"
  },
  {
    "instance": "perturb-vertex-04",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 452,
    "nash_profiles": [
      145,
      273,
      385,
      400
    ],
    "best_nash_total": 452,
    "worst_nash_total": 460,
    "pure_price_of_anarchy": "115/113",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "ca412f432e13083c6da467284b3a7975b37050756b30d5341ac3f92277a1d7d5"
  },
  {
    "instance": "perturb-vertex-05",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 444,
    "nash_profiles": [
      403,
      405,
      433
    ],
    "best_nash_total": 444,
    "worst_nash_total": 456,
    "pure_price_of_anarchy": "38/37",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 12,
    "table_sha256": "b6cf8744e96ee111445de20c5ed176661281329573c46307d18e6a7422a7576d"
  },
  {
    "instance": "perturb-vertex-06",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 634,
    "nash_profiles": [
      401
    ],
    "best_nash_total": 634,
    "worst_nash_total": 634,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "d01a64b8bd57b93248902e54805a9017d5132d5138baaa0de1a99e903cce1086"
  },
  {
    "instance": "perturb-vertex-07",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 437,
    "nash_profiles": [
      17,
      129,
      144,
      257,
      272,
      384
    ],
    "best_nash_total": 437,
    "worst_nash_total": 445,
    "pure_price_of_anarchy": "445/437",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "9640dc9f1d9ed95c8ff2a4b8a25a19951255a3d1ea0ca1d87e7eea53152b3647"
  },
  {
    "instance": "perturb-vertex-08",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 514,
    "nash_profiles": [
      400
    ],
    "best_nash_total": 514,
    "worst_nash_total": 514,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "f86a5e60f320890aacaf09b40ca569801e27a42e230244c0fde3dca00e7ae307"
  },
  {
    "instance": "perturb-vertex-09",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 472,
    "nash_profiles": [
      400
    ],
    "best_nash_total": 472,
    "worst_nash_total": 472,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "d37d6f74398bcc140c2055b05e5eaf10784711d1880fe7720e11bfa38a4a5108"
  },
  {
    "instance": "perturb-vertex-10",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 449,
    "nash_profiles": [
      401
    ],
    "best_nash_total": 449,
    "worst_nash_total": 449,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "9b08f99a154268995e591a828f5916c50e39f63487e1a59667e7f88df7b2040c"
  },
  {
    "instance": "perturb-vertex-11",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 481,
    "nash_profiles": [
      144,
      272,
      400
    ],
    "best_nash_total": 481,
    "worst_nash_total": 484,
    "pure_price_of_anarchy": "484/481",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 3,
    "table_sha256": "f1347e52d1c9d10cfc6e553cdf5e339c561f8e2182ef5826048056625c06335a"
  },
  {
    "instance": "perturb-vertex-12",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 486,
    "nash_profiles": [
      401
    ],
    "best_nash_total": 486,
    "worst_nash_total": 486,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "62df6dd293f66f5674d787a2c298f7a0bd9c820033b2264b7f9fe02c604795c8"
  },
  {
    "instance": "perturb-vertex-13",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 625,
    "nash_profiles": [
      401
    ],
    "best_nash_total": 625,
    "worst_nash_total": 625,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "eb24773f1660d29253b3c66efe6aba5ed38a481422e607112d87e5a651c9c6ea"
  },
  {
    "instance": "perturb-vertex-14",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 459,
    "nash_profiles": [
      145,
      273,
      385,
      400
    ],
    "best_nash_total": 459,
    "worst_nash_total": 468,
    "pure_price_of_anarchy": "52/51",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 9,
    "table_sha256": "0ac98fd3caa9ef25cf6c6d726d8080d646b5811865e673835a8e89a97e7acea9"
  },
  {
    "instance": "perturb-vertex-15",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 497,
    "nash_profiles": [
      400
    ],
    "best_nash_total": 497,
    "worst_nash_total": 497,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "dd9802efd9fdd97613b7a1275580e63288dcdfaca4c3e527a9d25bea8550f19d"
  },
  {
    "instance": "perturb-vertex-16",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 494,
    "nash_profiles": [
      177,
      305,
      401,
      417,
      432
    ],
    "best_nash_total": 494,
    "worst_nash_total": 500,
    "pure_price_of_anarchy": "250/247",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 6,
    "table_sha256": "db3b505168c76bd48b8c7404f264459f509d4ebea62f364045344707e3225846"
  },
  {
    "instance": "perturb-vertex-17",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 474,
    "nash_profiles": [
      400
    ],
    "best_nash_total": 474,
    "worst_nash_total": 474,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "28bb6b15fd7c93d45ee1f4538809dc4ea22f8b04674702c682f6005b663a3ba6"
  },
  {
    "instance": "perturb-vertex-18",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 489,
    "nash_profiles": [
      145,
      385,
      400
    ],
    "best_nash_total": 489,
    "worst_nash_total": 496,
    "pure_price_of_anarchy": "496/489",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 7,
    "table_sha256": "f2d22a7db3d2ece7f8fade6ad592327dc6bf9b124d0a867dcd5dd87133d11d09"
  },
  {
    "instance": "perturb-vertex-19",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 435,
    "nash_profiles": [
      400
    ],
    "best_nash_total": 435,
    "worst_nash_total": 435,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "0142926015f408e4611dde7b604885b1c55d341eafd6ba7f59bbadc2c2142c6b"
  },
  {
    "instance": "source10-edge",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 148,
    "nash_profiles": [
      145,
      273,
      385,
      400
    ],
    "best_nash_total": 148,
    "worst_nash_total": 150,
    "pure_price_of_anarchy": "75/74",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "e3781dac1e0c7f54a073b136e01e79b8a58fa7384b9dac68b76c426cac7df612"
  },
  {
    "instance": "perturb-edge-00",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 332,
    "nash_profiles": [
      145,
      273,
      385,
      400
    ],
    "best_nash_total": 332,
    "worst_nash_total": 339,
    "pure_price_of_anarchy": "339/332",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 7,
    "table_sha256": "01f186ab0007f8c4e3b4055c896e2478035986275c23e87bcd94fe368f07e3e7"
  },
  {
    "instance": "perturb-edge-01",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 276,
    "nash_profiles": [
      400
    ],
    "best_nash_total": 276,
    "worst_nash_total": 276,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "ff8dc05800cff284667ffd17c238e4a43595fc5a97fbde05b45c93f4ba075c23"
  },
  {
    "instance": "perturb-edge-02",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 327,
    "nash_profiles": [
      145,
      273,
      400
    ],
    "best_nash_total": 327,
    "worst_nash_total": 329,
    "pure_price_of_anarchy": "329/327",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "605e2aec7fd919a5a146748cc43b0585aac3285c72d5cfb113fb803bffd9051f"
  },
  {
    "instance": "perturb-edge-03",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 327,
    "nash_profiles": [
      145,
      273,
      385,
      400
    ],
    "best_nash_total": 327,
    "worst_nash_total": 329,
    "pure_price_of_anarchy": "329/327",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "9e10c4210407c97757d72f4a343121ebcc1c3f15548c620d61b907b6deae87ca"
  },
  {
    "instance": "perturb-edge-04",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 304,
    "nash_profiles": [
      145,
      273,
      385,
      400
    ],
    "best_nash_total": 304,
    "worst_nash_total": 310,
    "pure_price_of_anarchy": "155/152",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 6,
    "table_sha256": "c8c6370ce13e3533fb12868d8e7da5202e873af658996e80fccad06d824a1c80"
  },
  {
    "instance": "perturb-edge-05",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 312,
    "nash_profiles": [
      401
    ],
    "best_nash_total": 312,
    "worst_nash_total": 312,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "c37a97608cfcd0d8332b8b079a5327d9c9d400d8344aa1596dc9822416e0ca3a"
  },
  {
    "instance": "perturb-edge-06",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 382,
    "nash_profiles": [
      145,
      273,
      400
    ],
    "best_nash_total": 382,
    "worst_nash_total": 388,
    "pure_price_of_anarchy": "194/191",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 6,
    "table_sha256": "891a5e5a5cf6de970bc883456b47311d8885af2666d9e24cb29ef96643a49e62"
  },
  {
    "instance": "perturb-edge-07",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 352,
    "nash_profiles": [
      17,
      129,
      144,
      257,
      272,
      384
    ],
    "best_nash_total": 352,
    "worst_nash_total": 360,
    "pure_price_of_anarchy": "45/44",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "6784933f6f2beb133ae128bb344ba4cb8afe633f5cc403f7d515b85f7c7753f8"
  },
  {
    "instance": "perturb-edge-08",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 283,
    "nash_profiles": [
      17,
      129,
      144,
      257,
      272,
      384
    ],
    "best_nash_total": 283,
    "worst_nash_total": 290,
    "pure_price_of_anarchy": "290/283",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 7,
    "table_sha256": "e8e06356e04891cea9868944ac55f3b572c51e8d1f1cb95aef69ae8b007da356"
  },
  {
    "instance": "perturb-edge-09",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 209,
    "nash_profiles": [
      144,
      272,
      384
    ],
    "best_nash_total": 209,
    "worst_nash_total": 211,
    "pure_price_of_anarchy": "211/209",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "a8cfeca82ee9520292f7db3f26fb880ecec9fe41d00820d3d2bff4cdf8fe4692"
  },
  {
    "instance": "perturb-edge-10",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 237,
    "nash_profiles": [
      17,
      129,
      144,
      257,
      272,
      384
    ],
    "best_nash_total": 237,
    "worst_nash_total": 243,
    "pure_price_of_anarchy": "81/79",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 6,
    "table_sha256": "641db3bbf40837f5d52788d3a78b1dc6e2fe6a6773d8b542cd5bb36d91fff9d0"
  },
  {
    "instance": "perturb-edge-11",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 283,
    "nash_profiles": [
      16,
      144,
      272,
      384
    ],
    "best_nash_total": 283,
    "worst_nash_total": 286,
    "pure_price_of_anarchy": "286/283",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 3,
    "table_sha256": "1148f249e1989f6c8d8fd302f2b20181af3fbe27c1c0bcaeb34fb5ed8da4465e"
  },
  {
    "instance": "perturb-edge-12",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 279,
    "nash_profiles": [
      145,
      273,
      385,
      400
    ],
    "best_nash_total": 279,
    "worst_nash_total": 282,
    "pure_price_of_anarchy": "94/93",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 3,
    "table_sha256": "f15edd1d12d50e668604055eccaaec82a0842737574d655782942adc3aa8413f"
  },
  {
    "instance": "perturb-edge-13",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 341,
    "nash_profiles": [
      145,
      273,
      385,
      400
    ],
    "best_nash_total": 341,
    "worst_nash_total": 346,
    "pure_price_of_anarchy": "346/341",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 5,
    "table_sha256": "c10fb50d054c8b6c72a189504199ea863c5a9711ac169a8fae11c5de96adf149"
  },
  {
    "instance": "perturb-edge-14",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 382,
    "nash_profiles": [
      17,
      129,
      144,
      257,
      272,
      384
    ],
    "best_nash_total": 382,
    "worst_nash_total": 392,
    "pure_price_of_anarchy": "196/191",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 10,
    "table_sha256": "88a3952701226478f0cdc328f4884cbb26d18a7828b97a0a214cec0340b02ce8"
  },
  {
    "instance": "perturb-edge-15",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 211,
    "nash_profiles": [
      400
    ],
    "best_nash_total": 211,
    "worst_nash_total": 211,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "09e7807c1900c9361dd2fc33ec14ea86809b4578025fc4aec9ab6986a59751ae"
  },
  {
    "instance": "perturb-edge-16",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 277,
    "nash_profiles": [
      144,
      272
    ],
    "best_nash_total": 277,
    "worst_nash_total": 278,
    "pure_price_of_anarchy": "278/277",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 1,
    "table_sha256": "191e170de7ddee5b9749c6f42d11cd930a1ad28ab76cdc29eadecfc11c2b7d8c"
  },
  {
    "instance": "perturb-edge-17",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 303,
    "nash_profiles": [
      17,
      129,
      144,
      257,
      272,
      384
    ],
    "best_nash_total": 303,
    "worst_nash_total": 313,
    "pure_price_of_anarchy": "313/303",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 10,
    "table_sha256": "2a3ecf8140f6925e49a238f97f1199334ecd801c747d69a328e234a8ed72d710"
  },
  {
    "instance": "perturb-edge-18",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 259,
    "nash_profiles": [
      384,
      400
    ],
    "best_nash_total": 259,
    "worst_nash_total": 262,
    "pure_price_of_anarchy": "262/259",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 3,
    "table_sha256": "961ebb4f96cb7bbf7429d5104d06716b4fc1b74f570859e471825a5d2c726ffe"
  },
  {
    "instance": "perturb-edge-19",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 221,
    "nash_profiles": [
      144,
      257,
      272,
      384
    ],
    "best_nash_total": 221,
    "worst_nash_total": 232,
    "pure_price_of_anarchy": "232/221",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 11,
    "table_sha256": "9be5862e4b3f98581e0aad15c776119fc95afa261908d6cef9c0300a15842824"
  },
  {
    "instance": "source10-vertex-literal-primes",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 242,
    "nash_profiles": [
      400
    ],
    "best_nash_total": 242,
    "worst_nash_total": 242,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "68fea46710cd956234f68f1aea0d56700cb0eac1248b65fcb6960d60e39d4422"
  },
  {
    "instance": "source10-edge-literal-primes",
    "group": "source_reconstruction",
    "players": 10,
    "global_minimum": 144,
    "nash_profiles": [
      145,
      273,
      385,
      400
    ],
    "best_nash_total": 144,
    "worst_nash_total": 146,
    "pure_price_of_anarchy": "73/72",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "a754ef2ba131b57f858115e69c0c3b62a5dab0b7bef982614e1e7a2b2b9baf70"
  },
  {
    "instance": "grid-n4-s2018100",
    "group": "grid",
    "players": 4,
    "global_minimum": 1,
    "nash_profiles": [
      4,
      8
    ],
    "best_nash_total": 1,
    "worst_nash_total": 3,
    "pure_price_of_anarchy": "3",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "5af3e4769c825c6839eaac3b4a95c082b7603fd5f0aa2df9cfe5279872b63c19"
  },
  {
    "instance": "grid-n4-s2018101",
    "group": "grid",
    "players": 4,
    "global_minimum": 0,
    "nash_profiles": [
      0,
      4
    ],
    "best_nash_total": 0,
    "worst_nash_total": 0,
    "pure_price_of_anarchy": "undefined_0_over_0",
    "pure_price_of_stability": "undefined_0_over_0",
    "worst_nash_additive_gap": 0,
    "table_sha256": "0b8d366beef71d3a4b95a3c4ddc621f90b89694a5ea3990b2283d7cea84a5df4"
  },
  {
    "instance": "grid-n4-s2018102",
    "group": "grid",
    "players": 4,
    "global_minimum": 2,
    "nash_profiles": [
      1,
      3
    ],
    "best_nash_total": 2,
    "worst_nash_total": 2,
    "pure_price_of_anarchy": "1",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 0,
    "table_sha256": "6c6853c5404c707fd7443376635d27e60803e64ce7b55f045f9ea8a1e7fbd1f0"
  },
  {
    "instance": "grid-n4-s2018103",
    "group": "grid",
    "players": 4,
    "global_minimum": 0,
    "nash_profiles": [
      0,
      1,
      4,
      5
    ],
    "best_nash_total": 0,
    "worst_nash_total": 0,
    "pure_price_of_anarchy": "undefined_0_over_0",
    "pure_price_of_stability": "undefined_0_over_0",
    "worst_nash_additive_gap": 0,
    "table_sha256": "dec9ac027b5f24b2f365fd5d3fed82130f2be2d3f9b31fc5c6f85feac7a64944"
  },
  {
    "instance": "grid-n6-s2018100",
    "group": "grid",
    "players": 6,
    "global_minimum": 1,
    "nash_profiles": [
      4,
      5,
      20,
      21,
      24,
      25
    ],
    "best_nash_total": 1,
    "worst_nash_total": 3,
    "pure_price_of_anarchy": "3",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "0d8766f6746a4dc1a8137276ed3672521d14fb7e811fc27c58638e30369bd5d7"
  },
  {
    "instance": "grid-n6-s2018101",
    "group": "grid",
    "players": 6,
    "global_minimum": 2,
    "nash_profiles": [
      0,
      48,
      51
    ],
    "best_nash_total": 2,
    "worst_nash_total": 8,
    "pure_price_of_anarchy": "4",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 6,
    "table_sha256": "044ef53a81e2869a68431239a81570146337875996e57fd5de55f7470cb4a7b4"
  },
  {
    "instance": "grid-n6-s2018102",
    "group": "grid",
    "players": 6,
    "global_minimum": 6,
    "nash_profiles": [
      1,
      32
    ],
    "best_nash_total": 6,
    "worst_nash_total": 9,
    "pure_price_of_anarchy": "3/2",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 3,
    "table_sha256": "37d499213ee0a59841b6e1cd97aa5ca104c19d8c36575faaabedc280f8ec60b3"
  },
  {
    "instance": "grid-n6-s2018103",
    "group": "grid",
    "players": 6,
    "global_minimum": 6,
    "nash_profiles": [
      0,
      16,
      24,
      57
    ],
    "best_nash_total": 6,
    "worst_nash_total": 8,
    "pure_price_of_anarchy": "4/3",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "f7b8a349480a9f870773f8d1aac7b6c4ee67306b5df842d031495b3f9640e711"
  },
  {
    "instance": "grid-n8-s2018100",
    "group": "grid",
    "players": 8,
    "global_minimum": 10,
    "nash_profiles": [
      4,
      5,
      8,
      9,
      24,
      25,
      36,
      37,
      40,
      41,
      56,
      57
    ],
    "best_nash_total": 10,
    "worst_nash_total": 14,
    "pure_price_of_anarchy": "7/5",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 4,
    "table_sha256": "f5591006f672124cd2d6c72f70785ebc3ac2e48c9d9877159007b8b256fa3ab8"
  },
  {
    "instance": "grid-n8-s2018101",
    "group": "grid",
    "players": 8,
    "global_minimum": 10,
    "nash_profiles": [
      0,
      48,
      51,
      52,
      55,
      67
    ],
    "best_nash_total": 10,
    "worst_nash_total": 21,
    "pure_price_of_anarchy": "21/10",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 11,
    "table_sha256": "7a4f808d4483c29b894fd2040036d7ebf8885318be6542fac3fcc027b7ffc261"
  },
  {
    "instance": "grid-n8-s2018102",
    "group": "grid",
    "players": 8,
    "global_minimum": 3,
    "nash_profiles": [
      36,
      96
    ],
    "best_nash_total": 3,
    "worst_nash_total": 4,
    "pure_price_of_anarchy": "4/3",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 1,
    "table_sha256": "557812b78baac64522618c88d0e2cb5b5381b20f2c33034a6fb08bd4a8833d6b"
  },
  {
    "instance": "grid-n8-s2018103",
    "group": "grid",
    "players": 8,
    "global_minimum": 14,
    "nash_profiles": [
      0,
      2,
      72,
      128,
      130,
      169,
      171,
      200
    ],
    "best_nash_total": 15,
    "worst_nash_total": 23,
    "pure_price_of_anarchy": "23/14",
    "pure_price_of_stability": "15/14",
    "worst_nash_additive_gap": 9,
    "table_sha256": "85099be27e38d045c07cf9e159b789f798cc6f184225f16b4231916f6d46b2e7"
  },
  {
    "instance": "ring_shortcuts-n4-s2018100",
    "group": "ring_shortcuts",
    "players": 4,
    "global_minimum": 9,
    "nash_profiles": [
      1,
      3,
      5
    ],
    "best_nash_total": 9,
    "worst_nash_total": 10,
    "pure_price_of_anarchy": "10/9",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 1,
    "table_sha256": "73c47cdfbf116d69ad633b6c5787e7a2e51e8fc885ac38bb4b777fa7f58dd968"
  },
  {
    "instance": "ring_shortcuts-n4-s2018101",
    "group": "ring_shortcuts",
    "players": 4,
    "global_minimum": 0,
    "nash_profiles": [
      9,
      10,
      13,
      14
    ],
    "best_nash_total": 0,
    "worst_nash_total": 3,
    "pure_price_of_anarchy": "infinite",
    "pure_price_of_stability": "undefined_0_over_0",
    "worst_nash_additive_gap": 3,
    "table_sha256": "b469a1170c815a34dadd4644af15bd575b700fb06bb7b3a69b74b840c8e2183c"
  },
  {
    "instance": "ring_shortcuts-n4-s2018102",
    "group": "ring_shortcuts",
    "players": 4,
    "global_minimum": 0,
    "nash_profiles": [
      0,
      4
    ],
    "best_nash_total": 0,
    "worst_nash_total": 0,
    "pure_price_of_anarchy": "undefined_0_over_0",
    "pure_price_of_stability": "undefined_0_over_0",
    "worst_nash_additive_gap": 0,
    "table_sha256": "8bd4658e37d5a9f87b6d18cdf4ce8076b8875893cf29942d6be2fb79cb2f0bdf"
  },
  {
    "instance": "ring_shortcuts-n4-s2018103",
    "group": "ring_shortcuts",
    "players": 4,
    "global_minimum": 2,
    "nash_profiles": [
      1,
      8
    ],
    "best_nash_total": 2,
    "worst_nash_total": 3,
    "pure_price_of_anarchy": "3/2",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 1,
    "table_sha256": "02f94b01fd0f245e491921741fd2ee3c79153235e09565ffe8dfe316a2daa301"
  },
  {
    "instance": "ring_shortcuts-n6-s2018100",
    "group": "ring_shortcuts",
    "players": 6,
    "global_minimum": 21,
    "nash_profiles": [
      2,
      4,
      11,
      13,
      19,
      21,
      34,
      36
    ],
    "best_nash_total": 21,
    "worst_nash_total": 26,
    "pure_price_of_anarchy": "26/21",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 5,
    "table_sha256": "77ccc7b77aa0535db3d0ba016de386caa7a463747b499c679467deeb63ed51e9"
  },
  {
    "instance": "ring_shortcuts-n6-s2018101",
    "group": "ring_shortcuts",
    "players": 6,
    "global_minimum": 9,
    "nash_profiles": [
      9,
      13,
      14,
      26,
      37,
      38
    ],
    "best_nash_total": 9,
    "worst_nash_total": 21,
    "pure_price_of_anarchy": "7/3",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 12,
    "table_sha256": "7a16afae51aa8ac0103d94b5323507eefbcfc911b60fb8bfa9f5bee3bd83fc54"
  },
  {
    "instance": "ring_shortcuts-n6-s2018102",
    "group": "ring_shortcuts",
    "players": 6,
    "global_minimum": 2,
    "nash_profiles": [
      2,
      30
    ],
    "best_nash_total": 2,
    "worst_nash_total": 7,
    "pure_price_of_anarchy": "7/2",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 5,
    "table_sha256": "246728b8d319b93a3f035f59e697f9709bebcfbcfbde119811e1eddd03dabe7f"
  },
  {
    "instance": "ring_shortcuts-n6-s2018103",
    "group": "ring_shortcuts",
    "players": 6,
    "global_minimum": 7,
    "nash_profiles": [
      1,
      2,
      4,
      6,
      8,
      49
    ],
    "best_nash_total": 7,
    "worst_nash_total": 14,
    "pure_price_of_anarchy": "2",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 7,
    "table_sha256": "bdb25b4467d186add75dbc01b9dac08aeb4f0e180862e0e30def45572f415957"
  },
  {
    "instance": "ring_shortcuts-n8-s2018100",
    "group": "ring_shortcuts",
    "players": 8,
    "global_minimum": 18,
    "nash_profiles": [
      0,
      1,
      4,
      9
    ],
    "best_nash_total": 18,
    "worst_nash_total": 20,
    "pure_price_of_anarchy": "10/9",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "acc0c2ecd765796090fab63d5d637d5b3dd0fbd737a059e67d2cdfb13e6b5ae2"
  },
  {
    "instance": "ring_shortcuts-n8-s2018101",
    "group": "ring_shortcuts",
    "players": 8,
    "global_minimum": 27,
    "nash_profiles": [
      4,
      32,
      104,
      141,
      218,
      233
    ],
    "best_nash_total": 27,
    "worst_nash_total": 40,
    "pure_price_of_anarchy": "40/27",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 13,
    "table_sha256": "e49078db7a09fda4d4d483dc9c8c75d0c4fc02ec295bc11319edb07220c2d3b2"
  },
  {
    "instance": "ring_shortcuts-n8-s2018102",
    "group": "ring_shortcuts",
    "players": 8,
    "global_minimum": 10,
    "nash_profiles": [
      2,
      18,
      52,
      112,
      160
    ],
    "best_nash_total": 11,
    "worst_nash_total": 17,
    "pure_price_of_anarchy": "17/10",
    "pure_price_of_stability": "11/10",
    "worst_nash_additive_gap": 7,
    "table_sha256": "085843a379f5dbc88b202b25964020d0b01d61566de113295a8c7304bf9c34f4"
  },
  {
    "instance": "ring_shortcuts-n8-s2018103",
    "group": "ring_shortcuts",
    "players": 8,
    "global_minimum": 20,
    "nash_profiles": [
      0,
      4,
      48,
      52,
      65,
      72
    ],
    "best_nash_total": 20,
    "worst_nash_total": 27,
    "pure_price_of_anarchy": "27/20",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 7,
    "table_sha256": "8939336c5df61bb7d6d0a1052c44df23f78372a799430ed7971abd3218fa7ebc"
  },
  {
    "instance": "layered-n4-s2018100",
    "group": "layered",
    "players": 4,
    "global_minimum": 14,
    "nash_profiles": [
      6,
      10
    ],
    "best_nash_total": 14,
    "worst_nash_total": 15,
    "pure_price_of_anarchy": "15/14",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 1,
    "table_sha256": "65d179d3531c5bb4313be6eb571a352949a88b3e394b52844b97bffada3e1068"
  },
  {
    "instance": "layered-n4-s2018101",
    "group": "layered",
    "players": 4,
    "global_minimum": 2,
    "nash_profiles": [
      0,
      6,
      11
    ],
    "best_nash_total": 2,
    "worst_nash_total": 10,
    "pure_price_of_anarchy": "5",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "0d6814fb0445688f93b8d080e774d49da20870d023b4596838d02a0600c79795"
  },
  {
    "instance": "layered-n4-s2018102",
    "group": "layered",
    "players": 4,
    "global_minimum": 14,
    "nash_profiles": [
      5,
      6,
      9,
      10,
      12
    ],
    "best_nash_total": 14,
    "worst_nash_total": 22,
    "pure_price_of_anarchy": "11/7",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "0df99553d4fe741cefc418ee0a731bb76e613e46a73129376477d3f936ff922c"
  },
  {
    "instance": "layered-n4-s2018103",
    "group": "layered",
    "players": 4,
    "global_minimum": 8,
    "nash_profiles": [
      0,
      5,
      10
    ],
    "best_nash_total": 8,
    "worst_nash_total": 12,
    "pure_price_of_anarchy": "3/2",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 4,
    "table_sha256": "92f30c54186771ff9a0d663c5d983f3806d1dd6ecb94a96a82825268aa66fd0c"
  },
  {
    "instance": "layered-n6-s2018100",
    "group": "layered",
    "players": 6,
    "global_minimum": 75,
    "nash_profiles": [
      7,
      11,
      13,
      14,
      19,
      21,
      22,
      25,
      26,
      35,
      37,
      38,
      41,
      42,
      49,
      50
    ],
    "best_nash_total": 75,
    "worst_nash_total": 78,
    "pure_price_of_anarchy": "26/25",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 3,
    "table_sha256": "00abe204a9bbf8b5be72b3328f7a6e087defb6c38b0cfc7cd940094d53a1ee2a"
  },
  {
    "instance": "layered-n6-s2018101",
    "group": "layered",
    "players": 6,
    "global_minimum": 11,
    "nash_profiles": [
      9,
      11,
      14,
      17,
      40,
      42,
      48,
      50
    ],
    "best_nash_total": 11,
    "worst_nash_total": 18,
    "pure_price_of_anarchy": "18/11",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 7,
    "table_sha256": "74cda04d7ff297269bd3a9c0b463ad6f2ae039746bc6ad911adf3d278ac65681"
  },
  {
    "instance": "layered-n6-s2018102",
    "group": "layered",
    "players": 6,
    "global_minimum": 38,
    "nash_profiles": [
      44,
      51,
      53,
      54,
      57,
      58
    ],
    "best_nash_total": 38,
    "worst_nash_total": 47,
    "pure_price_of_anarchy": "47/38",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 9,
    "table_sha256": "fbb27b38460bb796765197a9a57f7af75298e7084236d4a5f29117ce0c12d5aa"
  },
  {
    "instance": "layered-n6-s2018103",
    "group": "layered",
    "players": 6,
    "global_minimum": 10,
    "nash_profiles": [
      16,
      21,
      26,
      33,
      42
    ],
    "best_nash_total": 10,
    "worst_nash_total": 17,
    "pure_price_of_anarchy": "17/10",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 7,
    "table_sha256": "4f0e64519c5ca383690232edff34f9bedc924d64f537b345714b55e8458a1b29"
  },
  {
    "instance": "layered-n8-s2018100",
    "group": "layered",
    "players": 8,
    "global_minimum": 52,
    "nash_profiles": [
      13,
      14,
      21,
      22,
      25,
      26,
      37,
      38,
      41,
      42,
      49,
      50,
      77,
      78,
      85,
      86,
      89,
      90,
      101,
      102,
      105,
      106,
      113,
      114,
      140,
      148,
      152,
      164,
      168,
      176,
      204,
      212,
      216,
      228,
      232,
      240
    ],
    "best_nash_total": 52,
    "worst_nash_total": 60,
    "pure_price_of_anarchy": "15/13",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "46ddae224b75ccae977d91d1e13d0ac2bd921dada21d9a89a57b2b3cae7143e2"
  },
  {
    "instance": "layered-n8-s2018101",
    "group": "layered",
    "players": 8,
    "global_minimum": 43,
    "nash_profiles": [
      15,
      23,
      43,
      46,
      51,
      54,
      75,
      78,
      86,
      106,
      114,
      135,
      163,
      166,
      198,
      226
    ],
    "best_nash_total": 43,
    "worst_nash_total": 54,
    "pure_price_of_anarchy": "54/43",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 11,
    "table_sha256": "92d474213fdd47c23f08c4716374852ff246a9e20ff90ff36d29ce4da443422d"
  },
  {
    "instance": "layered-n8-s2018102",
    "group": "layered",
    "players": 8,
    "global_minimum": 65,
    "nash_profiles": [
      31,
      63,
      87,
      119,
      123,
      125,
      126,
      153,
      155,
      187,
      189,
      190,
      209,
      211,
      243,
      245,
      246,
      249,
      250,
      252
    ],
    "best_nash_total": 65,
    "worst_nash_total": 73,
    "pure_price_of_anarchy": "73/65",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "cf3e247c583fa5c0ef6170a07f1b9aa274c075cee07861a7c590eecabde9504c"
  },
  {
    "instance": "layered-n8-s2018103",
    "group": "layered",
    "players": 8,
    "global_minimum": 46,
    "nash_profiles": [
      30,
      42,
      45,
      85,
      90,
      95,
      105,
      156,
      168,
      216,
      221
    ],
    "best_nash_total": 46,
    "worst_nash_total": 57,
    "pure_price_of_anarchy": "57/46",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 11,
    "table_sha256": "0fc4e2006430ce6e4b3dd33775f0b7f06135525ee2bcbf4e3a014ea457e1ce56"
  },
  {
    "instance": "parallel_corridors-n4-s2018100",
    "group": "parallel_corridors",
    "players": 4,
    "global_minimum": 22,
    "nash_profiles": [
      3,
      5,
      6,
      9,
      10,
      12
    ],
    "best_nash_total": 22,
    "worst_nash_total": 28,
    "pure_price_of_anarchy": "14/11",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 6,
    "table_sha256": "76abadc7f833273b460f111323ebc0904b9f060c9ecb727902b32e39ee66fb3b"
  },
  {
    "instance": "parallel_corridors-n4-s2018101",
    "group": "parallel_corridors",
    "players": 4,
    "global_minimum": 25,
    "nash_profiles": [
      3,
      5,
      6,
      9,
      10,
      12
    ],
    "best_nash_total": 25,
    "worst_nash_total": 30,
    "pure_price_of_anarchy": "6/5",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 5,
    "table_sha256": "2a8fc67e708ddd5a91e5e7fa995e1e099813cc133bd879667a89610906d61cb1"
  },
  {
    "instance": "parallel_corridors-n4-s2018102",
    "group": "parallel_corridors",
    "players": 4,
    "global_minimum": 26,
    "nash_profiles": [
      3,
      5,
      6,
      9,
      10,
      12
    ],
    "best_nash_total": 26,
    "worst_nash_total": 30,
    "pure_price_of_anarchy": "15/13",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 4,
    "table_sha256": "5b53682e7eaf823d0d6f0d4c1a14329d27d92257d1d6f4d36ade1ffbb6d4a13a"
  },
  {
    "instance": "parallel_corridors-n4-s2018103",
    "group": "parallel_corridors",
    "players": 4,
    "global_minimum": 21,
    "nash_profiles": [
      5,
      9,
      12
    ],
    "best_nash_total": 21,
    "worst_nash_total": 22,
    "pure_price_of_anarchy": "22/21",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 1,
    "table_sha256": "f2292b6636e8254b9e3ace5a7e7f173e3bd6dacf6d0738daaf30c3d782294d08"
  },
  {
    "instance": "parallel_corridors-n6-s2018100",
    "group": "parallel_corridors",
    "players": 6,
    "global_minimum": 66,
    "nash_profiles": [
      7,
      11,
      13,
      14,
      19,
      21,
      22,
      25,
      26,
      28,
      35,
      37,
      38,
      41,
      42,
      44,
      49,
      50,
      52,
      56
    ],
    "best_nash_total": 66,
    "worst_nash_total": 73,
    "pure_price_of_anarchy": "73/66",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 7,
    "table_sha256": "dedea6942a4483efacfef14a7fd74552cd1053c1241fa8aeecedb1ee2ac72a12"
  },
  {
    "instance": "parallel_corridors-n6-s2018101",
    "group": "parallel_corridors",
    "players": 6,
    "global_minimum": 73,
    "nash_profiles": [
      7,
      11,
      13,
      14,
      19,
      21,
      22,
      25,
      26,
      28,
      35,
      37,
      38,
      41,
      42,
      44,
      49,
      50,
      52,
      56
    ],
    "best_nash_total": 73,
    "worst_nash_total": 81,
    "pure_price_of_anarchy": "81/73",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "6a9a7b96f55e8a1faeb9631beb9ef6e51fc10b6418114d0ba160467a4f90b8d4"
  },
  {
    "instance": "parallel_corridors-n6-s2018102",
    "group": "parallel_corridors",
    "players": 6,
    "global_minimum": 76,
    "nash_profiles": [
      5,
      6,
      12,
      20,
      36
    ],
    "best_nash_total": 76,
    "worst_nash_total": 77,
    "pure_price_of_anarchy": "77/76",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 1,
    "table_sha256": "21476c1b0b7ee3edba5b845bcf14830c2188a07272cb3e8cb7541919fa7889ef"
  },
  {
    "instance": "parallel_corridors-n6-s2018103",
    "group": "parallel_corridors",
    "players": 6,
    "global_minimum": 60,
    "nash_profiles": [
      3,
      5,
      6,
      9,
      10,
      12,
      17,
      18,
      20,
      24,
      33,
      34,
      36,
      40,
      48
    ],
    "best_nash_total": 60,
    "worst_nash_total": 65,
    "pure_price_of_anarchy": "13/12",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 5,
    "table_sha256": "368b14ed10655c85bb3cbaac1f2857314dccc61be3518dd23b6f471969b65eeb"
  },
  {
    "instance": "parallel_corridors-n8-s2018100",
    "group": "parallel_corridors",
    "players": 8,
    "global_minimum": 132,
    "nash_profiles": [
      51,
      83,
      99,
      113,
      114,
      147,
      163,
      177,
      178,
      195,
      209,
      210,
      225,
      226,
      240
    ],
    "best_nash_total": 132,
    "worst_nash_total": 134,
    "pure_price_of_anarchy": "67/66",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "03f6eddf32d00d6f602e5b1a62d4f100aec54e43cd7a7264a83baa3a15ea8e8f"
  },
  {
    "instance": "parallel_corridors-n8-s2018101",
    "group": "parallel_corridors",
    "players": 8,
    "global_minimum": 145,
    "nash_profiles": [
      89,
      90,
      92,
      120,
      216
    ],
    "best_nash_total": 145,
    "worst_nash_total": 147,
    "pure_price_of_anarchy": "147/145",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 2,
    "table_sha256": "6e67f1098f0c5333f71596c7372ba44da819488d2929a354e2941f3120da465a"
  },
  {
    "instance": "parallel_corridors-n8-s2018102",
    "group": "parallel_corridors",
    "players": 8,
    "global_minimum": 143,
    "nash_profiles": [
      7,
      11,
      13,
      14,
      19,
      21,
      22,
      25,
      26,
      28,
      35,
      37,
      38,
      41,
      42,
      44,
      49,
      50,
      52,
      56,
      67,
      69,
      70,
      73,
      74,
      76,
      81,
      82,
      84,
      88,
      97,
      98,
      100,
      104,
      112,
      131,
      133,
      134,
      137,
      138,
      140,
      145,
      146,
      148,
      152,
      161,
      162,
      164,
      168,
      176,
      193,
      194,
      196,
      200,
      208,
      224
    ],
    "best_nash_total": 143,
    "worst_nash_total": 151,
    "pure_price_of_anarchy": "151/143",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "e8108d14ab0fd273a6436c342427415074d2d3547071f7a59913489b357a5022"
  },
  {
    "instance": "parallel_corridors-n8-s2018103",
    "group": "parallel_corridors",
    "players": 8,
    "global_minimum": 117,
    "nash_profiles": [
      7,
      11,
      13,
      14,
      19,
      21,
      22,
      25,
      26,
      28,
      35,
      37,
      38,
      41,
      42,
      44,
      49,
      50,
      52,
      56,
      67,
      69,
      70,
      73,
      74,
      76,
      81,
      82,
      84,
      88,
      97,
      98,
      100,
      104,
      112,
      131,
      133,
      134,
      137,
      138,
      140,
      145,
      146,
      148,
      152,
      161,
      162,
      164,
      168,
      176,
      193,
      194,
      196,
      200,
      208,
      224
    ],
    "best_nash_total": 117,
    "worst_nash_total": 125,
    "pure_price_of_anarchy": "125/117",
    "pure_price_of_stability": "1",
    "worst_nash_additive_gap": 8,
    "table_sha256": "2871122c6b820c23c25e1a640f657f39d39e3e60d95243d4811e48c022d2a7a2"
  }
]


==> anc/research/efficiency/run.txt <==
{
  "all": {
    "games": 92,
    "positive_optimum_games": 88,
    "zero_optimum_games": 4,
    "zero_optimum_positive_worst_nash": 1,
    "worst_finite_pure_poa": "5",
    "worst_finite_pure_poa_instance": "layered-n4-s2018101",
    "all_pure_nash_socially_optimal_games": 22
  },
  "source_reconstruction": {
    "games": 44,
    "positive_optimum_games": 44,
    "zero_optimum_games": 0,
    "zero_optimum_positive_worst_nash": 0,
    "worst_finite_pure_poa": "232/221",
    "worst_finite_pure_poa_instance": "perturb-edge-19",
    "all_pure_nash_socially_optimal_games": 18
  },
  "grid": {
    "games": 12,
    "positive_optimum_games": 10,
    "zero_optimum_games": 2,
    "zero_optimum_positive_worst_nash": 0,
    "worst_finite_pure_poa": "4",
    "worst_finite_pure_poa_instance": "grid-n6-s2018101",
    "all_pure_nash_socially_optimal_games": 3
  },
  "ring_shortcuts": {
    "games": 12,
    "positive_optimum_games": 10,
    "zero_optimum_games": 2,
    "zero_optimum_positive_worst_nash": 1,
    "worst_finite_pure_poa": "7/2",
    "worst_finite_pure_poa_instance": "ring_shortcuts-n6-s2018102",
    "all_pure_nash_socially_optimal_games": 1
  },
  "layered": {
    "games": 12,
    "positive_optimum_games": 12,
    "zero_optimum_games": 0,
    "zero_optimum_positive_worst_nash": 0,
    "worst_finite_pure_poa": "5",
    "worst_finite_pure_poa_instance": "layered-n4-s2018101",
    "all_pure_nash_socially_optimal_games": 0
  },
  "parallel_corridors": {
    "games": 12,
    "positive_optimum_games": 12,
    "zero_optimum_games": 0,
    "zero_optimum_positive_worst_nash": 0,
    "worst_finite_pure_poa": "14/11",
    "worst_finite_pure_poa_instance": "parallel_corridors-n4-s2018100",
    "all_pure_nash_socially_optimal_games": 0
  }
}


==> anc/research/efficiency/source-sha256.txt <==
24d77cae6f1dda71d8ba384437baf3f9a95e9f0d6dff63e3aed8816b0476bc98  ThesisLean/Efficiency.lean
39e5fc29b879077dfc07bd0ee46e70ba0f88e70c56545557817161eefe1ed749  ThesisLean/EfficiencyCase.lean
5129fb80407ea6a9f5298f85fcdbab9f371e5c32237b7a20d284f3e9fec0bdba  scripts/equilibrium_efficiency.py
442eb972b21b44de63d6f662bdb52d03407c0f49db618bb4e781f7c9b7621705  scripts/check_equilibrium_efficiency.py
fc820c51d60fbe79fb6d0cc567aaf278307e9a83e6d5caaed0c36dda722ab313  research/broader_networks/instances.json
4efb8bb0cf8bb4d201292acdd93e2a70a1fe35f730ef74fb5faf49a4dabb0467  research/reconstruction/results.json
714e00a369fbe2b1ab188435c458f8b0196965bd7d471658aa8ef6fc4a49cf20  research/efficiency/kernel-instance.json
e20b2b93242f7717cc4bdc3095a22a153a21f56a7e82995e9280bf365c6e53a3  research/efficiency/pure-nash-results.json
f33ee3434b8325400312ad6c4ac08060be8b8b105febaaa25f7558b29dae4f3f  research/efficiency/summary.json
c9b445065b542e7a64c7937e8b9721bb72fb6472b78d557e25cb95002e7f7717  research/efficiency/certificates.json


==> anc/research/efficiency/summary.json <==
{
  "all": {
    "games": 92,
    "positive_optimum_games": 88,
    "zero_optimum_games": 4,
    "zero_optimum_positive_worst_nash": 1,
    "worst_finite_pure_poa": "5",
    "worst_finite_pure_poa_instance": "layered-n4-s2018101",
    "all_pure_nash_socially_optimal_games": 22
  },
  "source_reconstruction": {
    "games": 44,
    "positive_optimum_games": 44,
    "zero_optimum_games": 0,
    "zero_optimum_positive_worst_nash": 0,
    "worst_finite_pure_poa": "232/221",
    "worst_finite_pure_poa_instance": "perturb-edge-19",
    "all_pure_nash_socially_optimal_games": 18
  },
  "grid": {
    "games": 12,
    "positive_optimum_games": 10,
    "zero_optimum_games": 2,
    "zero_optimum_positive_worst_nash": 0,
    "worst_finite_pure_poa": "4",
    "worst_finite_pure_poa_instance": "grid-n6-s2018101",
    "all_pure_nash_socially_optimal_games": 3
  },
  "ring_shortcuts": {
    "games": 12,
    "positive_optimum_games": 10,
    "zero_optimum_games": 2,
    "zero_optimum_positive_worst_nash": 1,
    "worst_finite_pure_poa": "7/2",
    "worst_finite_pure_poa_instance": "ring_shortcuts-n6-s2018102",
    "all_pure_nash_socially_optimal_games": 1
  },
  "layered": {
    "games": 12,
    "positive_optimum_games": 12,
    "zero_optimum_games": 0,
    "zero_optimum_positive_worst_nash": 0,
    "worst_finite_pure_poa": "5",
    "worst_finite_pure_poa_instance": "layered-n4-s2018101",
    "all_pure_nash_socially_optimal_games": 0
  },
  "parallel_corridors": {
    "games": 12,
    "positive_optimum_games": 12,
    "zero_optimum_games": 0,
    "zero_optimum_positive_worst_nash": 0,
    "worst_finite_pure_poa": "14/11",
    "worst_finite_pure_poa_instance": "parallel_corridors-n4-s2018100",
    "all_pure_nash_socially_optimal_games": 0
  }
}


==> anc/research/finite-search.json <==
{
  "source": "Table4.1 p59/PDF79; Figure4.2 p58/PDF78",
  "profiles": [
    {
      "profile": [
        0,
        0
      ],
      "cost": [
        8,
        8
      ],
      "nash": false,
      "pareto": false,
      "total": 16
    },
    {
      "profile": [
        0,
        1
      ],
      "cost": [
        4,
        5
      ],
      "nash": true,
      "pareto": true,
      "total": 9
    },
    {
      "profile": [
        1,
        0
      ],
      "cost": [
        5,
        4
      ],
      "nash": true,
      "pareto": true,
      "total": 9
    },
    {
      "profile": [
        1,
        1
      ],
      "cost": [
        7,
        7
      ],
      "nash": false,
      "pareto": false,
      "total": 14
    }
  ],
  "solo_cost": [
    4,
    5
  ],
  "grand_minimum": 9,
  "isolated_singleton_budget": 8,
  "core_conclusion": "empty under isolated-coalition minimum-cost completion",
  "note": "This enumeration supplements semantic review; Lean build required separately."
}


==> anc/research/literature/serrano-core.txt <==
     COOPERATIVE GAMES:
   CORE AND SHAPLEY VALUE



           Roberto Serrano


    CEMFI Working Paper No. 0709




                July 2007



                   CEMFI
      Casado del Alisal 5; 28014 Madrid
Tel. (34) 914 290 551. Fax (34) 914 291 056
           Internet: www.cemfi.es
CEMFI Working Paper 0709
July 2007




                           COOPERATIVE GAMES:
                         CORE AND SHAPLEY VALUE




                                       Abstract




This article describes the basic elements of the cooperative approach to game theory,
one of the two counterparts of the discipline. After the presentation of some basic
definitions, the focus will be on the core and the Shapley value, two of the most central
solution concepts in cooperative game theory.




JEL Codes: C7.
Keywords: Game theory; cooperative game; characteristic function; solution concept;
core; Shapley       value;   axiomatics;    equivalence    principle;   non-cooperative
implementation.



Roberto Serrano
Brown University and IMDEA
roberto_serrano@brown.edu
                COOPERATIVE GAMES: CORE AND SHAPLEY VALUE
                                                by
                                         Roberto Serrano
               Department of Economics, Brown University and IMDEA-Social Sciences
     July 2007 (to appear in Encyclopedia of Complexity and Systems Science, Springer, Berlin)

Outline:

1. Introduction.

2. Cooperative Games.

     2.1. Representations of Games. The Characteristic Function.

     2.2. Assumptions on the Characteristic Function.

     2.3. Solution Concepts.

3. The Core.

     3.1. Non-Emptiness.

     3.2. The Connections with Competitive Equilibrium.

     3.3. Axiomatic Characterizations.

     3.4. Non-Cooperative Implementation.

     3.5. An Application.

4. The Shapley Value.

     4.1. Axiomatics.

     4.2. The Connections with Competitive Equilibrium.

     4.3. Non-Cooperative Implementation.

     4.4. An Application.

                                                1
Glosary of keywords: game theory; cooperative game; characteristic function; solution concept; core;
Shapley value; axiomatics; equivalence principle; non-cooperative implementation.
Summary: This article describes the basic elements of the cooperative approach to game theory, one of
the two counterparts of the discipline. After the presentation of some basic definitions, the focus will be
on the core and the Shapley value, two of the most central solution concepts in cooperative game theory.
Basic Definitions:
   Cooperative game theory. It is one of the two counterparts of game theory. It studies the interactions
among coalitions of players. Its main question is this: Given the sets of feasible payoffs for each coalition,
what payoff will be awarded to each player? One can take a positive or normative approach to answering
this question, and different solution concepts in the theory lean towards one or the other.
   Core. It is a solution concept that assigns to each cooperative game the set of payoffs that no coalition
can improve upon or block. In a context in which there is unfettered coalitional interaction, the core
arises as a good positive answer to the question posed in cooperative game theory. In other words, if a
payoff does not belong to the core, one should not expect to see it as the prediction of the theory.
   Shapley value. It is a solution that prescribes a single payoff for each player, which is the average
of all marginal contributions of that player to each coalition he or she is a member of. It is usually
viewed as a good normative answer to the question posed in cooperative game theory. That is, those
who contribute more to the groups that include them should be paid more.
A Brief Historical Account: Although there were som earlier contributions, the official date of birth
of game theory is usually taken to be 1944, year of publication of the first edition of the Theory of Games
and Economic Behavior, by John von Neumann and Oskar Morgenstern. The core was first proposed by
Francis Ysidro Edgeworth in 1881, and later reinvented and defined in game theoretic terms in Gillies
(1959). The Shapley value was proposed by Lloyd Shapley in his 1953 PhD dissertation. Both the
core and the Shapley value have been applied widely, to shed light on problems in different disciplines,
including economics and political science. For recent accounts of the theory, the reader is referred to
Myerson (1991), Osborne and Rubinstein (1994), and Peleg and Sudholter (2003).




                                                      2
1. Introduction.
   Game theory is the study of games, also called strategic situations. These are decision problems
with multiple decision makers, whose decisions impact one another. It is divided into two branches:
non-cooperative game theory and cooperative game theory. The actors in non-cooperative game theory
are individual players, who may reach agreements only if they are self-enforcing. The non-cooperative
approach provides a rich language and develops useful tools to analyze games. One clear advantage of
the approach is that it is able to model how specific details of the interaction among individual players
may impact the final outcome. One limitation, however, is that its predictions may be highly sensitive
to those details. For this reason it is worth also analyzing more abstract approaches that attempt to
obtain conclusions that are independent of such details. The cooperative approach is one such attempt,
and it is the subject of this article.
   The actors in cooperative game theory are coalitions, that is, groups of players. For the most part,
two facts, that a coalition has formed and that it has a feasible set of payoffs available to its members, are
taken as given. Given the coalitions and their sets of feasible payoffs as primitives, the question tackled
is the identification of final payoffs awarded to each player. That is, given a collection of feasible sets of
payoffs, one for each coalition, can one predict or recommend a payoff (or set of payoffs) to be awarded
to each player? Such predictions or recommendations are embodied in different solution concepts.
   Indeed, one can take several approaches to answering the question just posed. From a positive or
descriptive point of view, one may want to get a prediction of the likely outcome of the interaction among
the players, and hence, the resulting payoff be understood as the natural consequence of the forces at
work in the system. Alternatively, one can take a normative or prescriptive approach, set up a number
of normative goals, typically embodied in axioms, and try to derive their logical implications. Although
authors sometimes disagree on the classification of the different solution concepts according to these two
criteria –as we shall see, the understanding of each solution concept is enhanced if one can view it from
very distinct approaches–, in this article we shall exemplify the positive approach with the core and the
normative approach with the Shapley value. While this may oversimplify the issues, it should be helpful
to a reader new to the subject.
   The rest of the article is organized as follows. Section 2 introduces the basic model of a cooperative

                                                      3
game, and discusses its assumptions as well as the notion of solution concepts. Section 3 is devoted to
the core, and Section 4 to the Shapley value. In each case, some of the main results for each of the two
are described, and examples are provided.

2. Cooperative Games.
2.1. Representations of Games. The Characteristic Function. Let us begin by presenting the different
ways to describe a game. The first two are the usual ways employed in non-cooperative game theory.
   The most informative way to describe a game is called its extensive form. It consists of a game tree,
specifying the timing of moves for each player and the information available to each of them at the time
of making a move. At the end of each path of moves, a final outcome is reached and a payoff vector is
specified. For each player, one can define a strategy, i.e., a complete contingent plan of action to play the
game. That is, a strategy is a function that specifies a feasible move each time a player is called upon to
make a move in the game.
   One can abstract from details of the interaction (such as timing of moves and information available
at each move), and focus on the concept of strategies. That is, one can list down the set of strategies
available to each player, and arrive at the strategic or normal form of the game. For two players, for
example, the normal form is represented in a bimatrix table. One player controls the rows, and the other
the columns. Each cell of the bimatrix is occupied with an ordered pair, specifying the payoff to each
player if each of them chooses the strategy corresponding to that cell.
   One can further abstract from the notion of strategies, which will lead to the characteristic function
form of representing a game. This is the representation most often used in cooperative game theory.
   Thus, here are the primitives of the basic model in cooperative game theory. Let N = {1, . . . , n} be
a finite set of players. Each non-empty subset of N is called a coalition. The set N is referred to as the
grand coalition. For each coalition S, we shall specify a set V (S) ⊂ IR|S| containing |S|-dimensional payoff
vectors that are feasible for coalition S. This is called the characteristic function, and the pair (N, V )
is called a cooperative game. Note how a reduced form approach is taken because one does not explain
what strategic choices are behind each of the payoff vectors in V (S). In addition, in this formulation, it
is implicitly assumed that the actions taken by the complement coalition (those players in N \ S) cannot


                                                     4
prevent S from achieving each of the payoff vectors in V (S). There are more general models in which
these sorts of externalities across coalitions are considered, but we shall ignore them in this article.
2.2. Assumptions on the Characteristic Function. Some of the most common technical assumptions
made on the characteristic function are the following:

 (1) For each S ⊆ N , V (S) is closed. Denote by ∂V (S) the boundary of V (S). Hence, ∂V (S) ⊆ V (S).

                                                                                   |S|
 (2) For each S ⊆ N , V (S) is comprehensive, i.e., for each x ∈ V (S), {x} − IR+ ⊆ V (S).

 (3) For each x ∈ IR|S| ,
                                                                  |S|
                                               ∂V (S) ∩ ({x} + IR+ )

      is bounded.

 (4) For each S ⊆ N , there exists a continuously differentiable representation of V (S), i.e., a continuously
      differentiable function gS : IR|S| → IR such that

                                          V (S) = {x ∈ IR|S| | gS (x) ≤ 0}.


 (5) For each S ⊆ N , V (S) is non-levelled, i.e., for every x ∈ ∂V (S), the gradient of gS at x is positive
      in all its coordinates.

    With the assumptions made, ∂V (S) is its Pareto frontier, i.e., the set of vectors xS ∈ V (S) such that
there does not exist yS ∈ V (S) satisfying that yi ≥ xi for all i ∈ S with at least one strict inequality.
    Other assumptions usually made relate the possibilities available to different coalitions. Among them,
a very important one is balancedness, which we shall define next:
    A set of weights w(S) ∈ [0, 1] for each S ⊆ N is called a balancing set of weights if for every i ∈ N ,
P
  S,i∈S w(S) = 1.   One can think of these weights as the fraction of time that each player devotes to
each coalition he is a member of, with a given coalition representing the same fraction of time for each
player. The game (N, V ) is balanced if for every balancing set of weights (w(S))S⊆N and for every
                         P
xS ∈ V (S), the payoff      S⊆N w(S)(xS , 0N \S ) ∈ V (N ). That is, the grand coalition can always implement

any “time-sharing arrangement” that the different subcoalitions may come up with.

                                                       5
   The characteristic function defined so far is often referred to as a non-transferable utility (NTU)
game. A particular case is the transferable utility (TU) game case, in which for each coalition S ⊆ N ,
there exists a real number v(S) such that
                                                            X
                                     V (S) = {x ∈ IR|S| :         xi ≤ v(S)}.
                                                            i∈S

Abusing notation slightly, we shall denote a TU game by (N, v). In the TU case there is an underlying
nummeraire –money– that can transfer utility or payoff at a one-to-one rate from one player to any other.
2.3. Solution Concepts. Given a characteristic function, i.e., a collection of sets V (S), one for each S,
the theory formulates its predictions on the basis of different solution concepts. We shall concentrate on
the case in which the grand coalition forms, that is, cooperation is totally successful. Of course, solution
concepts can be adapted to take care of the case in which this does not happen.
   A solution is a mapping that assigns a set of payoff vectors in V (N ) to each characteristic function
game (N, V ). Thus, a solution in general prescribes a set, which can be empty, or a singleton (when it
assigns a unique payoff vector as a function of the fundamentals of the problem). The leading set-valued
cooperative solution concept is the core, while one of the most used single-valued ones is the Shapley
value.
   There are several criteria to evaluate the reasonableness or appeal of a cooperative solution. As
outlined above, in a normative approach, one can propose axioms, abstract principles that one would
like the solution to satisfy, and the next step is to pursue their logical consequences. Historically, this
was the first argument to justify the Shapley value. Alternatively, one could start by defending a solution
on the basis of its definition alone. In the case of the core, this will be especially natural: in a context in
which players can freely get together in groups, the prediction should be payoff vectors that cannot be
improved upon by any coalition. One can further enhance one’s positive understanding of the solution
concept by proposing games in extensive form or in normal form played non-cooperatively by players
whose self-enforcing agreements lead to a given solution. This is simply to provide non-cooperative
foundations or non-cooperative implementation to the cooperative solution in question, and it is an
important research agenda initiated by John Nash (Nash (1953)), referred to as the Nash program (see
Serrano (2005) for a recent survey). Today, there are interesting results of these different kinds for many

                                                      6
solution concepts, which include axiomatic characterizations and non-cooperative foundations. Thus,
one can evaluate the appeal of the axioms and the non-cooperative procedures behind each solution to
defend a more normative or positive interpretation in each case.

3. The Core.
   The idea of agreements that are immune to coalitional deviations was first introduced to economic
theory in Edgeworth (1881), who defined the set of coalitionally stable allocations of an economy under
the name “final settlements.” Edgeworth envisioned this concept as an alternative to competitive equi-
librium (Walras (1874)), of central importance in economic theory, and was also the first to investigate
the connections between the two concepts. Edgeworth’s notion, which today we refer to as the core,
was rediscovered and introduced to game theory in Gillies (1959). The origins of the core were not ax-
iomatic. Rather, its simple and appealing definition appropriately describes stable outcomes in a context
of unfettered coalitional interaction.
   The core of the game (N, V ) is the set of payoff vectors

                         C(N, V ) = {x ∈ V (N ) :6 ∃S ⊆ N, xS ∈ V (S) \ ∂V (S)}.

In words, it is the set of feasible payoff vectors for the grand coalition that no coalition can upset. If
such a coalition S exists, we shall say that S can improve upon or block x, and x is deemed unstable.
That is, in a context where any coalition can get together, when S has a blocking move, coalition S will
form and abandon the grand coalition and its payoffs xS in order to get to a better payoff for each of the
members of the coalition, a plan that is feasible for them.
3.1. Non-Emptiness. The core can prescribe the empty set in some games. A game with an empty core
is to be understood as a situation of strong instability, as any payoffs proposed to the grand coalition
are vulnerable to coalitional blocking.
Example: Consider the following simple majority 3-player TU game, in which the votes of at least two
players makes the coalition winning. That is, we represent the situation by the following characteristic
function: v(S) = 1 for any S containing at least two members, v({i}) = 0 for all i ∈ N . Clearly,
C(N, v) = ∅. Any feasible payoff agreement proposed to the grand coalition will be blocked by at least
one coalition.

                                                    7
   An important sufficient condition for the non-emptiness of the core of NTU games is balancedness,
as shown in Scarf (1967):
Theorem (Scarf, 1967): Let the game (N, V ) be balanced. Then C(N, V ) 6= ∅.
   For the TU case, balancedness is not only sufficient, but it becomes also necessary for the non-
emptiness of the core:
Theorem (Bondareva, 1963; Shapley, 1967): Let (N, v) be a TU game. Then, (N, v) is balanced if and
only if C(N, v) 6= ∅.
3.2. The Connections with Competitive Equilibrium. In economics, the institution of markets and the
notion of prices are essential to the understanding of the allocation of goods and the distribution of wealth
among individuals. For simplicity in the presentation, we shall concentrate on exchange economies,
and disregard production aspects. That is, we shall assume that the goods in question have already
been produced in some fixed amounts, and now they are to be allocated to individuals to satisfy their
consumption needs.
                                                                                                   l
   An exchange economy is a system in which each agent i in the set N has a consumption set Zi ⊆ IR+
of commodity bundles, as well as a preference relation over Zi and an initial endowment ωi ∈ Zi of the
commodities. A feasible allocation of goods in the economy is a list of bundles (zi )i∈N such that zi ∈ Zi
      P           P
and    i∈N zi ≤   i∈N ωi .   An allocation is competitive if it is supported by a competitive equilibrium. A
competitive equilibrium is a price-allocation pair (p, (zi )i∈N ), where p ∈ IRl \ {0} is such that

   • for every i ∈ N , zi is top-ranked for agent i among all bundles z satisfying that pz ≤ pωi ,
           P            P
   • and    i∈N zi =     i∈N ωi .


In words, this is what the concept expresses. First, at the equilibrium prices, each agent demands zi ,
i.e., wishes to purchase this bundle among the set of affordable bundles, the budget set. And second,
these demands are such that all markets clear, i.e., total demand equals total supply.
   Note how the notion of a competitive equilibrium relies on the principle of private ownership (each
individual owns his or her endowment, which allows him or her to access markets and purchase things).
Moreover, each agent is a price-taker in all markets. That is, no single individual can affect the market
prices with his or her actions; prices are fixed parameters in each individual’s consumption decision. The

                                                       8
usual justification for the price-taking assumption is that each individual is “very small” with respect to
the size of the economy, and hence, has no market power.
   One difficulty with the competitive equilibrium concept is that it does not explain where prices come
from. There is no single agent in the model responsible for coming up with them. Walras (1874) told the
story of an auctioneer calling out prices until demand and supply coincide, but in many real-world markets
there is no auctioneer. More generally, economists attribute the equilibrium prices to the workings of
the forces of demand and supply, but this appears to be simply repeating the definition. So, is there a
different way one can explain competitive equilibrium prices?
   As it turns out, there is a very robust result that answers this question. We refer to it as the
equivalence principle (see, e.g., Aumann (1987)), by which, under certain regularity conditions, the
predictions provided by different game-theoretic solution concepts, when applied to an economy with a
large enough set of agents, tend to converge to the set of competitive equilibrium allocations. One of
the first results in this tradition was provided by Edgeworth in 1881 for the core. Note how the core of
the economy can be defined in the space of allocations, using the same definition as above. Namely, a
feasible allocation is in the core if it cannot be blocked by any coalition of agents when making use of
the coalition’s endowments.
   Edgeworth’s result was generalized later by Debreu and Scarf (1963) for the case in which an exchange
economy is replicated an arbitrary number of times (Anderson (1978) studies the more general case of
arbitrary sequences of economies, not necessarily replicas). An informal statement of the Debreu-Scarf
theorem follows:
Theorem (Debreu and Scarf, 1963): Consider an exchange economy. Then,

 (i) The set of competitive equilibrium allocations is contained in the core.

 (ii) There exists a sufficiently large replica of the economy for which the replica of any non-competitive
     core allocation of the original economy is blocked.

   The first part states a very appealing property of competitive allocations, i.e., their coalitional sta-
bility. The second part, known as the core convergence theorem, states that the core “shrinks” to the
set of competitive allocations as the economy grows large.

                                                    9
   Aumann (1964) models the economy as an atomless measure space, and demonstrates the following
core equivalence theorem:
Theorem (Aumann, 1964): Let the economy consists of an atomless continuum of agents. Then, the
core coincides with the set of competitive allocations.
   For readers who wish to pursue the topic further, Anderson (2008) provides a recent survey.
3.3. Axiomatic Characterizations. The axiomatic foundations of the core were provided much later
than the concept was proposed. These characterizations are all inspired by Peleg’s work. They include
Peleg (1985, 1986), and Serrano and Volij (1998) – the latter paper also provides an axiomatization of
competitive allocations in which core convergence insights are exploited.
   In all these characterizations, the key axiom is that of consistency, also referred to as the reduced
game property. Consistency means that the outcomes prescribed by a solution should be “invariant” to
the number of players in the game. More formally, let (N, V ) be a game, and let σ be a solution. Let
x ∈ σ(N, V ). Then, the solution is consistent if for every S ⊆ N , xS ∈ σ(S, VxS ), where (S, VxS ) is the
reduced game for S given payoffs x, defined as follows. The feasible set for S in this reduced game is the
projection of V (N ) at xN \S , i.e., what remains after paying those outside of S:

                                   VxS (S) = {yS : (yS , xN \S ) ∈ V (N )}.

However, the feasible set of T ⊂ S, T 6= S, allows T to make deals with any coalition outside of S,
provided that those services are paid at the rate prescribed by xN \S :

                              VxS (T ) = {yT ∈ ∪Q⊆N \S (yT , xQ ) ∈ V (T ∪ Q)}.

   It can be shown that the core satisfies consistency with respect to this reduced game. Moreover,
consistency is the central axiom in the characterization of the core, which, depending on the version one
looks at, uses a host of other axioms; see Peleg and Sudholter (2003).
3.4. Non-Cooperative Implementation. To obtain a non-cooperative implementation of the core, the
procedure must embody some feature of anonymity, since the core is usually a large set and it contains
payoffs where different players are treated very differently. For instance, if the procedure always had a
fixed set of moves, typically the prediction would favor the first mover, making it impossible to obtain
an implementation of the entire set of payoffs.

                                                     10
   Perry and Reny (1994) build in this anonymity by assuming that negotiations take place in continuous
time, so that anyone can speak at the beginning of the game, and at any point in time, instead of having
a fixed order. The player that gets to speak first makes a proposal consisting of naming a coalition
that contains him and a feasible payoff for that coalition. Next, the players in that coalition get to
respond. If they all accept the proposal, the coalition leaves and the game continues among the other
players. Otherwise, a new proposal may come from any player in N . It is shown that, if the TU game
has a non-empty core (as well as any of its subgames), a class of stationary self-enforcing predictions
of this procedure coincide with the core. If a core payoff is proposed to the grand coalition, there
are no incentives for individual players to reject it. Conversely, a non-core payoff cannot be sustained
because any player in a blocking coalition has an incentive to make a proposal to that coalition, who will
accept it (knowing that the alternative, given stationarity, would be to go back to the non-core status
quo). Moldovanu and Winter (1995) offer a discrete-time version of the mechanism: in their work, the
anonymity required is imposed on the solution concept, by looking at the order-independent equilibria
of the procedure.
   Serrano (1995) sets up a market to implement the core. The anonymity of the procedure stems from
the random choice of broker. The broker announces a vector (x1 , . . . , xn ), where the components add
up to v(N ). One can interpret xi as the price for the productive asset held by player i. Following an
arbitrary order, the remaining players either accept or reject these prices. If player i accepts, he sells his
asset to the broker for the price xi and leaves the game. Those who reject get to buy from the broker, at
the called out prices, the portfolio of assets of their choice if the broker still has them. If a player rejects,
but does not get to buy the portfolio of assets he would like because someone else took them before, he
can always leave the market with his own asset. The broker’s payoff is the worth of the final portfolio
of assets that he holds, plus the net monetary transfers that he has received. Serrano (1995) shows that
the prices announced by the broker will always be his top-ranked vectors in the core. If the TU game
is such that gains from cooperation increase with the size of coalitions, a beautiful theorem of Shapley
(1971) is used to prove that the set of all equilibrium payoffs of this procedure will coincide with the
core. Core payoffs are here understood as those price vectors where all arbitrage opportunities in the
market have been wiped out. Serrano and Vohra (1997) also implement the core, but do not rely on the

                                                       11
TU assumption, and they use a procedure in which the order of moves can be endogenously changed by
players. Finally, yet another way to build anonymity in the procedure is by allowing the proposal to be
made by brokers outside of the set N , as done in Pérez-Castrillo (1994).
3.5. An Application. Consider majority games within a parliament. Suppose there are 100 seats, and
decisions are made by simple majority so that 51 votes are required to pass a piece of legislation.
   In the first specification, suppose there is a very large party –player 1–, who has 90 seats. There are
five small parties, with 2 seats each. Given the simple majority rules, this problem can be represented
by the following TU characteristic function: v(S) = 1 if S contains player 1, and v(S) = 0 otherwise.
The interpretation is that each winning coalition can get the entire surplus –pass the desired proposal.
Here, a coalition is winning if and only if player 1 is in it. For this problem, the core is a singleton: the
entire unit of surplus is allocated to player 1, who has all the power. Any split of the unit surplus of the
grand coalition (v(N ) = 1) that gives some positive fraction of surplus to any of the small parties can
be blocked by the coalition of player 1 alone.
   Consider now a second problem, in which player 1, who continues to be the large party, has 35 seats,
and each of the other five parties has 13 seats. Now, the characteristic function is as follows: v(S) = 1
if and only if S either contains player 1 and two small parties, or it contains four of the small parties;
v(S) = 0 otherwise. It is easy to see that now the core is empty: any split of the unit surplus will
be blocked by at least one coalition. For example, the entire unit going to player 1 is blocked by the
coalition of all five small parties, which can award 0.2 to each of them. But this arrangement, in which
each small party gets 0.2 and player 1 nothing, is blocked as well, because player 1 can bribe two of the
small parties (say, players 2 and 3) and promise them 1/3 each, keeping the other third for itself, and
so on. The emptiness of the core is a way to describe the fragility of any agreement, due to the inherent
instability of this coalition formation game.

4. The Shapley Value.
   Now consider a transferable utility or TU game in characteristic function form. The number v(S) is
referred to as the worth of S, and it expresses S’s initial position (e.g., the maximum total amount of
surplus in nummeraire –money, or power– that S initially has at its disposal.


                                                     12
4.1. Axiomatics. Shapley (1953) is interested in solving in a fair and unique way the problem of
distribution of surplus among the players, when taking into account the worth of each coalition. To do
this, he restricts attention to single-valued solutions and resorts to the axiomatic method. He proposes
the following axioms on a single-valued solution:

 (i) Efficiency: The payoffs must add up to v(N ), which means that all the grand coalition surplus is
     allocated.

 (ii) Symmetry: If two players are substitutes because they contribute the same to each coalition, the
     solution should treat them equally.

 (iii) Additivity: The solution to the sum of two TU games must be the sum of what it awards to each
     of the two games.

 (iv) Dummy player: If a player contributes nothing to every coalition, the solution should pay him
     nothing.

   (To be precise, the name of the first axiom should be different. In an economic sense, the statement
does imply efficiency in superadditive games, i.e., when for every pair of disjoint coalitions S and T ,
v(S) + v(T ) ≤ v(S ∪ T ). In the absence of superadditivity, though, forming the grand coalition is
not necessarily efficient, because a higher aggregate payoff can be obtained from a different coalition
structure.)
   The surprising result in Shapley (1953) is this:
Theorem (Shapley, 1953): There is a unique single-valued solution to TU games satisfying efficiency,
symmetry, additivity and dummy. It is what today we call the Shapley value, the function that assigns
to each player i the payoff
                                       X (|S| − 1)!(|N | − |S|)!
                        Shi (N, v) =                               [v(S) − v(S \ {i})].
                                       S,i∈S        |N |!

   That is, the Shapley value awards to each player the average of his marginal contributions to each
coalition. In taking this average, all orders of the players are considered to be equally likely. Let us
assume, also without loss of generality, that v({i}) = 0 for each player i.

                                                      13
   What is especially surprising in Shapley’s result is that nothing in the axioms (with the possible
exception of the dummy axiom) hints at the idea of marginal contributions, so marginality in general is
the outcome of all the axioms, including additivity or linearity. Among the axioms utilized by Shapley,
additivity is the one with a lower normative content: it is simply a mathematical property to justify
simplicity in the computation of the solution. Young (1985) provides a beautiful counterpart to Shapley’s
theorem. He drops additivity (as well as the dummy player axiom), and instead, uses an axiom of
marginality. Marginality means that the solution should pay the same to a pleyar in two games if his
or her marginal contributions to coalitions is the same in both games. Marginality is an idea with a
strong tradition in economic theory. Young’s result is “dual” to Shapley’s, in the sense that marginality
is assumed and additivity derived as the result:
Theorem (Young, 1985): There exists a unique single-valued solution to TU games satisfying efficiency,
symmetry and marginality. It is the Shapley value.
   Apart from these two, Hart and Mas-Colell (1989) provide further axiomatizations of the Shapley
value using the idea of potential and the concept of consistency, as described in the previous section.
   There is no single way to extend the Shapley value to the class of NTU games. There are three main
extensions that have been proposed: the Shapley λ-transfer value (Shapley (1969)), the Harsanyi value
(Harsanyi (1963)), and the Maschler-Owen consistent value (Maschler and Owen (1992)). They were
axiomatized in Aumann (1985), Hart (1985), and de Clippel, Peters and Zank (2004), respectively.
4.2. The Connections with Competitive Equilibrium. As for the core, there is a value equivalence theorem.
The result holds for the TU domain (see Shapley (1964), Aumann (1975), Aumann and Shapley (1974)).
It can be shown that the Shapley value payoffs can be supported by competitive prices. Furthermore,
in large enough economies, the set of competitive payoffs “shrinks” to approximate the Shapley value.
However, the result cannot be easily extended to the NTU domain. While it holds for the λ-transfer
value, it need not obtain for the other extensions. For further details, the interested reader is referred to
Hart (2008) and the references therein.
4.3. Non-Cooperative Implementation. Gul (1989) was the first to propose a procedure that provided
some non-cooperative foundations of the Shapley value. Later, other authors have provided alternative
procedures and techniques to the same end, including Winter (1994), Krishna and Serrano (1995), Hart

                                                     14
and Mas-Colell (1996), and Pérez-Castrillo and Wettstein (2001).
   We shall concentrate on the description of the procedure used in Hart and Mas-Colell (1996). Gen-
eralizing an idea of Mas-Colell (1988), who studies the case of δ = 0 –see below–, Hart and Mas-Colell
propose the following non-cooperative procedure. With equal probability, each player i ∈ N is chosen
to publicly make a feasible proposal to the others: (x1 , . . . , xn ) is such that the sum of its components
cannot exceed v(N ). The other players get to respond to it in sequence, following a prespecified order.
If all accept, the proposal is implemented; otherwise, a random device is triggered. With probability
0 ≤ δ < 1, the same game continues being played among the same n players (and thus, a new proposer
will be chosen again at random among them), but with probability 1 − δ, the proposer leaves the game.
He is paid 0 and his resources are removed, so that in the next period, proposals to the remaining n − 1
players cannot add up to more than v(N \ {i}). A new proposer is chosen at random among the set
N \ {i}, and so on.
   As shown in Hart and Mas-Colell (1996), there exists a unique stationary self-enforcing prediction of
this procedure, and it actually coincides with the Shapley value payoffs for any value of δ. (Stationarity
means that strategies cannot be history dependent). As δ → 1, the Shapley value payoffs are also
obtained not only in expectation, but with independence of who is the proposer. One way to understand
this result, as done in Hart and Mas-Colell (1996), is to check that the rules of the procedure and
stationary behavior in it are in agreement with Shapley’s axioms. That is, the equilibrium relies on
immediate acceptances of proposals, stationary strategies treat substitute players similarly, the equations
describing the equilibrium have an additive structure, and dummy players will have to receive 0 because
no resources are destroyed if they are asked to leave. It is also worth stressing the important role in the
procedure of players’ marginal contributions to coalitions: following a rejection, a proposer incurs the
risk of being thrown out and the others of losing his resources, which seem to suggest a “price” for them.
   Krishna and Serrano (1995) study the conditions under which stationarity can be removed to obtain
the result. Pérez-Castrillo and Wettstein (2001) use a variant of the Hart and Mas-Colell procedure, by
replacing the random choice of proposers with a bidding stage, in which players bid to obtain the right
to make proposals.
4.4. An Application. Consider again the class of majority problems in a parliament consisting of 100

                                                     15
seats. As we shall see, the Shapley value is a good way to understand the power that each party has in
the legislature.
   Let us begin by considering again the problem in which player 1 has 90 seats, while each of the five
small parties has 2 seats. It is easy to see that the Shapley value, like the core in this case, awards the
entire unit of surplus to player 1: effectively, each of the small parties is a dummy player, and hence, the
Shapley value awards zero to each of them.
   Consider a second problem, in which player 1 is a big party with 35 seats, and there are 5 small
parties, with 13 seats each. The Shapley value awards 1/3 to the large party, and, by symmetry, 2/15
to each of the small parties. To see this, we need to see when the marginal contributions of player 1
to any coalition are positive. Recall that there are 6! possible orders of players. Note how, if player 1
arrives first or second in the room in which the coalition is forming, his marginal contribution is zero: the
coalition was losing before he arrived and continues to be a losing coalition after his arrival. Similarly,
his marginal contribution is also zero if he arrives fifth or sixth to the coalition; indeed, in this case,
before he arrives the coalition is already winning, so he adds nothing to it. Thus, only when he arrives
third or fourth, which happens a third of the times, does he change the nature of the coalition, from
losing to winning. This explains his Shapley value share of 1/3. In this game, the Shapley value payoffs
roughly correspond to the proportion of seats that each party has.
   Next, consider a third problem in which there are two large parties, while the other four parties are
very small. For example, let each of the large parties have 48 seats (say, players 1 and 2), while each
of the four small parties has only one seat. Now, the Shapley value payoffs are 0.3 to each of the two
large parties, and 0.1 to each of the small ones. To see this, note that the marginal contribution of a
small party is only positive when he comes fourth in line, and out of the preceding three parties in the
coalition, exactly one of them is a large party, i.e., 72 orders out of the 5! orders in which he is fourth.
That is, (72/5!) × (1/6) = 1/10. In this case, the competition between the large parties for the votes of
the small parties increases the power of the latter quite significantly, with respect to the proportion of
seats that each of them holds.
   Finally, consider a fourth problem with two large parties (players 1 and 2) with 46 seats each, one
mid-size party (player 3) with 5 seats, and three small parties, each with one seat. First, note that each

                                                     16
of the three small parties has become a dummy player: no winning coalition where he belongs becomes
losing if he leaves the coalition, and so players 4, 5 and 6 are paid zero by the Shapley value. Now, note
that, despite the substantial difference of seats between each large party and the mid-size party, each
of them is identical in terms of marginal contributions to a winning coalition. Indeed, for i = 1, 2, 3,
player i’s marginal contribution to a coalition is positive only if he arrives second or third or fourth or
fifth (and out of the preceding players in the coalition, exactly one is one of the non-dummy players).
Note how the Shapley value captures nicely the changes in the allocation of power due to each different
political scenario. In this case, the fierce competition between the large parties for the votes of player 3,
the swinging party to form a majority, explains the equal share of power among the three.

References
Anderson, R. M. (1978). An elementary core equivalence theorem. Econometrica 46, 1483-1487.
Anderson, R. M. (2008). Core convergence. In S. Durlauff and L. Blume (eds.): The New Palgrave
   Dictionary of Economics (2nd edition), McMillan, London, forthcoming.
Aumann, R. J. (1964). Markets with a continuum of traders. Econometrica 32, 39-50.
Aumann, R. J. (1975). Values of markets with a continuum of traders. Econometrica 43, 611-646.
Aumann, R. J. (1985). An axiomatization of the non-transferable utility value. Econometrica 53, 599-
   612.
Aumann, R. J. (1987). Game theory. In J. Eatwell, M. Milgate and P. Newman (eds.): The New Palgrave
   Dictionary of Economics, Norton, New York.
Aumann, R. J. and L. S. Shapley (1974). Values of Non-Atomic Games. Princeton: Princeton University
   Press.
Bondareva, O. N. (1963). Some applications of linear programming methods to the theory of cooperative
   games (in Russian). Problemy Kibernetiki 10, 119 139.
de Clippel, G., H. Peters and H. Zank (2004). Axiomatizing the Harsanyi solution, the symmetric
   egalitarian solution and the consistent solution for NTU-games. International Journal of Game
   Theory 33, 145-158.
Debreu, G. and H. Scarf (1963). A limit theorem on the core of an economy. International Economic


                                                     17
   Review 4, 235-246.
Edgeworth, F. Y. (1881). Mathematical Psychics. Kegan Paul Publishers, London, reprinted in 2003, P.
   Newman (ed.): F. Y. Edgeworth’s Mathematical Psychics and Further Papers on Political Economy.
   Oxford University Press.
Gillies, D. B. (1959). Solutions to general non-zero-sum games. In A. W. Tucker and R. D. Luce (eds.):
   Contributions to the Theory of Games IV. Princeton University Press, 47-85.
Gul, F. (1989). Bargaining foundations of Shapley value. Econometrica 57, 81-95.
Harsanyi, J. C. (1963). A simplified bargaining model for the n-person cooperative game. International
   Economic Review 4, 194-220.
Hart, S. (1985). An axiomatization of Harsanyi’s non-transferable utility solution. Econometrica 53,
   1295-1314.
Hart, S. (2008). Shapley value. In S. Durlauff and L. Blume (eds.): The New Palgrave Dictionary of
   Economics (2nd edition), McMillan, London, forthcoming.
Hart, S. and A. Mas-Colell (1989). Potencial, value and consistency. Econometrica 57, 589-614.
Hart, S. and A. Mas-Colell (1996). Bargaining and value. Econometrica 64, 357-380.
Krishna, V. and R. Serrano (1995). Perfect equilibria of a model of n-person non-cooperative bargaining.
   International Journal of Game Theory 24, 259-272.
MAS-COLELL, A. (1988). Algunos comentarios sobre la teoria cooperativa de los juegos. Cuadernos
   Economicos 40, 143-161.
Maschler, M. and G. Owen (1992). The consistent Shapley value for games without side payments. In
   R. Selten (ed.), Rational Interaction: Essays in Honor of John Harsanyi. Springer, New York.
Moldovanu, B. and E. Winter (1995). Order independent equilibria. Games and Economic Behavior 9,
   21-34.
Myerson, R. B. (1991). Game Theory: An Analysis of Conflict. Harvard University Press, Cambridge,
   MA.
Nash, J. F. (1953). Two person cooperative games. Econometrica 21, 128-140.
Osborne, M. J. and A. Rubinstein (1994). A Course in Game Theory. MIT Press, Cambridge, MA.
Peleg, B. (1985). An axiomatization of the core of cooperative games without side payments. Journal of

                                                  18
   Mathematical Economics 14, 203-214.
Peleg, B. (1986). On the reduced game property and its converse. International Journal of Game Theory
   15, 187-200.
Peleg, B. and P. Sudholter (2003). Introduction to the Theory of Cooperative Games. Kluwer Academic
   Publishers, Amsterdam.
Pérez-Castrillo, D. (1994). Cooperative outcomes through non-cooperative games. Games and Economic
   Behavior 7, 428-440.
Pérez-Castrillo, D. and D. Wettstein (2001). Bidding for the surplus: a non-cooperative approach to the
   Shapley value. Journal of Economic Theory 100, 274-294.
Perry, M. and P. Reny (1994). A non-cooperative view of coalition formation and the core. Econometrica
   62, 795-817.
Scarf, H. [1967]. The core of an N person game. Econometrica 38, 50-69.
Serrano, R. (1995). A market to implement the core. Journal of Economic Theory 67, 285-294.
Serrano, R. (2005). Fifty years of the Nash program, 1953-2003. Investigaciones Económicas 29, 219-258.
Serrano, R. and R. Vohra (1997). Non-cooperative implementation of the core. Social Choice and Welfare
   14, 513-525.
Serrano, R. and O. Volij (1998). Axiomatizations of neoclassical concepts for economies. Journal of
   Mathematical Economics 30, 87-108.
Shapley, L. S. (1953). A value for n-person games. In Contributions to the Theory of Games II. A.W.
   Tucker and R.D. Luce (eds.), Princeton University Press, 307-317.
Shapley, L. S. (1964). Values of large games VII: a general exchange economy with money. Research
   Memorandum 4248-PR. RAND Corporation, Santa Monica, CA.
Shapley, L. S. (1967). On balanced sets and cores. Naval Research Logistics Quarterly 14, 453 460.
Shapley, L. S. (1969). Utility comparison and the theory of games. In La Dcision: Agrgation et Dy-
   namique des Ordres de Prfrence. Paris: Editions du CNRS.
Shapley, L. S. (1971). Cores of convex games. International Journal of Game Theory 1, 11-26.
von Neumann, J. and O. Morgenstern (1944). Theory of Games and Economic Behavior. Princeton
   University Press, Princeton, NJ.

                                                  19
Walras, L. (1874). Elements of Pure Economics, or the Theory of Social Wealth. English edition (ed.
   W. Jaffé), Reprinted in 1984 by Orion Editions, Philadelphia.
Winter, E. (1994). The demand commitment bargaining and snowballing of cooperation. Economic
   Theory 4, 255-273.
Young, H. P. (1985). Monotonic solutions of cooperative games. International Journal of Game Theory
   14, 65-72.




                                                  20
                              CEMFI WORKING PAPERS

0501 Claudio Michelacci and Vincenzo Quadrini: “Borrowing from employees: Wage
     dynamics with financial constraints”.
0502 Gerard Llobet and Javier Suarez: “Financing and the protection of innovators”.
0503 Juan-José Ganuza and José S. Penalva: “On information and competition in
     private value auctions”.
0504 Rafael Repullo: “Liquidity, risk-taking, and the lender of last resort”.
0505 Marta González and Josep Pijoan-Mas: “The flat tax reform: A general
     equilibrium evaluation for Spain”.
0506 Claudio Michelacci and Olmo Silva: “Why so many local entrepreneurs?”.
0507 Manuel Arellano and Jinyong Hahn: “Understanding bias in nonlinear panel
     models: Some recent developments”.
0508 Aleix Calveras, Juan-José Ganuza and Gerard Llobet: “Regulation and
     opportunism: How much activism do we need?”.
0509 Ángel León, Javier Mencía and Enrique Sentana: “Parametric properties of
     semi-nonparametric distributions, with applications to option valuation”.
0601 Beatriz Domínguez, Juan José Ganuza and Gerard Llobet: “R&D in the
     pharmaceutical industry: a world of small innovations”.
0602 Guillermo Caruana and Liran Einav: “Production targets”.
0603 Jose Ceron and Javier Suarez: “Hot and cold housing markets: International
     evidence”.
0604 Gerard Llobet and Michael Manove: “Network size and network capture”.
0605 Abel Elizalde: “Credit risk models I: Default correlation in intensity models”.
0606 Abel Elizalde: “Credit risk models II: Structural models”.
0607 Abel Elizalde: “Credit risk models III: Reconciliation reduced – structural
     models”.
0608 Abel Elizalde: “Credit risk models IV: Understanding and pricing CDOs”.
0609 Gema Zamarro: “Accounting for heterogeneous returns in sequential schooling
     decisions”.
0610 Max Bruche: “Estimating structural models of corporate bond prices”.
0611 Javier Díaz-Giménez and Josep Pijoan-Mas: “Flat tax reforms in the U.S.: A
     boon for the income poor”.
0612 Max Bruche and Carlos González-Aguado:                   “Recovery    rates,   default
     probabilities and the credit cycle”.
0613 Manuel Arellano and Jinyong Hahn: “A likelihood-based approximate solution to
     the incidental parameter problem in dynamic nonlinear models with multiple
     effects”.
0614 Manuel Arellano and Stéphane Bonhomme: “Robust priors in nonlinear panel
     data models”.
0615 Laura Crespo: “Caring for parents and employment status of European mid-life
     women”.
0701 Damien Geradin, Anne Layne-Farrar and A. Jorge Padilla: “Royalty stacking in
     high tech industries: separating myth from reality”.
0702 Anne Layne-Farrar, A. Jorge Padilla and Richard Schmalensee: “Pricing
     patents for licensing in standard setting organizations: Making sense of FRAND
     commitments”.
0703 Damien Geradin, Anne Layne-Farrar and A. Jorge Padilla: “The ex ante auction
     model for the control of market power in standard setting organizations”.
0704 Abel Elizalde: “From Basel I to Basel II: An analysis of the three pillars”.
0705 Claudio Michelacci and Josep Pijoan-Mas: “The effects of labor market
     conditions on working time: the US-UE experience”.
0706 Robert J. Aumann and Roberto Serrano: “An economic index of riskiness”.
0707 Roberto Serrano: “El uso de sistemas dinámicos estocásticos en la Teoría de
     Juegos y la Economía”.
0708 Antonio Cabrales and Roberto Serrano: “Implementation in adaptive better-
     response dynamics”.
0709 Roberto Serrano: “Cooperative games: Core and Shapley value”.


==> anc/research/negotiation-lean-run.txt <==
Executable verified negotiation core; bit0=traveller1, bit1=traveller2.
source baseline=0 final=1 costs=[5, 4] total=9 terminal=true
source baseline=1 final=1 costs=[5, 4] total=9 terminal=true
source baseline=2 final=2 costs=[4, 5] total=9 terminal=true
source baseline=3 final=1 costs=[5, 4] total=9 terminal=true
invalid baseline42: none
synthetic 3-player barrier: final=(some 0), better approved profile7 costs=[0, 0, 0]
synthetic externality: final=(some 0); player1 can physically improve 5 to4 at another's expense


==> anc/research/negotiation-python-check.json <==
{
  "source_examples": [
    {
      "baseline": 0,
      "final": 1,
      "trace": [
        0,
        1
      ]
    },
    {
      "baseline": 1,
      "final": 1,
      "trace": [
        1
      ]
    },
    {
      "baseline": 2,
      "final": 2,
      "trace": [
        2
      ]
    },
    {
      "baseline": 3,
      "final": 1,
      "trace": [
        3,
        1
      ]
    }
  ],
  "exhaustive_baseline_runs": 26244,
  "synthetic_limits_checked": [
    "pairwise is not global",
    "terminal is not Nash"
  ],
  "scope": "Python is an independent reference. Lean proves its own executable core."
}


==> anc/research/reconstruction/CHOICES.md <==
# Reconstruction choices and source fidelity

This is a reconstruction of the thesis heuristic, not the missing original implementation or raw experiment. It is intentionally auditable. No original route score, bargaining trace, random seed or timing is fabricated.

## Model reconstruction

| Choice | Implementation | Source and qualification |
|---|---|---|
| Players and actions | Ten travellers; two published routes each; bit i selects traveller i+1's action | §4.5.2, (4.24)–(4.43), pp.65–66/PDF85–86. Routes visually checked against both source pages. |
| Feasibility | Every combination of the supplied routes is feasible; no additional capacity restriction | Route generation already selects actions. Original travel-time/risk data and budget values are unavailable; not regenerated or inferred. |
| Endpoint labels | Primary model coalesces traveller6's b-prime with b and a-prime with a | Those primes are visibly printed in (4.34)–(4.35). This is a reconstruction choice, not an asserted correction. Two extra literal-prime cases retain them as distinct resources. |
| Resource unit | Primary: distinct route vertices; sensitivity: directed edges between consecutive listed vertices | Source prose describes segments. The vertex convention reproduces Table4.2's all-first and all-second endpoint columns; edge convention is a literal segment alternative. Neither is silently selected as the original truth. |
| Overlap cost | c_i(s)=p_i a_i + sum_{e in route_i} w_e (load_e(s)-1) | Unit pairwise overlap, matching positive concentration externalities; source §4.5 p.64/PDF84. Counting each other simultaneous user is explicit. A threshold fee once load>1 would be a different model. |
| Base route cost | Zero participant base charge in unperturbed cases | Original sponsor pays base route costs, p.64/PDF84. Sponsor support is not treated as paying extra congestion-gap subsidies. |
| Departure time | All depart simultaneously | Explicit source p.64/PDF84. No unobserved timing reconstruction. |
| Private penalties | Zero for four unperturbed cases; synthetic alternative penalties0–3 for perturbations | Source supports personalized preference losses, pp.56,62; perturbation magnitudes are declared design choices, not recovered observations. |

Resource latencies are common and nondecreasing: ell_e(k)=w_e max(k-1,0). Each listed route has no repeated vertex, so resource-set use is unambiguous. All costs are exact nonnegative integers, supplied without rounding to the actual Lean binary protocol.

## Calibration rather than curve fitting

No unknown numerical weights are estimated from published outcomes. Unit vertex overlaps with coalesced endpoints reproduce all20 displayed components in Table4.2's two endpoint columns (all first and all second). Edge overlaps match0/20. Literal-prime vertex resources match2/20; literal-prime edges match0/20. Matching the endpoints motivates the primary convention but does not uniquely identify the original full model. Because those columns helped select the convention, they are calibration targets, not an independent validation set.

For the three published negotiated profiles in (4.44),(4.46),(4.48), predicted vectors do not equal the published vectors. Searching every one of the1,024 assignments also finds no exact match to those three complete vectors in either coalesced model. `calibration.json` records the differences. This is evidence that the lost calculation cannot be fully recovered from this simple resource convention, not a proof that the engineering method failed. Unreported allocation rules, omitted scores, or printed conventions remain possible explanations; none is asserted as fact.

Table4.2 lists traveller10's all-second cost46, whereas Table4.4's alternate benchmark column lists59. Calibration uses the former endpoint column explicitly and does not overwrite either source. Published totals320→308→300→282 remain historical observations; the new runs are not labelled replications of that trace.

## Reconstructed heuristic H1

1. Start from all first routes and singleton coalitions. Broadcasts are represented by a common cost oracle; no communication latency is simulated.
2. Reevaluate unilateral withdrawal from nonsingleton coalitions before new bargaining. A withdrawal must strictly improve the withdrawing member, weakly lower total cost and reach an unvisited assignment. Choose greatest individual improvement, then lowest traveller index; split the withdrawing member into a singleton.
3. Otherwise visit initiating coalitions by smallest member index. Rank potential partners by the number of shared chosen resources summed across their members, then partner index. Zero-overlap pairs are skipped. Conflict ranking counts resource incidences, not weighted harm.
4. Elect each coalition's representative by greatest absolute unilateral cost-change risk, ties by lowest member index. This operationalizes §4.4 p.61/PDF81; the original representative-election details are not available.
5. The initiator offers that the respondent representative toggle its action. The counteroffer toggles the initiator representative. Other actions remain fixed. Scores are theta(t)=min(|c_i(t)-c_i(s)|,|c_j(t)-c_j(s)|), a finite-offer reading of the absolute-difference/minimum structure in (4.1). This is not a reconstruction of a mixed retaliation distribution.
6. Prefer the lower-score offer; on equality retain the initiator's offer. If it fails acceptance, test the other offer. Ties among different coalition pairs follow step3.
7. Accept provisionally if the negotiating coalitions' combined cost strictly falls, at least one member improves, overall cost weakly falls and the profile has not been visited. Individual baseline checks are deferred: the source explicitly permits voluntary concessions and temporary individual worsening. Merge the two negotiating coalitions after an accepted offer and restart reevaluation.
8. Stop after a complete reevaluation finds no accepted unvisited offer or withdrawal. The visited-profile guard is an explicit added safeguard: weak total improvement alone permits cycles. No arbitrary round cap or unrecorded restart is used.
9. Report the provisional final outcome and all baseline violations. A separate safe-publication wrapper returns the baseline if any participant would exceed the baseline ceiling. Raw failures are never hidden by this fallback. No full voluntary-consent theory is inferred from coalition aggregate improvement.

These rules combine Algorithm1's partner/threat selection, Algorithm2's personal/joint comparisons, §4.4's representatives/withdrawal and §4.5's final acceptance objective. They fix ambiguities in signs, scheduling, ties and termination. They are not claimed to be the unique intended algorithm, the original implementation, or Lean-verified heuristic code. In particular coalitions have no hidden utility transfers or separate menus of memorized winning joint strategies; only representative action offers are implemented. Not every pairwise move is tested at stopping, so a distinct complete-scan certificate is computed afterward.

## Sensitivity branches

H2 changes only the offer-risk rule to the toggling representative's own absolute cost change. It produces the same outcomes as H1 on all instances in this collection; that is not evidence of general equivalence.

H3 reverses initiating-coalition order and prioritizes lower-overlap partners, resolving remaining ties in reverse index order. It retains H1's risk score and acceptance rules. This is a scheduling sensitivity branch, not an alternative claim about the original policy. Its differing outcome counts demonstrate dependence on reconstruction choices.

## Verified comparator and exact benchmarks

V uses the actual executable Lean definitions in `Negotiation.lean`/`NegotiationExamples.lean`: complete ordered scans, one/two-traveller changes, approval of every committed state, strict total descent, finite-state sufficient fuel and a final no-eligible-move certificate. Python implements a matching reference for instrumentation. `ReconstructionMain.lean` reads each identical integer cost table into the same Lean binary protocol. All44 final profiles, totals, approval flags and terminal flags agree between Lean execution and the reference.

E computes both the unconstrained minimum of joint cost and the minimum among baseline-approved profiles by enumerating all1,024 assignments. Baseline feasibility guarantees the latter set is nonempty. Minima are exact finite computations; this is not a general theorem of heuristic optimality. An independent checker recomputes costs by direct pairwise resource intersections rather than the model generator's resource-load counts, and checks traces and every reported certificate.

## Instance design and measurements

Four unperturbed instances: vertices/edges, with coalesced/literal primed endpoints. Forty synthetic perturbations:20 seeds per resource unit with coalesced labels, using seeds2018000–2018019, resource weights1–3 and alternative-action penalties0–3. Ordered resource keys, weights, penalties, input routes and table hashes are saved. No cases are discarded or selected for favorable outcomes. This narrow family is not a statistical sample of transport networks.

Every method is evaluated on exactly the same complete cost table within each instance. Report physical cost, baseline violations, commits, exact-minimum comparison, physical Nash tests and complete approved-pairwise terminal tests. Heuristic commits may merge or split coalitions; a commit is not the thesis's communication round. Do not compare the update counts directly with Table4.7's round counts.

Lookup-phase timings are medians of three runs over an already constructed common table; they exclude model generation and are hardware-dependent. Oracle lookup counts are implementation instrumentation, not communication complexity or end-to-end runtime. Because every experiment precomputes all profiles, these runs establish neither a distributed speedup nor a scalability advantage. The objective is a controlled behavior/guarantee comparison.

## Status

Generic verified-procedure guarantees remain Lean VERIFIED. These finite experimental comparisons are computational reconstructions/ILLUSTRATIVE evidence, supported by exact arithmetic and independent checks. Large-instance global optima, Nash flags and endpoint calibration are not presented as additional Lean-kernel theorems. Semantic fidelity remains conditional on the declared route-label, resource and utility choices. The original empirical performance is not independently replicated.


==> anc/research/reconstruction/README.md <==
# Reconstructed ten-traveller comparison

Start with `CHOICES.md` (model/heuristic decisions) and `RESULTS.md` (computed outcomes). This directory contains new reproducible experiments, not the missing original data.

## Reproduction

From the repository root, with the pinned Lean toolchain installed normally:

```bash
lake build ThesisLean negotiation reconstruction
python scripts/reconstruct_comparison.py --with-lean
python scripts/check_reconstruction.py
```

In the existing isolated workspace use `scripts/lean.sh build ThesisLean negotiation reconstruction` instead of the first line. The two Python scripts require only the standard library. `scripts/verify.sh` additionally reproduces the full proof/axiom audit and all runtime checks in that workspace.

Manual native run on the same cost file:

```bash
.lake/build/bin/reconstruction research/reconstruction/source10-vertex-costs.csv 10 0
```

No input CSV is interpreted as an original recovered measurement. Each row indexes the binary assignment in ascending integer order; each column is a traveller's nonnegative integer cost. Least significant bit selects traveller1's action. Baseline0 means all first routes. Every CSV has1024 rows and10 columns.

## Files

- `routes.json`: printed and primary-normalized routes, source pages, calibration values and historical profile encodings.
- `instances.json`: forty fixed-seed parameter configurations.
- `source10-*-costs.json` / `.csv`: complete tables for the four unperturbed route/label conventions.
- `calibration.json`: matches and unmatched historical vector comparisons; no weights fitted to force a negotiation result.
- `results.json`: all44 instances, full heuristic traces, candidate outcomes, exact benchmarks, cost fingerprints and actual Lean outputs. Timing values are nondeterministic operational measurements.
- `summary.json`: aggregate counts by resource and endpoint-label convention.
- `RESULTS.md`: automatically generated readable tables.
- `certificates.json`: independent resource-intersection recomputation, trace/optimum/deviation checks and native malformed-input rejection.
- `run.txt`: recorded reproduction output.
- `source-identity.txt`: identities of the reconstruction code and deterministic inputs at delivery.

The source-derived unit vertex model reproduces320 and564 endpoint totals when decorated endpoints are coalesced; its exact optimum254 is a newly computed model result, not the recovered optimum of the original simulation. The source's negotiated282 is not retuned or silently substituted.

Generic V correctness is Lean-proved. H1–H3 and the larger-instance numerical certificates are operational Python computations, not new kernel-verified theorems. The actual native Lean V uses the same core covered by the existing formal proof. No empirical result implies universal global optimality or validates every original heuristic guarantee.


==> anc/research/reconstruction/RESULTS.md <==
# Reconstructed comparison results

Reconstruction, not replication. All costs below use the declared resource model; published negotiation totals are not retuned targets. See CHOICES.md.

## Four unperturbed route instances

| Model | Baseline | Exact/approved optimum | H1 total | H3 total | Lean procedure total |
|---|---:|---:|---:|---:|---:|
| vertex, coalesced | 320 | 254/254 | 254 | 254 | 254 |
| edge, coalesced | 178 | 148/148 | 148 | 148 | 148 |
| vertex, literal-primes | 302 | 242/242 | 242 | 242 | 242 |
| edge, literal-primes | 174 | 144/144 | 144 | 144 | 144 |

## Primary cases and their 20 perturbations per model

| Resource unit | Method | Approved | Physical Nash | Approved pairwise terminal | Global optimum | Commits range |
|---|---|---:|---:|---:|---:|---:|
| vertex | H1 | 21/21 | 21/21 | 16/21 | 16/21 | 2–5 |
| vertex | H2 | 21/21 | 21/21 | 16/21 | 16/21 | 2–5 |
| vertex | H3 | 21/21 | 21/21 | 18/21 | 18/21 | 2–9 |
| vertex | V | 21/21 | 21/21 | 21/21 | 21/21 | 5–16 |
| edge | H1 | 21/21 | 19/21 | 11/21 | 11/21 | 2–5 |
| edge | H2 | 21/21 | 19/21 | 11/21 | 11/21 | 2–5 |
| edge | H3 | 21/21 | 21/21 | 17/21 | 17/21 | 2–4 |
| edge | V | 21/21 | 21/21 | 21/21 | 21/21 | 3–8 |

All outcomes in this collection improve their baseline. V matching the exact minimum in every tested case is an observation, not a global-optimality theorem. H1 and H2 coincide here; scheduling sensitivity changes outcomes. Literal-prime cases are separate robustness checks, not members of the two 21-case groups.

Native Lean execution is recorded per instance. The Python reference supplies instrumentation; it is not extracted verified code. Timings in results.json exclude common table construction and cannot support end-to-end speedup claims.


==> anc/research/reconstruction/calibration.json <==
{
  "vertex": {
    "endpoint_component_matches_out_of_20": 20,
    "endpoint_costs": {
      "all_first": [
        35,
        27,
        27,
        27,
        41,
        33,
        27,
        41,
        41,
        21
      ],
      "all_second": [
        59,
        59,
        59,
        59,
        59,
        59,
        46,
        59,
        59,
        46
      ]
    },
    "reported_round_checks": [
      {
        "equation": "4.44",
        "published_profile": 84,
        "reported_costs": [
          30,
          24,
          27,
          26,
          36,
          30,
          25,
          48,
          36,
          26
        ],
        "reconstructed_costs": [
          39,
          24,
          34,
          24,
          34,
          28,
          39,
          43,
          43,
          18
        ],
        "reported_total": 308,
        "reconstructed_total": 326,
        "any_profile_matches_reported_vector": []
      },
      {
        "equation": "4.46",
        "published_profile": 596,
        "reported_costs": [
          29,
          28,
          25,
          24,
          34,
          29,
          24,
          47,
          38,
          22
        ],
        "reconstructed_costs": [
          43,
          26,
          38,
          24,
          38,
          29,
          43,
          46,
          46,
          43
        ],
        "reported_total": 300,
        "reconstructed_total": 376,
        "any_profile_matches_reported_vector": []
      },
      {
        "equation": "4.48",
        "published_profile": 580,
        "reported_costs": [
          31,
          27,
          20,
          23,
          36,
          28,
          21,
          38,
          40,
          18
        ],
        "reconstructed_costs": [
          44,
          27,
          36,
          26,
          48,
          31,
          44,
          48,
          48,
          44
        ],
        "reported_total": 282,
        "reconstructed_total": 396,
        "any_profile_matches_reported_vector": []
      }
    ]
  },
  "edge": {
    "endpoint_component_matches_out_of_20": 0,
    "endpoint_costs": {
      "all_first": [
        23,
        14,
        14,
        13,
        26,
        17,
        13,
        26,
        26,
        6
      ],
      "all_second": [
        50,
        50,
        50,
        50,
        50,
        50,
        37,
        50,
        50,
        37
      ]
    },
    "reported_round_checks": [
      {
        "equation": "4.44",
        "published_profile": 84,
        "reported_costs": [
          30,
          24,
          27,
          26,
          36,
          30,
          25,
          48,
          36,
          26
        ],
        "reconstructed_costs": [
          28,
          11,
          25,
          11,
          25,
          13,
          28,
          30,
          30,
          5
        ],
        "reported_total": 308,
        "reconstructed_total": 206,
        "any_profile_matches_reported_vector": []
      },
      {
        "equation": "4.46",
        "published_profile": 596,
        "reported_costs": [
          29,
          28,
          25,
          24,
          34,
          29,
          24,
          47,
          38,
          22
        ],
        "reconstructed_costs": [
          32,
          12,
          29,
          12,
          29,
          14,
          32,
          34,
          34,
          32
        ],
        "reported_total": 300,
        "reconstructed_total": 260,
        "any_profile_matches_reported_vector": []
      },
      {
        "equation": "4.48",
        "published_profile": 580,
        "reported_costs": [
          31,
          27,
          20,
          23,
          36,
          28,
          21,
          38,
          40,
          18
        ],
        "reconstructed_costs": [
          33,
          12,
          27,
          13,
          36,
          15,
          33,
          36,
          36,
          33
        ],
        "reported_total": 282,
        "reconstructed_total": 274,
        "any_profile_matches_reported_vector": []
      }
    ]
  },
  "vertex-literal-primes": {
    "endpoint_component_matches_out_of_20": 2,
    "endpoint_costs": {
      "all_first": [
        34,
        26,
        26,
        26,
        40,
        24,
        26,
        40,
        40,
        20
      ],
      "all_second": [
        58,
        58,
        58,
        58,
        58,
        52,
        46,
        58,
        58,
        46
      ]
    }
  },
  "edge-literal-primes": {
    "endpoint_component_matches_out_of_20": 0,
    "endpoint_costs": {
      "all_first": [
        23,
        13,
        13,
        13,
        26,
        15,
        13,
        26,
        26,
        6
      ],
      "all_second": [
        49,
        49,
        49,
        49,
        49,
        43,
        37,
        49,
        49,
        37
      ]
    }
  }
}


==> anc/research/reconstruction/certificates.json <==
{
  "native_invalid_inputs_rejected": 3,
  "instances_checked": 44,
  "independently_costed_player_profile_cells": 450560,
  "lean_runtime_matches": 44,
  "cost_certificate": "direct pair-intersection sums",
  "scope": "Finite operational certificates; no reconstruction of missing raw data claimed."
}


==> anc/research/reconstruction/instances.json <==
[
  {
    "name": "perturb-vertex-00",
    "resource_unit": "vertex",
    "seed": 2018000,
    "weights": {
      "a": 3,
      "b": 3,
      "c": 1,
      "d": 3,
      "f": 2,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 3,
      "q": 1,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      2,
      0,
      3,
      0,
      0,
      3,
      1,
      1,
      2,
      0
    ]
  },
  {
    "name": "perturb-vertex-01",
    "resource_unit": "vertex",
    "seed": 2018001,
    "weights": {
      "a": 3,
      "b": 3,
      "c": 1,
      "d": 3,
      "f": 2,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 2,
      "l": 1,
      "p": 3,
      "q": 2,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      1,
      2,
      3,
      1,
      2,
      0,
      2,
      0,
      0,
      0
    ]
  },
  {
    "name": "perturb-vertex-02",
    "resource_unit": "vertex",
    "seed": 2018002,
    "weights": {
      "a": 1,
      "b": 3,
      "c": 3,
      "d": 3,
      "f": 1,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 2,
      "l": 3,
      "p": 3,
      "q": 1,
      "r": 2,
      "s": 3
    },
    "alternative_penalties": [
      0,
      3,
      2,
      3,
      1,
      2,
      0,
      1,
      2,
      3
    ]
  },
  {
    "name": "perturb-vertex-03",
    "resource_unit": "vertex",
    "seed": 2018003,
    "weights": {
      "a": 1,
      "b": 3,
      "c": 1,
      "d": 1,
      "f": 3,
      "h": 2,
      "i": 2,
      "j": 1,
      "k": 2,
      "l": 2,
      "p": 3,
      "q": 1,
      "r": 1,
      "s": 2
    },
    "alternative_penalties": [
      1,
      0,
      2,
      1,
      3,
      1,
      0,
      2,
      0,
      2
    ]
  },
  {
    "name": "perturb-vertex-04",
    "resource_unit": "vertex",
    "seed": 2018004,
    "weights": {
      "a": 2,
      "b": 2,
      "c": 2,
      "d": 1,
      "f": 2,
      "h": 1,
      "i": 1,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 3,
      "q": 1,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      1,
      1,
      1,
      2,
      2,
      2,
      1,
      1,
      3,
      1
    ]
  },
  {
    "name": "perturb-vertex-05",
    "resource_unit": "vertex",
    "seed": 2018005,
    "weights": {
      "a": 1,
      "b": 3,
      "c": 1,
      "d": 3,
      "f": 3,
      "h": 3,
      "i": 1,
      "j": 2,
      "k": 1,
      "l": 1,
      "p": 1,
      "q": 3,
      "r": 2,
      "s": 2
    },
    "alternative_penalties": [
      1,
      2,
      1,
      1,
      2,
      2,
      0,
      3,
      0,
      2
    ]
  },
  {
    "name": "perturb-vertex-06",
    "resource_unit": "vertex",
    "seed": 2018006,
    "weights": {
      "a": 2,
      "b": 3,
      "c": 2,
      "d": 2,
      "f": 2,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 3,
      "l": 1,
      "p": 3,
      "q": 3,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      1,
      3,
      1,
      1,
      2,
      0,
      0,
      2,
      3,
      3
    ]
  },
  {
    "name": "perturb-vertex-07",
    "resource_unit": "vertex",
    "seed": 2018007,
    "weights": {
      "a": 3,
      "b": 1,
      "c": 1,
      "d": 1,
      "f": 3,
      "h": 2,
      "i": 2,
      "j": 2,
      "k": 3,
      "l": 1,
      "p": 2,
      "q": 2,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      0,
      0,
      1,
      3,
      3,
      0,
      0,
      3,
      2,
      0
    ]
  },
  {
    "name": "perturb-vertex-08",
    "resource_unit": "vertex",
    "seed": 2018008,
    "weights": {
      "a": 3,
      "b": 2,
      "c": 3,
      "d": 3,
      "f": 1,
      "h": 3,
      "i": 1,
      "j": 2,
      "k": 3,
      "l": 2,
      "p": 2,
      "q": 1,
      "r": 3,
      "s": 2
    },
    "alternative_penalties": [
      0,
      3,
      1,
      1,
      3,
      3,
      1,
      1,
      2,
      1
    ]
  },
  {
    "name": "perturb-vertex-09",
    "resource_unit": "vertex",
    "seed": 2018009,
    "weights": {
      "a": 1,
      "b": 1,
      "c": 2,
      "d": 1,
      "f": 1,
      "h": 2,
      "i": 3,
      "j": 1,
      "k": 1,
      "l": 2,
      "p": 1,
      "q": 3,
      "r": 3,
      "s": 1
    },
    "alternative_penalties": [
      3,
      3,
      2,
      1,
      3,
      0,
      0,
      1,
      2,
      2
    ]
  },
  {
    "name": "perturb-vertex-10",
    "resource_unit": "vertex",
    "seed": 2018010,
    "weights": {
      "a": 2,
      "b": 2,
      "c": 1,
      "d": 3,
      "f": 1,
      "h": 2,
      "i": 3,
      "j": 2,
      "k": 3,
      "l": 3,
      "p": 1,
      "q": 2,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      0,
      2,
      2,
      3,
      0,
      1,
      3,
      3,
      2,
      3
    ]
  },
  {
    "name": "perturb-vertex-11",
    "resource_unit": "vertex",
    "seed": 2018011,
    "weights": {
      "a": 3,
      "b": 1,
      "c": 3,
      "d": 2,
      "f": 1,
      "h": 1,
      "i": 1,
      "j": 2,
      "k": 1,
      "l": 3,
      "p": 2,
      "q": 2,
      "r": 2,
      "s": 3
    },
    "alternative_penalties": [
      3,
      2,
      3,
      3,
      1,
      0,
      1,
      3,
      3,
      3
    ]
  },
  {
    "name": "perturb-vertex-12",
    "resource_unit": "vertex",
    "seed": 2018012,
    "weights": {
      "a": 3,
      "b": 3,
      "c": 2,
      "d": 3,
      "f": 1,
      "h": 2,
      "i": 1,
      "j": 3,
      "k": 3,
      "l": 1,
      "p": 2,
      "q": 1,
      "r": 1,
      "s": 2
    },
    "alternative_penalties": [
      2,
      3,
      0,
      3,
      0,
      2,
      2,
      1,
      1,
      2
    ]
  },
  {
    "name": "perturb-vertex-13",
    "resource_unit": "vertex",
    "seed": 2018013,
    "weights": {
      "a": 2,
      "b": 3,
      "c": 2,
      "d": 3,
      "f": 3,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 3,
      "l": 2,
      "p": 3,
      "q": 3,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      2,
      2,
      0,
      0,
      3,
      1,
      2,
      3,
      1,
      3
    ]
  },
  {
    "name": "perturb-vertex-14",
    "resource_unit": "vertex",
    "seed": 2018014,
    "weights": {
      "a": 3,
      "b": 2,
      "c": 1,
      "d": 1,
      "f": 3,
      "h": 3,
      "i": 1,
      "j": 3,
      "k": 3,
      "l": 1,
      "p": 2,
      "q": 2,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      2,
      3,
      3,
      0,
      3,
      3,
      2,
      1,
      3,
      1
    ]
  },
  {
    "name": "perturb-vertex-15",
    "resource_unit": "vertex",
    "seed": 2018015,
    "weights": {
      "a": 1,
      "b": 1,
      "c": 2,
      "d": 3,
      "f": 1,
      "h": 3,
      "i": 3,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 2,
      "q": 3,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      1,
      2,
      3,
      0,
      0,
      1,
      0,
      1,
      2,
      0
    ]
  },
  {
    "name": "perturb-vertex-16",
    "resource_unit": "vertex",
    "seed": 2018016,
    "weights": {
      "a": 2,
      "b": 2,
      "c": 1,
      "d": 3,
      "f": 3,
      "h": 2,
      "i": 1,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 3,
      "q": 3,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      0,
      3,
      3,
      0,
      1,
      1,
      0,
      2,
      3,
      2
    ]
  },
  {
    "name": "perturb-vertex-17",
    "resource_unit": "vertex",
    "seed": 2018017,
    "weights": {
      "a": 3,
      "b": 2,
      "c": 3,
      "d": 3,
      "f": 1,
      "h": 2,
      "i": 2,
      "j": 1,
      "k": 2,
      "l": 1,
      "p": 1,
      "q": 1,
      "r": 2,
      "s": 3
    },
    "alternative_penalties": [
      3,
      2,
      1,
      1,
      3,
      0,
      3,
      0,
      1,
      1
    ]
  },
  {
    "name": "perturb-vertex-18",
    "resource_unit": "vertex",
    "seed": 2018018,
    "weights": {
      "a": 3,
      "b": 2,
      "c": 2,
      "d": 2,
      "f": 1,
      "h": 1,
      "i": 3,
      "j": 2,
      "k": 2,
      "l": 3,
      "p": 2,
      "q": 1,
      "r": 1,
      "s": 2
    },
    "alternative_penalties": [
      0,
      2,
      3,
      2,
      1,
      3,
      2,
      0,
      2,
      0
    ]
  },
  {
    "name": "perturb-vertex-19",
    "resource_unit": "vertex",
    "seed": 2018019,
    "weights": {
      "a": 3,
      "b": 2,
      "c": 1,
      "d": 2,
      "f": 1,
      "h": 2,
      "i": 2,
      "j": 2,
      "k": 2,
      "l": 2,
      "p": 2,
      "q": 1,
      "r": 3,
      "s": 1
    },
    "alternative_penalties": [
      1,
      0,
      0,
      3,
      2,
      3,
      1,
      2,
      1,
      3
    ]
  },
  {
    "name": "perturb-edge-00",
    "resource_unit": "edge",
    "seed": 2018000,
    "weights": {
      "a>s": 3,
      "b>c": 3,
      "b>d": 1,
      "c>h": 3,
      "c>i": 2,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 3,
      "k>p": 1,
      "l>r": 1,
      "p>q": 3,
      "q>r": 2,
      "s>c": 1
    },
    "alternative_penalties": [
      3,
      0,
      0,
      3,
      1,
      1,
      2,
      0,
      3,
      3
    ]
  },
  {
    "name": "perturb-edge-01",
    "resource_unit": "edge",
    "seed": 2018001,
    "weights": {
      "a>s": 3,
      "b>c": 3,
      "b>d": 1,
      "c>h": 3,
      "c>i": 2,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 2,
      "i>l": 1,
      "j>p": 3,
      "k>p": 2,
      "l>r": 1,
      "p>q": 1,
      "q>r": 1,
      "s>c": 2
    },
    "alternative_penalties": [
      3,
      1,
      2,
      0,
      2,
      0,
      0,
      0,
      0,
      2
    ]
  },
  {
    "name": "perturb-edge-02",
    "resource_unit": "edge",
    "seed": 2018002,
    "weights": {
      "a>s": 1,
      "b>c": 3,
      "b>d": 3,
      "c>h": 3,
      "c>i": 1,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 2,
      "i>l": 3,
      "j>p": 3,
      "k>p": 1,
      "l>r": 2,
      "p>q": 3,
      "q>r": 1,
      "s>c": 2
    },
    "alternative_penalties": [
      2,
      3,
      1,
      2,
      0,
      1,
      2,
      3,
      2,
      0
    ]
  },
  {
    "name": "perturb-edge-03",
    "resource_unit": "edge",
    "seed": 2018003,
    "weights": {
      "a>s": 1,
      "b>c": 3,
      "b>d": 1,
      "c>h": 1,
      "c>i": 3,
      "d>f": 2,
      "f>j": 2,
      "h>r": 1,
      "i>k": 2,
      "i>l": 2,
      "j>p": 3,
      "k>p": 1,
      "l>r": 1,
      "p>q": 2,
      "q>r": 1,
      "s>c": 3
    },
    "alternative_penalties": [
      0,
      2,
      1,
      3,
      1,
      0,
      2,
      0,
      2,
      3
    ]
  },
  {
    "name": "perturb-edge-04",
    "resource_unit": "edge",
    "seed": 2018004,
    "weights": {
      "a>s": 2,
      "b>c": 2,
      "b>d": 2,
      "c>h": 1,
      "c>i": 2,
      "d>f": 1,
      "f>j": 1,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 3,
      "k>p": 1,
      "l>r": 1,
      "p>q": 3,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      1,
      1,
      2,
      2,
      2,
      1,
      1,
      3,
      1,
      1
    ]
  },
  {
    "name": "perturb-edge-05",
    "resource_unit": "edge",
    "seed": 2018005,
    "weights": {
      "a>s": 1,
      "b>c": 3,
      "b>d": 1,
      "c>h": 3,
      "c>i": 3,
      "d>f": 3,
      "f>j": 1,
      "h>r": 2,
      "i>k": 1,
      "i>l": 1,
      "j>p": 1,
      "k>p": 3,
      "l>r": 2,
      "p>q": 2,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      2,
      1,
      1,
      2,
      2,
      0,
      3,
      0,
      2,
      0
    ]
  },
  {
    "name": "perturb-edge-06",
    "resource_unit": "edge",
    "seed": 2018006,
    "weights": {
      "a>s": 2,
      "b>c": 3,
      "b>d": 2,
      "c>h": 2,
      "c>i": 2,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 3,
      "i>l": 1,
      "j>p": 3,
      "k>p": 3,
      "l>r": 1,
      "p>q": 3,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      3,
      1,
      1,
      2,
      0,
      0,
      2,
      3,
      3,
      2
    ]
  },
  {
    "name": "perturb-edge-07",
    "resource_unit": "edge",
    "seed": 2018007,
    "weights": {
      "a>s": 3,
      "b>c": 1,
      "b>d": 1,
      "c>h": 1,
      "c>i": 3,
      "d>f": 2,
      "f>j": 2,
      "h>r": 2,
      "i>k": 3,
      "i>l": 1,
      "j>p": 2,
      "k>p": 2,
      "l>r": 1,
      "p>q": 3,
      "q>r": 1,
      "s>c": 1
    },
    "alternative_penalties": [
      1,
      3,
      3,
      0,
      0,
      3,
      2,
      0,
      3,
      2
    ]
  },
  {
    "name": "perturb-edge-08",
    "resource_unit": "edge",
    "seed": 2018008,
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 3,
      "c>h": 3,
      "c>i": 1,
      "d>f": 3,
      "f>j": 1,
      "h>r": 2,
      "i>k": 3,
      "i>l": 2,
      "j>p": 2,
      "k>p": 1,
      "l>r": 3,
      "p>q": 2,
      "q>r": 1,
      "s>c": 3
    },
    "alternative_penalties": [
      3,
      1,
      1,
      3,
      3,
      1,
      1,
      2,
      1,
      3
    ]
  },
  {
    "name": "perturb-edge-09",
    "resource_unit": "edge",
    "seed": 2018009,
    "weights": {
      "a>s": 1,
      "b>c": 1,
      "b>d": 2,
      "c>h": 1,
      "c>i": 1,
      "d>f": 2,
      "f>j": 3,
      "h>r": 1,
      "i>k": 1,
      "i>l": 2,
      "j>p": 1,
      "k>p": 3,
      "l>r": 3,
      "p>q": 1,
      "q>r": 2,
      "s>c": 2
    },
    "alternative_penalties": [
      2,
      1,
      3,
      0,
      0,
      1,
      2,
      2,
      1,
      2
    ]
  },
  {
    "name": "perturb-edge-10",
    "resource_unit": "edge",
    "seed": 2018010,
    "weights": {
      "a>s": 2,
      "b>c": 2,
      "b>d": 1,
      "c>h": 3,
      "c>i": 1,
      "d>f": 2,
      "f>j": 3,
      "h>r": 2,
      "i>k": 3,
      "i>l": 3,
      "j>p": 1,
      "k>p": 2,
      "l>r": 1,
      "p>q": 1,
      "q>r": 1,
      "s>c": 3
    },
    "alternative_penalties": [
      2,
      2,
      3,
      0,
      1,
      3,
      3,
      2,
      3,
      1
    ]
  },
  {
    "name": "perturb-edge-11",
    "resource_unit": "edge",
    "seed": 2018011,
    "weights": {
      "a>s": 3,
      "b>c": 1,
      "b>d": 3,
      "c>h": 2,
      "c>i": 1,
      "d>f": 1,
      "f>j": 1,
      "h>r": 2,
      "i>k": 1,
      "i>l": 3,
      "j>p": 2,
      "k>p": 2,
      "l>r": 2,
      "p>q": 3,
      "q>r": 2,
      "s>c": 3
    },
    "alternative_penalties": [
      2,
      3,
      3,
      1,
      0,
      1,
      3,
      3,
      3,
      1
    ]
  },
  {
    "name": "perturb-edge-12",
    "resource_unit": "edge",
    "seed": 2018012,
    "weights": {
      "a>s": 3,
      "b>c": 3,
      "b>d": 2,
      "c>h": 3,
      "c>i": 1,
      "d>f": 2,
      "f>j": 1,
      "h>r": 3,
      "i>k": 3,
      "i>l": 1,
      "j>p": 2,
      "k>p": 1,
      "l>r": 1,
      "p>q": 2,
      "q>r": 2,
      "s>c": 2
    },
    "alternative_penalties": [
      0,
      3,
      0,
      2,
      2,
      1,
      1,
      2,
      1,
      1
    ]
  },
  {
    "name": "perturb-edge-13",
    "resource_unit": "edge",
    "seed": 2018013,
    "weights": {
      "a>s": 2,
      "b>c": 3,
      "b>d": 2,
      "c>h": 3,
      "c>i": 3,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 3,
      "i>l": 2,
      "j>p": 3,
      "k>p": 3,
      "l>r": 1,
      "p>q": 1,
      "q>r": 2,
      "s>c": 3
    },
    "alternative_penalties": [
      2,
      0,
      0,
      3,
      1,
      2,
      3,
      1,
      3,
      2
    ]
  },
  {
    "name": "perturb-edge-14",
    "resource_unit": "edge",
    "seed": 2018014,
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 1,
      "c>h": 1,
      "c>i": 3,
      "d>f": 3,
      "f>j": 1,
      "h>r": 3,
      "i>k": 3,
      "i>l": 1,
      "j>p": 2,
      "k>p": 2,
      "l>r": 1,
      "p>q": 3,
      "q>r": 2,
      "s>c": 3
    },
    "alternative_penalties": [
      3,
      3,
      0,
      3,
      3,
      2,
      1,
      3,
      1,
      0
    ]
  },
  {
    "name": "perturb-edge-15",
    "resource_unit": "edge",
    "seed": 2018015,
    "weights": {
      "a>s": 1,
      "b>c": 1,
      "b>d": 2,
      "c>h": 3,
      "c>i": 1,
      "d>f": 3,
      "f>j": 3,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 2,
      "k>p": 3,
      "l>r": 1,
      "p>q": 1,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      2,
      3,
      0,
      0,
      1,
      0,
      1,
      2,
      0,
      0
    ]
  },
  {
    "name": "perturb-edge-16",
    "resource_unit": "edge",
    "seed": 2018016,
    "weights": {
      "a>s": 2,
      "b>c": 2,
      "b>d": 1,
      "c>h": 3,
      "c>i": 3,
      "d>f": 2,
      "f>j": 1,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 3,
      "k>p": 3,
      "l>r": 1,
      "p>q": 1,
      "q>r": 1,
      "s>c": 2
    },
    "alternative_penalties": [
      3,
      0,
      1,
      1,
      0,
      2,
      3,
      2,
      1,
      0
    ]
  },
  {
    "name": "perturb-edge-17",
    "resource_unit": "edge",
    "seed": 2018017,
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 3,
      "c>h": 3,
      "c>i": 1,
      "d>f": 2,
      "f>j": 2,
      "h>r": 1,
      "i>k": 2,
      "i>l": 1,
      "j>p": 1,
      "k>p": 1,
      "l>r": 2,
      "p>q": 3,
      "q>r": 2,
      "s>c": 3
    },
    "alternative_penalties": [
      2,
      1,
      1,
      3,
      0,
      3,
      0,
      1,
      1,
      2
    ]
  },
  {
    "name": "perturb-edge-18",
    "resource_unit": "edge",
    "seed": 2018018,
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 2,
      "c>h": 2,
      "c>i": 1,
      "d>f": 1,
      "f>j": 3,
      "h>r": 2,
      "i>k": 2,
      "i>l": 3,
      "j>p": 2,
      "k>p": 1,
      "l>r": 1,
      "p>q": 2,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      2,
      3,
      2,
      1,
      3,
      2,
      0,
      2,
      0,
      3
    ]
  },
  {
    "name": "perturb-edge-19",
    "resource_unit": "edge",
    "seed": 2018019,
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 1,
      "c>h": 2,
      "c>i": 1,
      "d>f": 2,
      "f>j": 2,
      "h>r": 2,
      "i>k": 2,
      "i>l": 2,
      "j>p": 2,
      "k>p": 1,
      "l>r": 3,
      "p>q": 1,
      "q>r": 3,
      "s>c": 3
    },
    "alternative_penalties": [
      1,
      0,
      0,
      3,
      2,
      3,
      1,
      2,
      1,
      3
    ]
  }
]


==> anc/research/reconstruction/results.json <==
[
  {
    "name": "source10-vertex",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 320,
    "baseline_costs": [
      35,
      27,
      27,
      27,
      41,
      33,
      27,
      41,
      41,
      21
    ],
    "weights": {
      "a": 1,
      "b": 1,
      "c": 1,
      "d": 1,
      "f": 1,
      "h": 1,
      "i": 1,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 1,
      "q": 1,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "table_sha256": "c7d49ac14f792ef66dac333a6489a5b74147ab315e3440d22702455299a7f2cc",
    "cost_precompute_ms": 16.878321002877783,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 254,
      "approved_profile": 400,
      "approved_total": 254,
      "approved_profiles": 23,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 320,
            "total_after": 290,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 290,
            "total_after": 278
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 278,
            "total_after": 262,
            "risk_score": 2
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 262,
            "total_after": 254,
            "risk_score": 1
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 620,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 254,
        "costs": [
          32,
          23,
          23,
          20,
          32,
          26,
          20,
          32,
          32,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3853349990095012,
        "safe_publish_profile": 401,
        "safe_publish_total": 254
      },
      "reconstructed_own_risk": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 320,
            "total_after": 302,
            "risk_score": 9
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 302,
            "total_after": 278
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 278,
            "total_after": 262,
            "risk_score": 8
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 262,
            "total_after": 254,
            "risk_score": 4
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 620,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 254,
        "costs": [
          32,
          23,
          23,
          20,
          32,
          26,
          20,
          32,
          32,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3397510008653626,
        "safe_publish_profile": 401,
        "safe_publish_total": 254
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 320,
            "total_after": 312,
            "risk_score": 1
          },
          {
            "from": 32,
            "to": 288,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 312,
            "total_after": 290,
            "risk_score": 1
          },
          {
            "from": 288,
            "to": 416,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 290,
            "total_after": 276,
            "risk_score": 1
          },
          {
            "from": 416,
            "to": 384,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 276,
            "total_after": 268
          },
          {
            "from": 384,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 268,
            "total_after": 262,
            "risk_score": 1
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 262,
            "total_after": 254,
            "risk_score": 2
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0,
            9
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 426,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 254,
        "costs": [
          32,
          23,
          23,
          20,
          32,
          26,
          20,
          32,
          32,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3409849960007705,
        "safe_publish_profile": 401,
        "safe_publish_total": 254
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          400
        ],
        "updates": 6,
        "oracle_lookups": 1761,
        "stop": "full_scan_no_accepted_move",
        "total": 254,
        "costs": [
          32,
          24,
          24,
          21,
          30,
          27,
          21,
          30,
          30,
          15
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.90702400484588,
        "safe_publish_profile": 400,
        "safe_publish_total": 254
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "254",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-00",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 632,
    "baseline_costs": [
      70,
      63,
      63,
      50,
      76,
      69,
      50,
      76,
      76,
      39
    ],
    "weights": {
      "a": 3,
      "b": 3,
      "c": 1,
      "d": 3,
      "f": 2,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 3,
      "q": 1,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      2,
      0,
      3,
      0,
      0,
      3,
      1,
      1,
      2,
      0
    ],
    "table_sha256": "041bddf90e1340d3fadeff238b1a22cd495eec4b08cbfba546bcd7428b1b3c7d",
    "cost_precompute_ms": 10.158190998481587,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 497,
      "approved_profile": 400,
      "approved_total": 497,
      "approved_profiles": 54,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 632,
            "total_after": 566,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 566,
            "total_after": 532
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 532,
            "total_after": 505,
            "risk_score": 6
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 505,
            "total_after": 499,
            "risk_score": 2
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 499,
            "total_after": 497
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 741,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 497,
        "costs": [
          61,
          54,
          54,
          38,
          55,
          57,
          38,
          56,
          57,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.4490229985094629,
        "safe_publish_profile": 400,
        "safe_publish_total": 497
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 632,
            "total_after": 580,
            "risk_score": 25
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 580,
            "total_after": 532
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 532,
            "total_after": 505,
            "risk_score": 13
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 505,
            "total_after": 499,
            "risk_score": 2
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 499,
            "total_after": 497
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 739,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 497,
        "costs": [
          61,
          54,
          54,
          38,
          55,
          57,
          38,
          56,
          57,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3942699986509979,
        "safe_publish_profile": 400,
        "safe_publish_total": 497
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 632,
            "total_after": 603,
            "risk_score": 2
          },
          {
            "from": 4,
            "to": 260,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 603,
            "total_after": 557,
            "risk_score": 3
          },
          {
            "from": 260,
            "to": 388,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 557,
            "total_after": 530,
            "risk_score": 4
          },
          {
            "from": 388,
            "to": 384,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 530,
            "total_after": 523
          },
          {
            "from": 384,
            "to": 416,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 523,
            "total_after": 522,
            "risk_score": 1
          },
          {
            "from": 416,
            "to": 432,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6,
              7
            ],
            "total_before": 522,
            "total_after": 516,
            "risk_score": 3
          },
          {
            "from": 432,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 516,
            "total_after": 497
          }
        ],
        "updates": 7,
        "scans": 8,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6,
            7
          ],
          [
            5
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 494,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 497,
        "costs": [
          61,
          54,
          54,
          38,
          55,
          57,
          38,
          56,
          57,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3104029965470545,
        "safe_publish_profile": 400,
        "safe_publish_total": 497
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          3,
          17,
          49,
          145,
          400
        ],
        "updates": 6,
        "oracle_lookups": 1653,
        "stop": "full_scan_no_accepted_move",
        "total": 497,
        "costs": [
          61,
          54,
          54,
          38,
          55,
          57,
          38,
          56,
          57,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.8222579999710433,
        "safe_publish_profile": 400,
        "safe_publish_total": 497
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "497",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-01",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 686,
    "baseline_costs": [
      79,
      69,
      69,
      50,
      85,
      75,
      50,
      85,
      85,
      39
    ],
    "weights": {
      "a": 3,
      "b": 3,
      "c": 1,
      "d": 3,
      "f": 2,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 2,
      "l": 1,
      "p": 3,
      "q": 2,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      1,
      2,
      3,
      1,
      2,
      0,
      2,
      0,
      0,
      0
    ],
    "table_sha256": "cc638be7ee1e137aaf001f436f1aebcc7dfcb18ab6ff2a48c173d527ef3e4a06",
    "cost_precompute_ms": 10.82912299898453,
    "benchmarks": {
      "global_profile": 401,
      "global_total": 527,
      "approved_profile": 401,
      "approved_total": 527,
      "approved_profiles": 51,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 686,
            "total_after": 622,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 622,
            "total_after": 583
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 583,
            "total_after": 547,
            "risk_score": 4
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 547,
            "total_after": 527,
            "risk_score": 4
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 532,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 527,
        "costs": [
          65,
          57,
          57,
          35,
          66,
          60,
          35,
          64,
          64,
          24
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.31879399466561154,
        "safe_publish_profile": 401,
        "safe_publish_total": 527
      },
      "reconstructed_own_risk": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 686,
            "total_after": 633,
            "risk_score": 26
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 633,
            "total_after": 583
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 583,
            "total_after": 547,
            "risk_score": 18
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 547,
            "total_after": 527,
            "risk_score": 10
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 531,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 527,
        "costs": [
          65,
          57,
          57,
          35,
          66,
          60,
          35,
          64,
          64,
          24
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.35210799978813156,
        "safe_publish_profile": 401,
        "safe_publish_total": 527
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 686,
            "total_after": 665,
            "risk_score": 2
          },
          {
            "from": 4,
            "to": 260,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 665,
            "total_after": 613,
            "risk_score": 3
          },
          {
            "from": 260,
            "to": 388,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 613,
            "total_after": 577,
            "risk_score": 4
          },
          {
            "from": 388,
            "to": 384,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 577,
            "total_after": 570
          },
          {
            "from": 384,
            "to": 416,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 570,
            "total_after": 566,
            "risk_score": 2
          },
          {
            "from": 416,
            "to": 417,
            "kind": "negotiation",
            "representatives": [
              6,
              0
            ],
            "members": [
              0,
              6,
              7
            ],
            "total_before": 566,
            "total_after": 555,
            "risk_score": 3
          },
          {
            "from": 417,
            "to": 385,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 555,
            "total_after": 545
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              9,
              4
            ],
            "members": [
              4,
              9
            ],
            "total_before": 545,
            "total_after": 527,
            "risk_score": 4
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0,
            6,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            9
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 433,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 527,
        "costs": [
          65,
          57,
          57,
          35,
          66,
          60,
          35,
          64,
          64,
          24
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.30328800494316965,
        "safe_publish_profile": 401,
        "safe_publish_total": 527
      },
      "verified_reference": {
        "final": 401,
        "trace": [
          0,
          1,
          3,
          17,
          49,
          145,
          385,
          400,
          401
        ],
        "updates": 8,
        "oracle_lookups": 2443,
        "stop": "full_scan_no_accepted_move",
        "total": 527,
        "costs": [
          65,
          57,
          57,
          35,
          66,
          60,
          35,
          64,
          64,
          24
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.2147989982622676,
        "safe_publish_profile": 401,
        "safe_publish_total": 527
      }
    },
    "lean_execution": {
      "final": "401",
      "total": "527",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-02",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 768,
    "baseline_costs": [
      85,
      61,
      61,
      70,
      97,
      73,
      70,
      97,
      97,
      57
    ],
    "weights": {
      "a": 1,
      "b": 3,
      "c": 3,
      "d": 3,
      "f": 1,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 2,
      "l": 3,
      "p": 3,
      "q": 1,
      "r": 2,
      "s": 3
    },
    "alternative_penalties": [
      0,
      3,
      2,
      3,
      1,
      2,
      0,
      1,
      2,
      3
    ],
    "table_sha256": "44ca0c33fcf477bdfd9cf08f3ae579f5fa1b222cae6c32a28796e9673b38d9a1",
    "cost_precompute_ms": 10.391192001407035,
    "benchmarks": {
      "global_profile": 401,
      "global_total": 580,
      "approved_profile": 401,
      "approved_total": 580,
      "approved_profiles": 17,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 768,
            "total_after": 691,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 691,
            "total_after": 651
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 651,
            "total_after": 606,
            "risk_score": 4
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 606,
            "total_after": 580,
            "risk_score": 4
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 532,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 580,
        "costs": [
          70,
          49,
          49,
          52,
          71,
          55,
          52,
          71,
          72,
          39
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3662349990918301,
        "safe_publish_profile": 401,
        "safe_publish_total": 580
      },
      "reconstructed_own_risk": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 768,
            "total_after": 714,
            "risk_score": 27
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 714,
            "total_after": 651
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 651,
            "total_after": 606,
            "risk_score": 22
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 606,
            "total_after": 580,
            "risk_score": 12
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 532,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 580,
        "costs": [
          70,
          49,
          49,
          52,
          71,
          55,
          52,
          71,
          72,
          39
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2988210035255179,
        "safe_publish_profile": 401,
        "safe_publish_total": 580
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 768,
            "total_after": 754,
            "risk_score": 2
          },
          {
            "from": 32,
            "to": 288,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 754,
            "total_after": 696,
            "risk_score": 3
          },
          {
            "from": 288,
            "to": 256,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 696,
            "total_after": 692
          },
          {
            "from": 256,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 692,
            "total_after": 652,
            "risk_score": 3
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 652,
            "total_after": 607,
            "risk_score": 3
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 607,
            "total_after": 580,
            "risk_score": 5
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0,
            9
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 422,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 580,
        "costs": [
          70,
          49,
          49,
          52,
          71,
          55,
          52,
          71,
          72,
          39
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2822219976224005,
        "safe_publish_profile": 401,
        "safe_publish_total": 580
      },
      "verified_reference": {
        "final": 401,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          400,
          401
        ],
        "updates": 7,
        "oracle_lookups": 2164,
        "stop": "full_scan_no_accepted_move",
        "total": 580,
        "costs": [
          70,
          49,
          49,
          52,
          71,
          55,
          52,
          71,
          72,
          39
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.0301619986421429,
        "safe_publish_profile": 401,
        "safe_publish_total": 580
      }
    },
    "lean_execution": {
      "final": "401",
      "total": "580",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-03",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 640,
    "baseline_costs": [
      73,
      61,
      61,
      51,
      79,
      67,
      51,
      79,
      79,
      39
    ],
    "weights": {
      "a": 1,
      "b": 3,
      "c": 1,
      "d": 1,
      "f": 3,
      "h": 2,
      "i": 2,
      "j": 1,
      "k": 2,
      "l": 2,
      "p": 3,
      "q": 1,
      "r": 1,
      "s": 2
    },
    "alternative_penalties": [
      1,
      0,
      2,
      1,
      3,
      1,
      0,
      2,
      0,
      2
    ],
    "table_sha256": "2145caefbc23591244858398cd386e22afab447db244aff5927681fdb8e8d280",
    "cost_precompute_ms": 10.104341003170703,
    "benchmarks": {
      "global_profile": 401,
      "global_total": 472,
      "approved_profile": 401,
      "approved_total": 472,
      "approved_profiles": 55,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 640,
            "total_after": 577,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 577,
            "total_after": 536
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 536,
            "total_after": 498,
            "risk_score": 3
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 498,
            "total_after": 472,
            "risk_score": 3
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 531,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 472,
        "costs": [
          56,
          49,
          49,
          36,
          58,
          52,
          36,
          57,
          55,
          24
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3454410034464672,
        "safe_publish_profile": 401,
        "safe_publish_total": 472
      },
      "reconstructed_own_risk": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 640,
            "total_after": 587,
            "risk_score": 26
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 587,
            "total_after": 536
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 536,
            "total_after": 498,
            "risk_score": 18
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 498,
            "total_after": 472,
            "risk_score": 13
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 531,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 472,
        "costs": [
          56,
          49,
          49,
          36,
          58,
          52,
          36,
          57,
          55,
          24
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.30000400147400796,
        "safe_publish_profile": 401,
        "safe_publish_total": 472
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 640,
            "total_after": 622,
            "risk_score": 2
          },
          {
            "from": 4,
            "to": 260,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 622,
            "total_after": 568,
            "risk_score": 3
          },
          {
            "from": 260,
            "to": 388,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 568,
            "total_after": 530,
            "risk_score": 4
          },
          {
            "from": 388,
            "to": 384,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 530,
            "total_after": 524
          },
          {
            "from": 384,
            "to": 416,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 524,
            "total_after": 521,
            "risk_score": 1
          },
          {
            "from": 416,
            "to": 417,
            "kind": "negotiation",
            "representatives": [
              6,
              0
            ],
            "members": [
              0,
              6,
              7
            ],
            "total_before": 521,
            "total_after": 504,
            "risk_score": 3
          },
          {
            "from": 417,
            "to": 385,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 504,
            "total_after": 495
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              9,
              4
            ],
            "members": [
              4,
              9
            ],
            "total_before": 495,
            "total_after": 472,
            "risk_score": 4
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0,
            6,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            9
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 433,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 472,
        "costs": [
          56,
          49,
          49,
          36,
          58,
          52,
          36,
          57,
          55,
          24
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.305238994769752,
        "safe_publish_profile": 401,
        "safe_publish_total": 472
      },
      "verified_reference": {
        "final": 401,
        "trace": [
          0,
          1,
          3,
          17,
          49,
          145,
          273,
          385,
          400,
          401
        ],
        "updates": 9,
        "oracle_lookups": 2718,
        "stop": "full_scan_no_accepted_move",
        "total": 472,
        "costs": [
          56,
          49,
          49,
          36,
          58,
          52,
          36,
          57,
          55,
          24
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.4197280033840798,
        "safe_publish_profile": 401,
        "safe_publish_total": 472
      }
    },
    "lean_execution": {
      "final": "401",
      "total": "472",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-04",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 542,
    "baseline_costs": [
      62,
      50,
      50,
      42,
      68,
      56,
      42,
      68,
      68,
      36
    ],
    "weights": {
      "a": 2,
      "b": 2,
      "c": 2,
      "d": 1,
      "f": 2,
      "h": 1,
      "i": 1,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 3,
      "q": 1,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      1,
      1,
      1,
      2,
      2,
      2,
      1,
      1,
      3,
      1
    ],
    "table_sha256": "ca412f432e13083c6da467284b3a7975b37050756b30d5341ac3f92277a1d7d5",
    "cost_precompute_ms": 10.024724993854761,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 452,
      "approved_profile": 400,
      "approved_total": 452,
      "approved_profiles": 20,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 542,
            "total_after": 496,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 496,
            "total_after": 475
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 475,
            "total_after": 458,
            "risk_score": 5
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 626,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 458,
        "costs": [
          55,
          44,
          44,
          34,
          56,
          48,
          34,
          55,
          60,
          28
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.37477799924090505,
        "safe_publish_profile": 145,
        "safe_publish_total": 458
      },
      "reconstructed_own_risk": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 542,
            "total_after": 507,
            "risk_score": 17
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 507,
            "total_after": 475
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 475,
            "total_after": 458,
            "risk_score": 8
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 625,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 458,
        "costs": [
          55,
          44,
          44,
          34,
          56,
          48,
          34,
          55,
          60,
          28
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3111280020675622,
        "safe_publish_profile": 145,
        "safe_publish_total": 458
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 542,
            "total_after": 539,
            "risk_score": 0
          },
          {
            "from": 4,
            "to": 260,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 539,
            "total_after": 508,
            "risk_score": 2
          },
          {
            "from": 260,
            "to": 256,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 508,
            "total_after": 497
          },
          {
            "from": 256,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 497,
            "total_after": 476,
            "risk_score": 2
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 476,
            "total_after": 459,
            "risk_score": 2
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 459,
            "total_after": 459,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 459,
            "total_after": 452
          }
        ],
        "updates": 7,
        "scans": 8,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 507,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 452,
        "costs": [
          56,
          44,
          44,
          33,
          56,
          47,
          33,
          55,
          57,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3210869981558062,
        "safe_publish_profile": 400,
        "safe_publish_total": 452
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          145,
          400
        ],
        "updates": 7,
        "oracle_lookups": 1892,
        "stop": "full_scan_no_accepted_move",
        "total": 452,
        "costs": [
          56,
          44,
          44,
          33,
          56,
          47,
          33,
          55,
          57,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.8792319931671955,
        "safe_publish_profile": 400,
        "safe_publish_total": 452
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "452",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-05",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 656,
    "baseline_costs": [
      65,
      67,
      67,
      51,
      77,
      79,
      51,
      77,
      77,
      45
    ],
    "weights": {
      "a": 1,
      "b": 3,
      "c": 1,
      "d": 3,
      "f": 3,
      "h": 3,
      "i": 1,
      "j": 2,
      "k": 1,
      "l": 1,
      "p": 1,
      "q": 3,
      "r": 2,
      "s": 2
    },
    "alternative_penalties": [
      1,
      2,
      1,
      1,
      2,
      2,
      0,
      3,
      0,
      2
    ],
    "table_sha256": "b6cf8744e96ee111445de20c5ed176661281329573c46307d18e6a7422a7576d",
    "cost_precompute_ms": 9.925273996486794,
    "benchmarks": {
      "global_profile": 433,
      "global_total": 444,
      "approved_profile": 433,
      "approved_total": 444,
      "approved_profiles": 137,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 403,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 656,
            "total_after": 580,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 580,
            "total_after": 539
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 539,
            "total_after": 492,
            "risk_score": 3
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 492,
            "total_after": 458,
            "risk_score": 3
          },
          {
            "from": 401,
            "to": 403,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2
            ],
            "total_before": 458,
            "total_after": 456,
            "risk_score": 0
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1,
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 521,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 456,
        "costs": [
          54,
          55,
          44,
          32,
          55,
          50,
          32,
          56,
          53,
          25
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3413259983062744,
        "safe_publish_profile": 403,
        "safe_publish_total": 456
      },
      "reconstructed_own_risk": {
        "final": 403,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 656,
            "total_after": 603,
            "risk_score": 26
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 603,
            "total_after": 539
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 539,
            "total_after": 492,
            "risk_score": 22
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 492,
            "total_after": 458,
            "risk_score": 17
          },
          {
            "from": 401,
            "to": 403,
            "kind": "negotiation",
            "representatives": [
              1,
              2
            ],
            "members": [
              1,
              2
            ],
            "total_before": 458,
            "total_after": 456,
            "risk_score": 0
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1,
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 522,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 456,
        "costs": [
          54,
          55,
          44,
          32,
          55,
          50,
          32,
          56,
          53,
          25
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.31808699714019895,
        "safe_publish_profile": 403,
        "safe_publish_total": 456
      },
      "reconstructed_reverse_schedule": {
        "final": 403,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 656,
            "total_after": 605,
            "risk_score": 2
          },
          {
            "from": 4,
            "to": 6,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 605,
            "total_after": 589,
            "risk_score": 0
          },
          {
            "from": 6,
            "to": 262,
            "kind": "withdrawal",
            "members": [
              8
            ],
            "total_before": 589,
            "total_after": 535
          },
          {
            "from": 262,
            "to": 390,
            "kind": "negotiation",
            "representatives": [
              8,
              7
            ],
            "members": [
              7,
              8
            ],
            "total_before": 535,
            "total_after": 500,
            "risk_score": 3
          },
          {
            "from": 390,
            "to": 386,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 500,
            "total_after": 493
          },
          {
            "from": 386,
            "to": 418,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 493,
            "total_after": 485,
            "risk_score": 3
          },
          {
            "from": 418,
            "to": 434,
            "kind": "negotiation",
            "representatives": [
              8,
              4
            ],
            "members": [
              4,
              7,
              8
            ],
            "total_before": 485,
            "total_after": 469,
            "risk_score": 3
          },
          {
            "from": 434,
            "to": 402,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 469,
            "total_after": 461
          },
          {
            "from": 402,
            "to": 403,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 461,
            "total_after": 456,
            "risk_score": 2
          }
        ],
        "updates": 9,
        "scans": 10,
        "coalitions": [
          [
            0,
            9
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            7,
            8
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 566,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 456,
        "costs": [
          54,
          55,
          44,
          32,
          55,
          50,
          32,
          56,
          53,
          25
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.41314099507872015,
        "safe_publish_profile": 403,
        "safe_publish_total": 456
      },
      "verified_reference": {
        "final": 433,
        "trace": [
          0,
          1,
          3,
          5,
          7,
          19,
          21,
          49,
          145,
          147,
          149,
          177,
          305,
          401,
          403,
          405,
          433
        ],
        "updates": 16,
        "oracle_lookups": 3728,
        "stop": "full_scan_no_accepted_move",
        "total": 444,
        "costs": [
          54,
          44,
          44,
          30,
          55,
          55,
          30,
          56,
          53,
          23
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 2.2189720039023086,
        "safe_publish_profile": 433,
        "safe_publish_total": 444
      }
    },
    "lean_execution": {
      "final": "433",
      "total": "444",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-06",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 776,
    "baseline_costs": [
      94,
      73,
      73,
      56,
      100,
      79,
      56,
      100,
      100,
      45
    ],
    "weights": {
      "a": 2,
      "b": 3,
      "c": 2,
      "d": 2,
      "f": 2,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 3,
      "l": 1,
      "p": 3,
      "q": 3,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      1,
      3,
      1,
      1,
      2,
      0,
      0,
      2,
      3,
      3
    ],
    "table_sha256": "d01a64b8bd57b93248902e54805a9017d5132d5138baaa0de1a99e903cce1086",
    "cost_precompute_ms": 10.297964996425435,
    "benchmarks": {
      "global_profile": 401,
      "global_total": 634,
      "approved_profile": 401,
      "approved_total": 634,
      "approved_profiles": 17,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 776,
            "total_after": 712,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 712,
            "total_after": 675
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 675,
            "total_after": 645,
            "risk_score": 5
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 645,
            "total_after": 634,
            "risk_score": 3
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 620,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 634,
        "costs": [
          83,
          61,
          61,
          41,
          84,
          64,
          41,
          84,
          85,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3861700024572201,
        "safe_publish_profile": 401,
        "safe_publish_total": 634
      },
      "reconstructed_own_risk": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 776,
            "total_after": 723,
            "risk_score": 26
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 723,
            "total_after": 675
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 675,
            "total_after": 645,
            "risk_score": 14
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 645,
            "total_after": 634,
            "risk_score": 4
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 619,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 634,
        "costs": [
          83,
          61,
          61,
          41,
          84,
          64,
          41,
          84,
          85,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.33691799762891605,
        "safe_publish_profile": 401,
        "safe_publish_total": 634
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 776,
            "total_after": 766,
            "risk_score": 2
          },
          {
            "from": 32,
            "to": 288,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 766,
            "total_after": 721,
            "risk_score": 3
          },
          {
            "from": 288,
            "to": 256,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 721,
            "total_after": 713
          },
          {
            "from": 256,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 713,
            "total_after": 676,
            "risk_score": 3
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 676,
            "total_after": 646,
            "risk_score": 3
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 646,
            "total_after": 634,
            "risk_score": 4
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0,
            9
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 421,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 634,
        "costs": [
          83,
          61,
          61,
          41,
          84,
          64,
          41,
          84,
          85,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2832430036505684,
        "safe_publish_profile": 401,
        "safe_publish_total": 634
      },
      "verified_reference": {
        "final": 401,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          400,
          401
        ],
        "updates": 7,
        "oracle_lookups": 2164,
        "stop": "full_scan_no_accepted_move",
        "total": 634,
        "costs": [
          83,
          61,
          61,
          41,
          84,
          64,
          41,
          84,
          85,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.0119590006070212,
        "safe_publish_profile": 401,
        "safe_publish_total": 634
      }
    },
    "lean_execution": {
      "final": "401",
      "total": "634",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-07",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 476,
    "baseline_costs": [
      58,
      45,
      45,
      32,
      64,
      51,
      32,
      64,
      64,
      21
    ],
    "weights": {
      "a": 3,
      "b": 1,
      "c": 1,
      "d": 1,
      "f": 3,
      "h": 2,
      "i": 2,
      "j": 2,
      "k": 3,
      "l": 1,
      "p": 2,
      "q": 2,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      0,
      0,
      1,
      3,
      3,
      0,
      0,
      3,
      2,
      0
    ],
    "table_sha256": "9640dc9f1d9ed95c8ff2a4b8a25a19951255a3d1ea0ca1d87e7eea53152b3647",
    "cost_precompute_ms": 10.224698999081738,
    "benchmarks": {
      "global_profile": 272,
      "global_total": 437,
      "approved_profile": 272,
      "approved_total": 437,
      "approved_profiles": 12,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 476,
            "total_after": 449,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 449,
            "total_after": 445
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 734,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 445,
        "costs": [
          55,
          43,
          43,
          29,
          58,
          48,
          29,
          61,
          61,
          18
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.416997994761914,
        "safe_publish_profile": 17,
        "safe_publish_total": 445
      },
      "reconstructed_own_risk": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 476,
            "total_after": 458,
            "risk_score": 9
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 458,
            "total_after": 445
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 734,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 445,
        "costs": [
          55,
          43,
          43,
          29,
          58,
          48,
          29,
          61,
          61,
          18
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.42493900400586426,
        "safe_publish_profile": 17,
        "safe_publish_total": 445
      },
      "reconstructed_reverse_schedule": {
        "final": 257,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 476,
            "total_after": 458,
            "risk_score": 1
          },
          {
            "from": 1,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 458,
            "total_after": 444,
            "risk_score": 1
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            9
          ],
          [
            1
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ]
        ],
        "oracle_lookups": 525,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 444,
        "costs": [
          55,
          43,
          43,
          29,
          61,
          48,
          29,
          61,
          57,
          18
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.30114600667729974,
        "safe_publish_profile": 257,
        "safe_publish_total": 444
      },
      "verified_reference": {
        "final": 272,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          272
        ],
        "updates": 5,
        "oracle_lookups": 1486,
        "stop": "full_scan_no_accepted_move",
        "total": 437,
        "costs": [
          56,
          43,
          43,
          28,
          58,
          47,
          28,
          60,
          57,
          17
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.6535360007546842,
        "safe_publish_profile": 272,
        "safe_publish_total": 437
      }
    },
    "lean_execution": {
      "final": "272",
      "total": "437",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-08",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 664,
    "baseline_costs": [
      68,
      48,
      48,
      61,
      86,
      66,
      61,
      86,
      86,
      54
    ],
    "weights": {
      "a": 3,
      "b": 2,
      "c": 3,
      "d": 3,
      "f": 1,
      "h": 3,
      "i": 1,
      "j": 2,
      "k": 3,
      "l": 2,
      "p": 2,
      "q": 1,
      "r": 3,
      "s": 2
    },
    "alternative_penalties": [
      0,
      3,
      1,
      1,
      3,
      3,
      1,
      1,
      2,
      1
    ],
    "table_sha256": "f86a5e60f320890aacaf09b40ca569801e27a42e230244c0fde3dca00e7ae307",
    "cost_precompute_ms": 10.685456007195171,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 514,
      "approved_profile": 400,
      "approved_total": 514,
      "approved_profiles": 17,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 664,
            "total_after": 595,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 595,
            "total_after": 573
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 573,
            "total_after": 536,
            "risk_score": 5
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 536,
            "total_after": 520,
            "risk_score": 2
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 520,
            "total_after": 514
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 740,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 514,
        "costs": [
          62,
          42,
          42,
          46,
          63,
          51,
          46,
          61,
          62,
          39
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.4122729951632209,
        "safe_publish_profile": 400,
        "safe_publish_total": 514
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 664,
            "total_after": 628,
            "risk_score": 18
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 628,
            "total_after": 573
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 573,
            "total_after": 536,
            "risk_score": 18
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 536,
            "total_after": 520,
            "risk_score": 7
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 520,
            "total_after": 514
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 740,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 514,
        "costs": [
          62,
          42,
          42,
          46,
          63,
          51,
          46,
          61,
          62,
          39
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.45059999683871865,
        "safe_publish_profile": 400,
        "safe_publish_total": 514
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 32,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 664,
            "total_after": 649,
            "risk_score": 2
          },
          {
            "from": 32,
            "to": 288,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 649,
            "total_after": 599,
            "risk_score": 2
          },
          {
            "from": 288,
            "to": 256,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 599,
            "total_after": 594
          },
          {
            "from": 256,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 594,
            "total_after": 572,
            "risk_score": 2
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 572,
            "total_after": 535,
            "risk_score": 2
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 535,
            "total_after": 520,
            "risk_score": 5
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 520,
            "total_after": 514
          }
        ],
        "updates": 7,
        "scans": 8,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 523,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 514,
        "costs": [
          62,
          42,
          42,
          46,
          63,
          51,
          46,
          61,
          62,
          39
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3376280001248233,
        "safe_publish_profile": 400,
        "safe_publish_total": 514
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          145,
          385,
          400
        ],
        "updates": 8,
        "oracle_lookups": 2279,
        "stop": "full_scan_no_accepted_move",
        "total": 514,
        "costs": [
          62,
          42,
          42,
          46,
          63,
          51,
          46,
          61,
          62,
          39
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.0611160032567568,
        "safe_publish_profile": 400,
        "safe_publish_total": 514
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "514",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-09",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 592,
    "baseline_costs": [
      63,
      39,
      39,
      56,
      81,
      57,
      56,
      81,
      81,
      39
    ],
    "weights": {
      "a": 1,
      "b": 1,
      "c": 2,
      "d": 1,
      "f": 1,
      "h": 2,
      "i": 3,
      "j": 1,
      "k": 1,
      "l": 2,
      "p": 1,
      "q": 3,
      "r": 3,
      "s": 1
    },
    "alternative_penalties": [
      3,
      3,
      2,
      1,
      3,
      0,
      0,
      1,
      2,
      2
    ],
    "table_sha256": "d37d6f74398bcc140c2055b05e5eaf10784711d1880fe7720e11bfa38a4a5108",
    "cost_precompute_ms": 12.84767700417433,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 472,
      "approved_profile": 400,
      "approved_total": 472,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 592,
            "total_after": 541,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 541,
            "total_after": 532
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 532,
            "total_after": 497,
            "risk_score": 2
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 497,
            "total_after": 475,
            "risk_score": 2
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 475,
            "total_after": 472
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7,
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 652,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 472,
        "costs": [
          60,
          36,
          36,
          44,
          61,
          45,
          44,
          59,
          60,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3813520015683025,
        "safe_publish_profile": 400,
        "safe_publish_total": 472
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 592,
            "total_after": 577,
            "risk_score": 6
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 577,
            "total_after": 532
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 532,
            "total_after": 497,
            "risk_score": 17
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 497,
            "total_after": 475,
            "risk_score": 10
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 475,
            "total_after": 472
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7,
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 652,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 472,
        "costs": [
          60,
          36,
          36,
          44,
          61,
          45,
          44,
          59,
          60,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.35899600334232673,
        "safe_publish_profile": 400,
        "safe_publish_total": 472
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 592,
            "total_after": 577,
            "risk_score": 1
          },
          {
            "from": 1,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 577,
            "total_after": 531,
            "risk_score": 1
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 531,
            "total_after": 496,
            "risk_score": 1
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 496,
            "total_after": 475,
            "risk_score": 4
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 475,
            "total_after": 472
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 488,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 472,
        "costs": [
          60,
          36,
          36,
          44,
          61,
          45,
          44,
          59,
          60,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.30653000430902466,
        "safe_publish_profile": 400,
        "safe_publish_total": 472
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          145,
          385,
          400
        ],
        "updates": 8,
        "oracle_lookups": 2279,
        "stop": "full_scan_no_accepted_move",
        "total": 472,
        "costs": [
          60,
          36,
          36,
          44,
          61,
          45,
          44,
          59,
          60,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.0364620029577054,
        "safe_publish_profile": 400,
        "safe_publish_total": 472
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "472",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-10",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 558,
    "baseline_costs": [
      66,
      48,
      48,
      48,
      72,
      54,
      48,
      72,
      72,
      30
    ],
    "weights": {
      "a": 2,
      "b": 2,
      "c": 1,
      "d": 3,
      "f": 1,
      "h": 2,
      "i": 3,
      "j": 2,
      "k": 3,
      "l": 3,
      "p": 1,
      "q": 2,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      0,
      2,
      2,
      3,
      0,
      1,
      3,
      3,
      2,
      3
    ],
    "table_sha256": "9b08f99a154268995e591a828f5916c50e39f63487e1a59667e7f88df7b2040c",
    "cost_precompute_ms": 9.82983599533327,
    "benchmarks": {
      "global_profile": 401,
      "global_total": 449,
      "approved_profile": 401,
      "approved_total": 449,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 558,
            "total_after": 510,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 510,
            "total_after": 484
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 484,
            "total_after": 461,
            "risk_score": 3
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 461,
            "total_after": 449,
            "risk_score": 2
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 620,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 449,
        "costs": [
          57,
          40,
          40,
          37,
          57,
          43,
          37,
          60,
          59,
          19
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3965720025007613,
        "safe_publish_profile": 401,
        "safe_publish_total": 449
      },
      "reconstructed_own_risk": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 558,
            "total_after": 522,
            "risk_score": 18
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 522,
            "total_after": 484
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 484,
            "total_after": 461,
            "risk_score": 10
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 461,
            "total_after": 449,
            "risk_score": 5
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 619,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 449,
        "costs": [
          57,
          40,
          40,
          37,
          57,
          43,
          37,
          60,
          59,
          19
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.32964200363494456,
        "safe_publish_profile": 401,
        "safe_publish_total": 449
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 558,
            "total_after": 522,
            "risk_score": 2
          },
          {
            "from": 1,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 522,
            "total_after": 486,
            "risk_score": 2
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 486,
            "total_after": 463,
            "risk_score": 2
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 463,
            "total_after": 449,
            "risk_score": 3
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            9
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 387,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 449,
        "costs": [
          57,
          40,
          40,
          37,
          57,
          43,
          37,
          60,
          59,
          19
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.25323099544038996,
        "safe_publish_profile": 401,
        "safe_publish_total": 449
      },
      "verified_reference": {
        "final": 401,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          273,
          400,
          401
        ],
        "updates": 8,
        "oracle_lookups": 2439,
        "stop": "full_scan_no_accepted_move",
        "total": 449,
        "costs": [
          57,
          40,
          40,
          37,
          57,
          43,
          37,
          60,
          59,
          19
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.1267099980614148,
        "safe_publish_profile": 401,
        "safe_publish_total": 449
      }
    },
    "lean_execution": {
      "final": "401",
      "total": "449",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-11",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 546,
    "baseline_costs": [
      59,
      43,
      43,
      47,
      71,
      55,
      47,
      71,
      71,
      39
    ],
    "weights": {
      "a": 3,
      "b": 1,
      "c": 3,
      "d": 2,
      "f": 1,
      "h": 1,
      "i": 1,
      "j": 2,
      "k": 1,
      "l": 3,
      "p": 2,
      "q": 2,
      "r": 2,
      "s": 3
    },
    "alternative_penalties": [
      3,
      2,
      3,
      3,
      1,
      0,
      1,
      3,
      3,
      3
    ],
    "table_sha256": "f1347e52d1c9d10cfc6e553cdf5e339c561f8e2182ef5826048056625c06335a",
    "cost_precompute_ms": 10.836037006811239,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 481,
      "approved_profile": 400,
      "approved_total": 481,
      "approved_profiles": 12,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 546,
            "total_after": 505,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              4,
              7
            ],
            "members": [
              0,
              4,
              7
            ],
            "total_before": 505,
            "total_after": 484,
            "risk_score": 6
          },
          {
            "from": 144,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 484,
            "total_after": 481,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            4,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 508,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 481,
        "costs": [
          56,
          40,
          40,
          38,
          63,
          46,
          38,
          65,
          65,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3137039966532029,
        "safe_publish_profile": 400,
        "safe_publish_total": 481
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 546,
            "total_after": 531,
            "risk_score": 6
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 531,
            "total_after": 504
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 504,
            "total_after": 497,
            "risk_score": 2
          },
          {
            "from": 145,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              7
            ],
            "total_before": 497,
            "total_after": 484,
            "risk_score": 8
          },
          {
            "from": 144,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              2,
              8
            ],
            "members": [
              2,
              8
            ],
            "total_before": 484,
            "total_after": 481,
            "risk_score": 0
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 600,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 481,
        "costs": [
          56,
          40,
          40,
          38,
          63,
          46,
          38,
          65,
          65,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.36769099824596196,
        "safe_publish_profile": 400,
        "safe_publish_total": 481
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 546,
            "total_after": 531,
            "risk_score": 1
          },
          {
            "from": 1,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 531,
            "total_after": 506,
            "risk_score": 1
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 506,
            "total_after": 499,
            "risk_score": 1
          },
          {
            "from": 385,
            "to": 384,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 499,
            "total_after": 486
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              9,
              4
            ],
            "members": [
              4,
              9
            ],
            "total_before": 486,
            "total_after": 481,
            "risk_score": 2
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            9
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 499,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 481,
        "costs": [
          56,
          40,
          40,
          38,
          63,
          46,
          38,
          65,
          65,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3147229945170693,
        "safe_publish_profile": 400,
        "safe_publish_total": 481
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          400
        ],
        "updates": 5,
        "oracle_lookups": 1614,
        "stop": "full_scan_no_accepted_move",
        "total": 481,
        "costs": [
          56,
          40,
          40,
          38,
          63,
          46,
          38,
          65,
          65,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.7306429979507811,
        "safe_publish_profile": 400,
        "safe_publish_total": 481
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "481",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-12",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 632,
    "baseline_costs": [
      71,
      59,
      59,
      51,
      77,
      65,
      51,
      77,
      77,
      45
    ],
    "weights": {
      "a": 3,
      "b": 3,
      "c": 2,
      "d": 3,
      "f": 1,
      "h": 2,
      "i": 1,
      "j": 3,
      "k": 3,
      "l": 1,
      "p": 2,
      "q": 1,
      "r": 1,
      "s": 2
    },
    "alternative_penalties": [
      2,
      3,
      0,
      3,
      0,
      2,
      2,
      1,
      1,
      2
    ],
    "table_sha256": "62df6dd293f66f5674d787a2c298f7a0bd9c820033b2264b7f9fe02c604795c8",
    "cost_precompute_ms": 9.958770999219269,
    "benchmarks": {
      "global_profile": 401,
      "global_total": 486,
      "approved_profile": 401,
      "approved_total": 486,
      "approved_profiles": 34,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 632,
            "total_after": 566,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 566,
            "total_after": 530
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 530,
            "total_after": 499,
            "risk_score": 5
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 499,
            "total_after": 486,
            "risk_score": 3
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 620,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 486,
        "costs": [
          61,
          47,
          47,
          36,
          59,
          50,
          36,
          60,
          60,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3621219948399812,
        "safe_publish_profile": 401,
        "safe_publish_total": 486
      },
      "reconstructed_own_risk": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 632,
            "total_after": 580,
            "risk_score": 25
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 580,
            "total_after": 530
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 530,
            "total_after": 499,
            "risk_score": 15
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 499,
            "total_after": 486,
            "risk_score": 6
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 619,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 486,
        "costs": [
          61,
          47,
          47,
          36,
          59,
          50,
          36,
          60,
          60,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3328689999761991,
        "safe_publish_profile": 401,
        "safe_publish_total": 486
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 632,
            "total_after": 614,
            "risk_score": 1
          },
          {
            "from": 4,
            "to": 260,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 614,
            "total_after": 565,
            "risk_score": 3
          },
          {
            "from": 260,
            "to": 388,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 565,
            "total_after": 534,
            "risk_score": 4
          },
          {
            "from": 388,
            "to": 384,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 534,
            "total_after": 520
          },
          {
            "from": 384,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 520,
            "total_after": 500,
            "risk_score": 3
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6,
              7
            ],
            "total_before": 500,
            "total_after": 486,
            "risk_score": 4
          }
        ],
        "updates": 6,
        "scans": 7,
        "coalitions": [
          [
            0,
            9
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6,
            7
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 411,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 486,
        "costs": [
          61,
          47,
          47,
          36,
          59,
          50,
          36,
          60,
          60,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2842210014932789,
        "safe_publish_profile": 401,
        "safe_publish_total": 486
      },
      "verified_reference": {
        "final": 401,
        "trace": [
          0,
          1,
          5,
          17,
          144,
          145,
          400,
          401
        ],
        "updates": 7,
        "oracle_lookups": 2153,
        "stop": "full_scan_no_accepted_move",
        "total": 486,
        "costs": [
          61,
          47,
          47,
          36,
          59,
          50,
          36,
          60,
          60,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.149957999587059,
        "safe_publish_profile": 401,
        "safe_publish_total": 486
      }
    },
    "lean_execution": {
      "final": "401",
      "total": "486",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-13",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 790,
    "baseline_costs": [
      94,
      77,
      77,
      57,
      100,
      83,
      57,
      100,
      100,
      45
    ],
    "weights": {
      "a": 2,
      "b": 3,
      "c": 2,
      "d": 3,
      "f": 3,
      "h": 3,
      "i": 2,
      "j": 1,
      "k": 3,
      "l": 2,
      "p": 3,
      "q": 3,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      2,
      2,
      0,
      0,
      3,
      1,
      2,
      3,
      1,
      3
    ],
    "table_sha256": "eb24773f1660d29253b3c66efe6aba5ed38a481422e607112d87e5a651c9c6ea",
    "cost_precompute_ms": 10.552162006206345,
    "benchmarks": {
      "global_profile": 401,
      "global_total": 625,
      "approved_profile": 401,
      "approved_total": 625,
      "approved_profiles": 23,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 790,
            "total_after": 727,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 727,
            "total_after": 687
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 687,
            "total_after": 650,
            "risk_score": 3
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 650,
            "total_after": 625,
            "risk_score": 3
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 531,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 625,
        "costs": [
          78,
          65,
          65,
          42,
          79,
          68,
          42,
          79,
          77,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.36726299731526524,
        "safe_publish_profile": 401,
        "safe_publish_total": 625
      },
      "reconstructed_own_risk": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 790,
            "total_after": 738,
            "risk_score": 25
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 738,
            "total_after": 687
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 687,
            "total_after": 650,
            "risk_score": 17
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 650,
            "total_after": 625,
            "risk_score": 12
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 531,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 625,
        "costs": [
          78,
          65,
          65,
          42,
          79,
          68,
          42,
          79,
          77,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3012979941559024,
        "safe_publish_profile": 401,
        "safe_publish_total": 625
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 790,
            "total_after": 784,
            "risk_score": 1
          },
          {
            "from": 4,
            "to": 260,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 784,
            "total_after": 731,
            "risk_score": 3
          },
          {
            "from": 260,
            "to": 256,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 731,
            "total_after": 725
          },
          {
            "from": 256,
            "to": 288,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 725,
            "total_after": 722,
            "risk_score": 1
          },
          {
            "from": 288,
            "to": 416,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 722,
            "total_after": 687,
            "risk_score": 3
          },
          {
            "from": 416,
            "to": 384,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 687,
            "total_after": 676
          },
          {
            "from": 384,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 676,
            "total_after": 648,
            "risk_score": 3
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 648,
            "total_after": 625,
            "risk_score": 4
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0,
            9
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 435,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 625,
        "costs": [
          78,
          65,
          65,
          42,
          79,
          68,
          42,
          79,
          77,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3267520005465485,
        "safe_publish_profile": 401,
        "safe_publish_total": 625
      },
      "verified_reference": {
        "final": 401,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          273,
          400,
          401
        ],
        "updates": 8,
        "oracle_lookups": 2439,
        "stop": "full_scan_no_accepted_move",
        "total": 625,
        "costs": [
          78,
          65,
          65,
          42,
          79,
          68,
          42,
          79,
          77,
          30
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.1438650035415776,
        "safe_publish_profile": 401,
        "safe_publish_total": 625
      }
    },
    "lean_execution": {
      "final": "401",
      "total": "625",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-14",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 542,
    "baseline_costs": [
      62,
      56,
      56,
      36,
      68,
      62,
      36,
      68,
      68,
      30
    ],
    "weights": {
      "a": 3,
      "b": 2,
      "c": 1,
      "d": 1,
      "f": 3,
      "h": 3,
      "i": 1,
      "j": 3,
      "k": 3,
      "l": 1,
      "p": 2,
      "q": 2,
      "r": 1,
      "s": 3
    },
    "alternative_penalties": [
      2,
      3,
      3,
      0,
      3,
      3,
      2,
      1,
      3,
      1
    ],
    "table_sha256": "0ac98fd3caa9ef25cf6c6d726d8080d646b5811865e673835a8e89a97e7acea9",
    "cost_precompute_ms": 11.189263001142535,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 459,
      "approved_profile": 400,
      "approved_total": 459,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 542,
            "total_after": 497,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 497,
            "total_after": 479
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 479,
            "total_after": 466,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 705,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 466,
        "costs": [
          58,
          50,
          50,
          28,
          59,
          54,
          28,
          57,
          60,
          22
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.5297349998727441,
        "safe_publish_profile": 145,
        "safe_publish_total": 466
      },
      "reconstructed_own_risk": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 542,
            "total_after": 508,
            "risk_score": 16
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 508,
            "total_after": 479
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 479,
            "total_after": 466,
            "risk_score": 6
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 705,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 466,
        "costs": [
          58,
          50,
          50,
          28,
          59,
          54,
          28,
          57,
          60,
          22
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.4173950001131743,
        "safe_publish_profile": 145,
        "safe_publish_total": 466
      },
      "reconstructed_reverse_schedule": {
        "final": 385,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 542,
            "total_after": 531,
            "risk_score": 1
          },
          {
            "from": 4,
            "to": 260,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 531,
            "total_after": 502,
            "risk_score": 2
          },
          {
            "from": 260,
            "to": 256,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 502,
            "total_after": 497
          },
          {
            "from": 256,
            "to": 288,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 497,
            "total_after": 492,
            "risk_score": 1
          },
          {
            "from": 288,
            "to": 416,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 492,
            "total_after": 481,
            "risk_score": 2
          },
          {
            "from": 416,
            "to": 384,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 481,
            "total_after": 468
          },
          {
            "from": 384,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 468,
            "total_after": 466,
            "risk_score": 0
          }
        ],
        "updates": 7,
        "scans": 8,
        "coalitions": [
          [
            0,
            9
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 484,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 466,
        "costs": [
          58,
          50,
          50,
          28,
          60,
          54,
          28,
          57,
          59,
          22
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.32752699917182326,
        "safe_publish_profile": 385,
        "safe_publish_total": 466
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          145,
          400
        ],
        "updates": 7,
        "oracle_lookups": 1892,
        "stop": "full_scan_no_accepted_move",
        "total": 459,
        "costs": [
          56,
          50,
          50,
          27,
          59,
          53,
          27,
          57,
          59,
          21
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.8911910044844262,
        "safe_publish_profile": 400,
        "safe_publish_total": 459
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "459",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-15",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 560,
    "baseline_costs": [
      69,
      49,
      49,
      43,
      75,
      55,
      43,
      75,
      75,
      27
    ],
    "weights": {
      "a": 1,
      "b": 1,
      "c": 2,
      "d": 3,
      "f": 1,
      "h": 3,
      "i": 3,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 2,
      "q": 3,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      1,
      2,
      3,
      0,
      0,
      1,
      0,
      1,
      2,
      0
    ],
    "table_sha256": "dd9802efd9fdd97613b7a1275580e63288dcdfaca4c3e527a9d25bea8550f19d",
    "cost_precompute_ms": 10.361182001361158,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 497,
      "approved_profile": 400,
      "approved_total": 497,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 560,
            "total_after": 530,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 530,
            "total_after": 519
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 519,
            "total_after": 504,
            "risk_score": 2
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 504,
            "total_after": 498,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 498,
            "total_after": 497
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 740,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 497,
        "costs": [
          66,
          46,
          46,
          37,
          64,
          49,
          37,
          65,
          66,
          21
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.40059499588096514,
        "safe_publish_profile": 400,
        "safe_publish_total": 497
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 560,
            "total_after": 543,
            "risk_score": 8
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 543,
            "total_after": 519
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 519,
            "total_after": 504,
            "risk_score": 7
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 504,
            "total_after": 498,
            "risk_score": 2
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 498,
            "total_after": 497
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 740,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 497,
        "costs": [
          66,
          46,
          46,
          37,
          64,
          49,
          37,
          65,
          66,
          21
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.4444520018296316,
        "safe_publish_profile": 400,
        "safe_publish_total": 497
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 560,
            "total_after": 543,
            "risk_score": 1
          },
          {
            "from": 1,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 543,
            "total_after": 521,
            "risk_score": 1
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 521,
            "total_after": 506,
            "risk_score": 1
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 506,
            "total_after": 498,
            "risk_score": 2
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 498,
            "total_after": 497
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 487,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 497,
        "costs": [
          66,
          46,
          46,
          37,
          64,
          49,
          37,
          65,
          66,
          21
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.29761499899905175,
        "safe_publish_profile": 400,
        "safe_publish_total": 497
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          400
        ],
        "updates": 6,
        "oracle_lookups": 1761,
        "stop": "full_scan_no_accepted_move",
        "total": 497,
        "costs": [
          66,
          46,
          46,
          37,
          64,
          49,
          37,
          65,
          66,
          21
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.158956001745537,
        "safe_publish_profile": 400,
        "safe_publish_total": 497
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "497",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-16",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 602,
    "baseline_costs": [
      68,
      68,
      68,
      36,
      74,
      74,
      36,
      74,
      74,
      30
    ],
    "weights": {
      "a": 2,
      "b": 2,
      "c": 1,
      "d": 3,
      "f": 3,
      "h": 2,
      "i": 1,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 3,
      "q": 3,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      0,
      3,
      3,
      0,
      1,
      1,
      0,
      2,
      3,
      2
    ],
    "table_sha256": "db3b505168c76bd48b8c7404f264459f509d4ebea62f364045344707e3225846",
    "cost_precompute_ms": 10.350568001740612,
    "benchmarks": {
      "global_profile": 401,
      "global_total": 494,
      "approved_profile": 401,
      "approved_total": 494,
      "approved_profiles": 91,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 177,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 602,
            "total_after": 555,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 555,
            "total_after": 529
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 529,
            "total_after": 505,
            "risk_score": 3
          },
          {
            "from": 145,
            "to": 177,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 505,
            "total_after": 498,
            "risk_score": 3
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            5
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 603,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 498,
        "costs": [
          62,
          53,
          53,
          27,
          63,
          63,
          27,
          64,
          66,
          20
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.36307099799159914,
        "safe_publish_profile": 177,
        "safe_publish_total": 498
      },
      "reconstructed_own_risk": {
        "final": 177,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 602,
            "total_after": 566,
            "risk_score": 18
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 566,
            "total_after": 529
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 529,
            "total_after": 505,
            "risk_score": 11
          },
          {
            "from": 145,
            "to": 177,
            "kind": "negotiation",
            "representatives": [
              1,
              5
            ],
            "members": [
              1,
              5
            ],
            "total_before": 505,
            "total_after": 498,
            "risk_score": 3
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            5
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 602,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 498,
        "costs": [
          62,
          53,
          53,
          27,
          63,
          63,
          27,
          64,
          66,
          20
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3543439961504191,
        "safe_publish_profile": 177,
        "safe_publish_total": 498
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 602,
            "total_after": 575,
            "risk_score": 1
          },
          {
            "from": 4,
            "to": 260,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 575,
            "total_after": 540,
            "risk_score": 2
          },
          {
            "from": 260,
            "to": 388,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 540,
            "total_after": 516,
            "risk_score": 3
          },
          {
            "from": 388,
            "to": 389,
            "kind": "negotiation",
            "representatives": [
              6,
              0
            ],
            "members": [
              0,
              6,
              7
            ],
            "total_before": 516,
            "total_after": 510,
            "risk_score": 2
          },
          {
            "from": 389,
            "to": 385,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 510,
            "total_after": 507
          },
          {
            "from": 385,
            "to": 417,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 507,
            "total_after": 500,
            "risk_score": 2
          },
          {
            "from": 417,
            "to": 433,
            "kind": "negotiation",
            "representatives": [
              4,
              2
            ],
            "members": [
              2,
              4
            ],
            "total_before": 500,
            "total_after": 499,
            "risk_score": 0
          },
          {
            "from": 433,
            "to": 401,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 499,
            "total_after": 494
          }
        ],
        "updates": 8,
        "scans": 9,
        "coalitions": [
          [
            0,
            6,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            4
          ],
          [
            3
          ],
          [
            5
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 462,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 494,
        "costs": [
          59,
          60,
          60,
          25,
          60,
          63,
          25,
          61,
          62,
          19
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.34711099578998983,
        "safe_publish_profile": 401,
        "safe_publish_total": 494
      },
      "verified_reference": {
        "final": 401,
        "trace": [
          0,
          1,
          3,
          17,
          19,
          49,
          145,
          176,
          177,
          401
        ],
        "updates": 9,
        "oracle_lookups": 2032,
        "stop": "full_scan_no_accepted_move",
        "total": 494,
        "costs": [
          59,
          60,
          60,
          25,
          60,
          63,
          25,
          61,
          62,
          19
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.9864399980870076,
        "safe_publish_profile": 401,
        "safe_publish_total": 494
      }
    },
    "lean_execution": {
      "final": "401",
      "total": "494",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-17",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 590,
    "baseline_costs": [
      64,
      40,
      40,
      59,
      76,
      52,
      59,
      76,
      76,
      48
    ],
    "weights": {
      "a": 3,
      "b": 2,
      "c": 3,
      "d": 3,
      "f": 1,
      "h": 2,
      "i": 2,
      "j": 1,
      "k": 2,
      "l": 1,
      "p": 1,
      "q": 1,
      "r": 2,
      "s": 3
    },
    "alternative_penalties": [
      3,
      2,
      1,
      1,
      3,
      0,
      3,
      0,
      1,
      1
    ],
    "table_sha256": "28bb6b15fd7c93d45ee1f4538809dc4ea22f8b04674702c682f6005b663a3ba6",
    "cost_precompute_ms": 14.567448997695465,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 474,
      "approved_profile": 400,
      "approved_total": 474,
      "approved_profiles": 19,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 590,
            "total_after": 533,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 533,
            "total_after": 516
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 516,
            "total_after": 492,
            "risk_score": 6
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 492,
            "total_after": 489,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 489,
            "total_after": 474
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 740,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 474,
        "costs": [
          58,
          34,
          34,
          47,
          61,
          40,
          47,
          58,
          59,
          36
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.41841100028250366,
        "safe_publish_profile": 400,
        "safe_publish_total": 474
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 590,
            "total_after": 557,
            "risk_score": 15
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 557,
            "total_after": 516
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 516,
            "total_after": 492,
            "risk_score": 12
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 492,
            "total_after": 489,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 489,
            "total_after": 474
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 740,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 474,
        "costs": [
          58,
          34,
          34,
          47,
          61,
          40,
          47,
          58,
          59,
          36
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.38103499537101015,
        "safe_publish_profile": 400,
        "safe_publish_total": 474
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 590,
            "total_after": 557,
            "risk_score": 2
          },
          {
            "from": 1,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 557,
            "total_after": 514,
            "risk_score": 2
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 514,
            "total_after": 490,
            "risk_score": 2
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 490,
            "total_after": 489,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 489,
            "total_after": 474
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 487,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 474,
        "costs": [
          58,
          34,
          34,
          47,
          61,
          40,
          47,
          58,
          59,
          36
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3056819987250492,
        "safe_publish_profile": 400,
        "safe_publish_total": 474
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          9,
          17,
          129,
          144,
          145,
          385,
          400
        ],
        "updates": 8,
        "oracle_lookups": 2272,
        "stop": "full_scan_no_accepted_move",
        "total": 474,
        "costs": [
          58,
          34,
          34,
          47,
          61,
          40,
          47,
          58,
          59,
          36
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.4446710047195666,
        "safe_publish_profile": 400,
        "safe_publish_total": 474
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "474",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-18",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 582,
    "baseline_costs": [
      69,
      46,
      46,
      54,
      75,
      52,
      54,
      75,
      75,
      36
    ],
    "weights": {
      "a": 3,
      "b": 2,
      "c": 2,
      "d": 2,
      "f": 1,
      "h": 1,
      "i": 3,
      "j": 2,
      "k": 2,
      "l": 3,
      "p": 2,
      "q": 1,
      "r": 1,
      "s": 2
    },
    "alternative_penalties": [
      0,
      2,
      3,
      2,
      1,
      3,
      2,
      0,
      2,
      0
    ],
    "table_sha256": "f2d22a7db3d2ece7f8fade6ad592327dc6bf9b124d0a867dcd5dd87133d11d09",
    "cost_precompute_ms": 13.063204001809936,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 489,
      "approved_profile": 400,
      "approved_total": 489,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 582,
            "total_after": 535,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 535,
            "total_after": 513
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 513,
            "total_after": 495,
            "risk_score": 5
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 495,
            "total_after": 495,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 495,
            "total_after": 489
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 740,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 489,
        "costs": [
          63,
          40,
          40,
          45,
          62,
          43,
          45,
          61,
          63,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.5026880025980063,
        "safe_publish_profile": 400,
        "safe_publish_total": 489
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 582,
            "total_after": 546,
            "risk_score": 18
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 546,
            "total_after": 513
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 513,
            "total_after": 495,
            "risk_score": 9
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 495,
            "total_after": 495,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 495,
            "total_after": 489
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 739,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 489,
        "costs": [
          63,
          40,
          40,
          45,
          62,
          43,
          45,
          61,
          63,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.5000199962523766,
        "safe_publish_profile": 400,
        "safe_publish_total": 489
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 582,
            "total_after": 546,
            "risk_score": 2
          },
          {
            "from": 1,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              8,
              2
            ],
            "members": [
              2,
              8
            ],
            "total_before": 546,
            "total_after": 514,
            "risk_score": 2
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              1
            ],
            "members": [
              1,
              7
            ],
            "total_before": 514,
            "total_after": 496,
            "risk_score": 2
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 496,
            "total_after": 495,
            "risk_score": 0
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 495,
            "total_after": 489
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 487,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 489,
        "costs": [
          63,
          40,
          40,
          45,
          62,
          43,
          45,
          61,
          63,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2978769989567809,
        "safe_publish_profile": 400,
        "safe_publish_total": 489
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          145,
          400
        ],
        "updates": 7,
        "oracle_lookups": 1892,
        "stop": "full_scan_no_accepted_move",
        "total": 489,
        "costs": [
          63,
          40,
          40,
          45,
          62,
          43,
          45,
          61,
          63,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.8428700020886026,
        "safe_publish_profile": 400,
        "safe_publish_total": 489
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "489",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-vertex-19",
    "resource_unit": "vertex",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 592,
    "baseline_costs": [
      58,
      46,
      46,
      54,
      76,
      64,
      54,
      76,
      76,
      42
    ],
    "weights": {
      "a": 3,
      "b": 2,
      "c": 1,
      "d": 2,
      "f": 1,
      "h": 2,
      "i": 2,
      "j": 2,
      "k": 2,
      "l": 2,
      "p": 2,
      "q": 1,
      "r": 3,
      "s": 1
    },
    "alternative_penalties": [
      1,
      0,
      0,
      3,
      2,
      3,
      1,
      2,
      1,
      3
    ],
    "table_sha256": "0142926015f408e4611dde7b604885b1c55d341eafd6ba7f59bbadc2c2142c6b",
    "cost_precompute_ms": 12.634777995117474,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 435,
      "approved_profile": 400,
      "approved_total": 435,
      "approved_profiles": 28,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 592,
            "total_after": 522,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 522,
            "total_after": 499
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 499,
            "total_after": 459,
            "risk_score": 4
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 459,
            "total_after": 436,
            "risk_score": 4
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 436,
            "total_after": 435
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7,
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 652,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 435,
        "costs": [
          52,
          40,
          40,
          39,
          50,
          49,
          39,
          50,
          49,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.40593599987914786,
        "safe_publish_profile": 400,
        "safe_publish_total": 435
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 592,
            "total_after": 557,
            "risk_score": 17
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 557,
            "total_after": 499
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 499,
            "total_after": 459,
            "risk_score": 19
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              7,
              8
            ],
            "members": [
              0,
              7,
              8
            ],
            "total_before": 459,
            "total_after": 436,
            "risk_score": 11
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 436,
            "total_after": 435
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7,
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 652,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 435,
        "costs": [
          52,
          40,
          40,
          39,
          50,
          49,
          39,
          50,
          49,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.36308299604570493,
        "safe_publish_profile": 400,
        "safe_publish_total": 435
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 4,
            "kind": "negotiation",
            "representatives": [
              9,
              2
            ],
            "members": [
              2,
              9
            ],
            "total_before": 592,
            "total_after": 590,
            "risk_score": 1
          },
          {
            "from": 4,
            "to": 260,
            "kind": "negotiation",
            "representatives": [
              8,
              1
            ],
            "members": [
              1,
              8
            ],
            "total_before": 590,
            "total_after": 531,
            "risk_score": 2
          },
          {
            "from": 260,
            "to": 256,
            "kind": "withdrawal",
            "members": [
              2
            ],
            "total_before": 531,
            "total_after": 521
          },
          {
            "from": 256,
            "to": 288,
            "kind": "negotiation",
            "representatives": [
              9,
              5
            ],
            "members": [
              5,
              9
            ],
            "total_before": 521,
            "total_after": 504,
            "risk_score": 4
          },
          {
            "from": 288,
            "to": 416,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 504,
            "total_after": 470,
            "risk_score": 2
          },
          {
            "from": 416,
            "to": 384,
            "kind": "withdrawal",
            "members": [
              5
            ],
            "total_before": 470,
            "total_after": 469
          },
          {
            "from": 384,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 469,
            "total_after": 458,
            "risk_score": 2
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 458,
            "total_after": 436,
            "risk_score": 5
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 436,
            "total_after": 435
          }
        ],
        "updates": 9,
        "scans": 10,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 537,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 435,
        "costs": [
          52,
          40,
          40,
          39,
          50,
          49,
          39,
          50,
          49,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.47104799887165427,
        "safe_publish_profile": 400,
        "safe_publish_total": 435
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          9,
          17,
          49,
          145,
          273,
          400
        ],
        "updates": 7,
        "oracle_lookups": 1934,
        "stop": "full_scan_no_accepted_move",
        "total": 435,
        "costs": [
          52,
          40,
          40,
          39,
          50,
          49,
          39,
          50,
          49,
          27
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.9583770006429404,
        "safe_publish_profile": 400,
        "safe_publish_total": 435
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "435",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "source10-edge",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 178,
    "baseline_costs": [
      23,
      14,
      14,
      13,
      26,
      17,
      13,
      26,
      26,
      6
    ],
    "weights": {
      "a>s": 1,
      "b>c": 1,
      "b>d": 1,
      "c>h": 1,
      "c>i": 1,
      "d>f": 1,
      "f>j": 1,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 1,
      "k>p": 1,
      "l>r": 1,
      "p>q": 1,
      "q>r": 1,
      "s>c": 1
    },
    "alternative_penalties": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "table_sha256": "e3781dac1e0c7f54a073b136e01e79b8a58fa7384b9dac68b76c426cac7df612",
    "cost_precompute_ms": 10.722585997427814,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 148,
      "approved_profile": 400,
      "approved_total": 148,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 178,
            "total_after": 160,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 160,
            "total_after": 154
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 154,
            "total_after": 150,
            "risk_score": 0
          },
          {
            "from": 145,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              7
            ],
            "total_before": 150,
            "total_after": 150,
            "risk_score": 0
          },
          {
            "from": 144,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              2,
              8
            ],
            "members": [
              2,
              8
            ],
            "total_before": 150,
            "total_after": 148,
            "risk_score": 0
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 534,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 148,
        "costs": [
          20,
          14,
          14,
          10,
          21,
          14,
          10,
          21,
          21,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3403020018595271,
        "safe_publish_profile": 400,
        "safe_publish_total": 148
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 178,
            "total_after": 166,
            "risk_score": 6
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 166,
            "total_after": 154
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 154,
            "total_after": 150,
            "risk_score": 2
          },
          {
            "from": 145,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              7
            ],
            "total_before": 150,
            "total_after": 150,
            "risk_score": 0
          },
          {
            "from": 144,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              2,
              8
            ],
            "members": [
              2,
              8
            ],
            "total_before": 150,
            "total_after": 148,
            "risk_score": 1
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 534,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 148,
        "costs": [
          20,
          14,
          14,
          10,
          21,
          14,
          10,
          21,
          21,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2981610014103353,
        "safe_publish_profile": 400,
        "safe_publish_total": 148
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 178,
            "total_after": 160,
            "risk_score": 1
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 160,
            "total_after": 150,
            "risk_score": 1
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 150,
            "total_after": 148,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 148,
        "costs": [
          20,
          14,
          14,
          10,
          21,
          14,
          10,
          21,
          21,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3543979983078316,
        "safe_publish_profile": 400,
        "safe_publish_total": 148
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          400
        ],
        "updates": 5,
        "oracle_lookups": 1614,
        "stop": "full_scan_no_accepted_move",
        "total": 148,
        "costs": [
          20,
          14,
          14,
          10,
          21,
          14,
          10,
          21,
          21,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.723821998690255,
        "safe_publish_profile": 400,
        "safe_publish_total": 148
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "148",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-00",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 418,
    "baseline_costs": [
      52,
      36,
      36,
      30,
      58,
      42,
      30,
      58,
      58,
      18
    ],
    "weights": {
      "a>s": 3,
      "b>c": 3,
      "b>d": 1,
      "c>h": 3,
      "c>i": 2,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 3,
      "k>p": 1,
      "l>r": 1,
      "p>q": 3,
      "q>r": 2,
      "s>c": 1
    },
    "alternative_penalties": [
      3,
      0,
      0,
      3,
      1,
      1,
      2,
      0,
      3,
      3
    ],
    "table_sha256": "01f186ab0007f8c4e3b4055c896e2478035986275c23e87bcd94fe368f07e3e7",
    "cost_precompute_ms": 11.901985999429598,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 332,
      "approved_profile": 400,
      "approved_total": 332,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 418,
            "total_after": 371,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 371,
            "total_after": 352
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 352,
            "total_after": 336,
            "risk_score": 4
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 448,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 336,
        "costs": [
          45,
          36,
          36,
          21,
          43,
          38,
          21,
          42,
          45,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.38728900108253583,
        "safe_publish_profile": 145,
        "safe_publish_total": 336
      },
      "reconstructed_own_risk": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 418,
            "total_after": 385,
            "risk_score": 15
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 385,
            "total_after": 352
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 352,
            "total_after": 336,
            "risk_score": 8
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 447,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 336,
        "costs": [
          45,
          36,
          36,
          21,
          43,
          38,
          21,
          42,
          45,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3190179995726794,
        "safe_publish_profile": 145,
        "safe_publish_total": 336
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 418,
            "total_after": 373,
            "risk_score": 3
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 373,
            "total_after": 343,
            "risk_score": 3
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 343,
            "total_after": 332,
            "risk_score": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 332,
        "costs": [
          43,
          36,
          36,
          21,
          43,
          36,
          21,
          42,
          45,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.335204997099936,
        "safe_publish_profile": 400,
        "safe_publish_total": 332
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          145,
          400
        ],
        "updates": 7,
        "oracle_lookups": 1892,
        "stop": "full_scan_no_accepted_move",
        "total": 332,
        "costs": [
          43,
          36,
          36,
          21,
          43,
          36,
          21,
          42,
          45,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.0403160049463622,
        "safe_publish_profile": 400,
        "safe_publish_total": 332
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "332",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-01",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 346,
    "baseline_costs": [
      46,
      24,
      24,
      30,
      49,
      27,
      30,
      49,
      49,
      18
    ],
    "weights": {
      "a>s": 3,
      "b>c": 3,
      "b>d": 1,
      "c>h": 3,
      "c>i": 2,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 2,
      "i>l": 1,
      "j>p": 3,
      "k>p": 2,
      "l>r": 1,
      "p>q": 1,
      "q>r": 1,
      "s>c": 2
    },
    "alternative_penalties": [
      3,
      1,
      2,
      0,
      2,
      0,
      0,
      0,
      0,
      2
    ],
    "table_sha256": "ff8dc05800cff284667ffd17c238e4a43595fc5a97fbde05b45c93f4ba075c23",
    "cost_precompute_ms": 10.443876002682373,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 276,
      "approved_profile": 400,
      "approved_total": 276,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 346,
            "total_after": 306,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 306,
            "total_after": 289
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 289,
            "total_after": 281,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 567,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 281,
        "costs": [
          41,
          24,
          24,
          21,
          40,
          25,
          21,
          38,
          38,
          9
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "median_lookup_phase_ms": 0.37311900086933747,
        "safe_publish_profile": 145,
        "safe_publish_total": 281
      },
      "reconstructed_own_risk": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 346,
            "total_after": 313,
            "risk_score": 15
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 313,
            "total_after": 289
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 289,
            "total_after": 281,
            "risk_score": 4
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 567,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 281,
        "costs": [
          41,
          24,
          24,
          21,
          40,
          25,
          21,
          38,
          38,
          9
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 1,
        "median_lookup_phase_ms": 0.3036229973076843,
        "safe_publish_profile": 145,
        "safe_publish_total": 281
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 346,
            "total_after": 304,
            "risk_score": 3
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 304,
            "total_after": 280,
            "risk_score": 3
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 280,
            "total_after": 276,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 276,
        "costs": [
          37,
          24,
          24,
          21,
          40,
          24,
          21,
          38,
          38,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.28518899489426985,
        "safe_publish_profile": 400,
        "safe_publish_total": 276
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          145,
          385,
          400
        ],
        "updates": 8,
        "oracle_lookups": 2279,
        "stop": "full_scan_no_accepted_move",
        "total": 276,
        "costs": [
          37,
          24,
          24,
          21,
          40,
          24,
          21,
          38,
          38,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.07251999725122,
        "safe_publish_profile": 400,
        "safe_publish_total": 276
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "276",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-02",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 406,
    "baseline_costs": [
      50,
      40,
      40,
      28,
      53,
      43,
      28,
      53,
      53,
      18
    ],
    "weights": {
      "a>s": 1,
      "b>c": 3,
      "b>d": 3,
      "c>h": 3,
      "c>i": 1,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 2,
      "i>l": 3,
      "j>p": 3,
      "k>p": 1,
      "l>r": 2,
      "p>q": 3,
      "q>r": 1,
      "s>c": 2
    },
    "alternative_penalties": [
      2,
      3,
      1,
      2,
      0,
      1,
      2,
      3,
      2,
      0
    ],
    "table_sha256": "605e2aec7fd919a5a146748cc43b0585aac3285c72d5cfb113fb803bffd9051f",
    "cost_precompute_ms": 11.472967998997774,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 327,
      "approved_profile": 400,
      "approved_total": 327,
      "approved_profiles": 23,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 406,
            "total_after": 364,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 364,
            "total_after": 342
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 342,
            "total_after": 329,
            "risk_score": 3
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              3,
              8
            ],
            "members": [
              3,
              8
            ],
            "total_before": 329,
            "total_after": 329,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 329,
            "total_after": 327
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            8
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 676,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 327,
        "costs": [
          41,
          40,
          40,
          19,
          38,
          40,
          19,
          41,
          40,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.4634610013454221,
        "safe_publish_profile": 400,
        "safe_publish_total": 327
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 406,
            "total_after": 372,
            "risk_score": 16
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 372,
            "total_after": 342
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 342,
            "total_after": 329,
            "risk_score": 5
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              3,
              8
            ],
            "members": [
              3,
              8
            ],
            "total_before": 329,
            "total_after": 329,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 329,
            "total_after": 327
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            8
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 676,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 327,
        "costs": [
          41,
          40,
          40,
          19,
          38,
          40,
          19,
          41,
          40,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.42060700070578605,
        "safe_publish_profile": 400,
        "safe_publish_total": 327
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 406,
            "total_after": 366,
            "risk_score": 3
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 366,
            "total_after": 341,
            "risk_score": 3
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              9,
              4
            ],
            "members": [
              4,
              7,
              8,
              9
            ],
            "total_before": 341,
            "total_after": 327,
            "risk_score": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            7,
            8,
            9
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 411,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 327,
        "costs": [
          41,
          40,
          40,
          19,
          38,
          40,
          19,
          41,
          40,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.24254099844256416,
        "safe_publish_profile": 400,
        "safe_publish_total": 327
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          273,
          400
        ],
        "updates": 7,
        "oracle_lookups": 2036,
        "stop": "full_scan_no_accepted_move",
        "total": 327,
        "costs": [
          41,
          40,
          40,
          19,
          38,
          40,
          19,
          41,
          40,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.9227270056726411,
        "safe_publish_profile": 400,
        "safe_publish_total": 327
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "327",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-03",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 402,
    "baseline_costs": [
      54,
      28,
      28,
      36,
      57,
      31,
      36,
      57,
      57,
      18
    ],
    "weights": {
      "a>s": 1,
      "b>c": 3,
      "b>d": 1,
      "c>h": 1,
      "c>i": 3,
      "d>f": 2,
      "f>j": 2,
      "h>r": 1,
      "i>k": 2,
      "i>l": 2,
      "j>p": 3,
      "k>p": 1,
      "l>r": 1,
      "p>q": 2,
      "q>r": 1,
      "s>c": 3
    },
    "alternative_penalties": [
      0,
      2,
      1,
      3,
      1,
      0,
      2,
      0,
      2,
      3
    ],
    "table_sha256": "9e10c4210407c97757d72f4a343121ebcc1c3f15548c620d61b907b6deae87ca",
    "cost_precompute_ms": 10.333436999644618,
    "benchmarks": {
      "global_profile": 145,
      "global_total": 327,
      "approved_profile": 145,
      "approved_total": 327,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 402,
            "total_after": 361,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 361,
            "total_after": 339
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 339,
            "total_after": 327,
            "risk_score": 4
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 448,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 327,
        "costs": [
          44,
          28,
          28,
          27,
          45,
          29,
          27,
          44,
          46,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.38658399716950953,
        "safe_publish_profile": 145,
        "safe_publish_total": 327
      },
      "reconstructed_own_risk": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 402,
            "total_after": 366,
            "risk_score": 18
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 366,
            "total_after": 339
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 339,
            "total_after": 327,
            "risk_score": 6
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 447,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 327,
        "costs": [
          44,
          28,
          28,
          27,
          45,
          29,
          27,
          44,
          46,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.40662499668542296,
        "safe_publish_profile": 145,
        "safe_publish_total": 327
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 402,
            "total_after": 362,
            "risk_score": 3
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 362,
            "total_after": 336,
            "risk_score": 3
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 336,
            "total_after": 327,
            "risk_score": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 327,
        "costs": [
          45,
          28,
          28,
          27,
          45,
          28,
          27,
          44,
          46,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.4851320045418106,
        "safe_publish_profile": 400,
        "safe_publish_total": 327
      },
      "verified_reference": {
        "final": 145,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          145
        ],
        "updates": 6,
        "oracle_lookups": 1490,
        "stop": "full_scan_no_accepted_move",
        "total": 327,
        "costs": [
          44,
          28,
          28,
          27,
          45,
          29,
          27,
          44,
          46,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.1412880048737861,
        "safe_publish_profile": 145,
        "safe_publish_total": 327
      }
    },
    "lean_execution": {
      "final": "145",
      "total": "327",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-04",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 376,
    "baseline_costs": [
      46,
      32,
      32,
      24,
      55,
      41,
      24,
      55,
      55,
      12
    ],
    "weights": {
      "a>s": 2,
      "b>c": 2,
      "b>d": 2,
      "c>h": 1,
      "c>i": 2,
      "d>f": 1,
      "f>j": 1,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 3,
      "k>p": 1,
      "l>r": 1,
      "p>q": 3,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      1,
      1,
      2,
      2,
      2,
      1,
      1,
      3,
      1,
      1
    ],
    "table_sha256": "c8c6370ce13e3533fb12868d8e7da5202e873af658996e80fccad06d824a1c80",
    "cost_precompute_ms": 10.265060998790432,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 304,
      "approved_profile": 400,
      "approved_total": 304,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 376,
            "total_after": 336,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 336,
            "total_after": 323
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 323,
            "total_after": 310,
            "risk_score": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 448,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 310,
        "costs": [
          41,
          32,
          32,
          18,
          42,
          35,
          18,
          43,
          43,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2836999992723577,
        "safe_publish_profile": 145,
        "safe_publish_total": 310
      },
      "reconstructed_own_risk": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 376,
            "total_after": 353,
            "risk_score": 11
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 353,
            "total_after": 323
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 323,
            "total_after": 310,
            "risk_score": 5
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 447,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 310,
        "costs": [
          41,
          32,
          32,
          18,
          42,
          35,
          18,
          43,
          43,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.6646170004387386,
        "safe_publish_profile": 145,
        "safe_publish_total": 310
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 376,
            "total_after": 335,
            "risk_score": 2
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 335,
            "total_after": 312,
            "risk_score": 2
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 312,
            "total_after": 304,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 304,
        "costs": [
          40,
          32,
          32,
          18,
          42,
          32,
          18,
          43,
          41,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.33877600071718916,
        "safe_publish_profile": 400,
        "safe_publish_total": 304
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          273,
          400
        ],
        "updates": 7,
        "oracle_lookups": 2036,
        "stop": "full_scan_no_accepted_move",
        "total": 304,
        "costs": [
          40,
          32,
          32,
          18,
          42,
          32,
          18,
          43,
          41,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.9101590039790608,
        "safe_publish_profile": 400,
        "safe_publish_total": 304
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "304",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-05",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 426,
    "baseline_costs": [
      57,
      24,
      24,
      36,
      66,
      33,
      36,
      66,
      66,
      18
    ],
    "weights": {
      "a>s": 1,
      "b>c": 3,
      "b>d": 1,
      "c>h": 3,
      "c>i": 3,
      "d>f": 3,
      "f>j": 1,
      "h>r": 2,
      "i>k": 1,
      "i>l": 1,
      "j>p": 1,
      "k>p": 3,
      "l>r": 2,
      "p>q": 2,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      2,
      1,
      1,
      2,
      2,
      0,
      3,
      0,
      2,
      0
    ],
    "table_sha256": "c37a97608cfcd0d8332b8b079a5327d9c9d400d8344aa1596dc9822416e0ca3a",
    "cost_precompute_ms": 10.194302994932514,
    "benchmarks": {
      "global_profile": 401,
      "global_total": 312,
      "approved_profile": 401,
      "approved_total": 312,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 426,
            "total_after": 374,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 374,
            "total_after": 350
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 350,
            "total_after": 322,
            "risk_score": 2
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 322,
            "total_after": 312,
            "risk_score": 0
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 470,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 312,
        "costs": [
          47,
          24,
          24,
          24,
          47,
          24,
          24,
          45,
          47,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.28597700293175876,
        "safe_publish_profile": 401,
        "safe_publish_total": 312
      },
      "reconstructed_own_risk": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 426,
            "total_after": 392,
            "risk_score": 16
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 392,
            "total_after": 350
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 350,
            "total_after": 322,
            "risk_score": 14
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 322,
            "total_after": 312,
            "risk_score": 4
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 471,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 312,
        "costs": [
          47,
          24,
          24,
          24,
          47,
          24,
          24,
          45,
          47,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.26438000350026414,
        "safe_publish_profile": 401,
        "safe_publish_total": 312
      },
      "reconstructed_reverse_schedule": {
        "final": 401,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 426,
            "total_after": 374,
            "risk_score": 3
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 374,
            "total_after": 336,
            "risk_score": 3
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              9,
              4
            ],
            "members": [
              4,
              7,
              8,
              9
            ],
            "total_before": 336,
            "total_after": 316,
            "risk_score": 3
          },
          {
            "from": 400,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              0
            ],
            "members": [
              0,
              6
            ],
            "total_before": 316,
            "total_after": 312,
            "risk_score": 1
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            6
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            7,
            8,
            9
          ],
          [
            5
          ]
        ],
        "oracle_lookups": 382,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 312,
        "costs": [
          47,
          24,
          24,
          24,
          47,
          24,
          24,
          45,
          47,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.25518400070723146,
        "safe_publish_profile": 401,
        "safe_publish_total": 312
      },
      "verified_reference": {
        "final": 401,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          145,
          400,
          401
        ],
        "updates": 8,
        "oracle_lookups": 2295,
        "stop": "full_scan_no_accepted_move",
        "total": 312,
        "costs": [
          47,
          24,
          24,
          24,
          47,
          24,
          24,
          45,
          47,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.0300279973307624,
        "safe_publish_profile": 401,
        "safe_publish_total": 312
      }
    },
    "lean_execution": {
      "final": "401",
      "total": "312",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-06",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 484,
    "baseline_costs": [
      64,
      38,
      38,
      30,
      73,
      47,
      30,
      73,
      73,
      18
    ],
    "weights": {
      "a>s": 2,
      "b>c": 3,
      "b>d": 2,
      "c>h": 2,
      "c>i": 2,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 3,
      "i>l": 1,
      "j>p": 3,
      "k>p": 3,
      "l>r": 1,
      "p>q": 3,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      3,
      1,
      1,
      2,
      0,
      0,
      2,
      3,
      3,
      2
    ],
    "table_sha256": "891a5e5a5cf6de970bc883456b47311d8885af2666d9e24cb29ef96643a49e62",
    "cost_precompute_ms": 12.411658004566561,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 382,
      "approved_profile": 400,
      "approved_total": 382,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 484,
            "total_after": 430,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 430,
            "total_after": 409
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 409,
            "total_after": 388,
            "risk_score": 3
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              3,
              8
            ],
            "members": [
              3,
              8
            ],
            "total_before": 388,
            "total_after": 385,
            "risk_score": 0
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 385,
            "total_after": 382
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            8
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 676,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 382,
        "costs": [
          55,
          38,
          38,
          21,
          52,
          38,
          21,
          55,
          55,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3974589999415912,
        "safe_publish_profile": 400,
        "safe_publish_total": 382
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 484,
            "total_after": 451,
            "risk_score": 15
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 451,
            "total_after": 409
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 409,
            "total_after": 388,
            "risk_score": 9
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              3,
              8
            ],
            "members": [
              3,
              8
            ],
            "total_before": 388,
            "total_after": 385,
            "risk_score": 0
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 385,
            "total_after": 382
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            8
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 676,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 382,
        "costs": [
          55,
          38,
          38,
          21,
          52,
          38,
          21,
          55,
          55,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3691509991767816,
        "safe_publish_profile": 400,
        "safe_publish_total": 382
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 484,
            "total_after": 433,
            "risk_score": 3
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 433,
            "total_after": 400,
            "risk_score": 3
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              9,
              4
            ],
            "members": [
              4,
              7,
              8,
              9
            ],
            "total_before": 400,
            "total_after": 382,
            "risk_score": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            7,
            8,
            9
          ],
          [
            5
          ],
          [
            6
          ]
        ],
        "oracle_lookups": 411,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 382,
        "costs": [
          55,
          38,
          38,
          21,
          52,
          38,
          21,
          55,
          55,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2789089994621463,
        "safe_publish_profile": 400,
        "safe_publish_total": 382
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          400
        ],
        "updates": 6,
        "oracle_lookups": 1761,
        "stop": "full_scan_no_accepted_move",
        "total": 382,
        "costs": [
          55,
          38,
          38,
          21,
          52,
          38,
          21,
          55,
          55,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.9817500031203963,
        "safe_publish_profile": 400,
        "safe_publish_total": 382
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "382",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-07",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 376,
    "baseline_costs": [
      54,
      32,
      32,
      23,
      57,
      35,
      23,
      57,
      57,
      6
    ],
    "weights": {
      "a>s": 3,
      "b>c": 1,
      "b>d": 1,
      "c>h": 1,
      "c>i": 3,
      "d>f": 2,
      "f>j": 2,
      "h>r": 2,
      "i>k": 3,
      "i>l": 1,
      "j>p": 2,
      "k>p": 2,
      "l>r": 1,
      "p>q": 3,
      "q>r": 1,
      "s>c": 1
    },
    "alternative_penalties": [
      1,
      3,
      3,
      0,
      0,
      3,
      2,
      0,
      3,
      2
    ],
    "table_sha256": "6784933f6f2beb133ae128bb344ba4cb8afe633f5cc403f7d515b85f7c7753f8",
    "cost_precompute_ms": 10.325221999664791,
    "benchmarks": {
      "global_profile": 144,
      "global_total": 352,
      "approved_profile": 144,
      "approved_total": 352,
      "approved_profiles": 11,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 144,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 376,
            "total_after": 358,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 358,
            "total_after": 352,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            4
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 484,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 352,
        "costs": [
          52,
          32,
          32,
          21,
          52,
          33,
          21,
          52,
          53,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.28406000637914985,
        "safe_publish_profile": 144,
        "safe_publish_total": 352
      },
      "reconstructed_own_risk": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 376,
            "total_after": 365,
            "risk_score": 5
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 365,
            "total_after": 357
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 558,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 357,
        "costs": [
          53,
          32,
          32,
          21,
          52,
          34,
          21,
          54,
          54,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2954049996333197,
        "safe_publish_profile": 17,
        "safe_publish_total": 357
      },
      "reconstructed_reverse_schedule": {
        "final": 384,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 376,
            "total_after": 361,
            "risk_score": 1
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 361,
            "total_after": 355,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            7
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8,
            9
          ]
        ],
        "oracle_lookups": 509,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 355,
        "costs": [
          52,
          32,
          32,
          21,
          53,
          33,
          21,
          52,
          55,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2944979933090508,
        "safe_publish_profile": 384,
        "safe_publish_total": 355
      },
      "verified_reference": {
        "final": 144,
        "trace": [
          0,
          1,
          16,
          17,
          144
        ],
        "updates": 4,
        "oracle_lookups": 1212,
        "stop": "full_scan_no_accepted_move",
        "total": 352,
        "costs": [
          52,
          32,
          32,
          21,
          52,
          33,
          21,
          52,
          53,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.5356600013328716,
        "safe_publish_profile": 144,
        "safe_publish_total": 352
      }
    },
    "lean_execution": {
      "final": "144",
      "total": "352",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-08",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 322,
    "baseline_costs": [
      41,
      30,
      30,
      22,
      44,
      33,
      22,
      44,
      44,
      12
    ],
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 3,
      "c>h": 3,
      "c>i": 1,
      "d>f": 3,
      "f>j": 1,
      "h>r": 2,
      "i>k": 3,
      "i>l": 2,
      "j>p": 2,
      "k>p": 1,
      "l>r": 3,
      "p>q": 2,
      "q>r": 1,
      "s>c": 3
    },
    "alternative_penalties": [
      3,
      1,
      1,
      3,
      3,
      1,
      1,
      2,
      1,
      3
    ],
    "table_sha256": "e8e06356e04891cea9868944ac55f3b572c51e8d1f1cb95aef69ae8b007da356",
    "cost_precompute_ms": 12.306648000958376,
    "benchmarks": {
      "global_profile": 384,
      "global_total": 283,
      "approved_profile": 384,
      "approved_total": 283,
      "approved_profiles": 12,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 322,
            "total_after": 295,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 295,
            "total_after": 290
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 558,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 290,
        "costs": [
          38,
          30,
          30,
          18,
          38,
          32,
          18,
          39,
          39,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.33012399944709614,
        "safe_publish_profile": 17,
        "safe_publish_total": 290
      },
      "reconstructed_own_risk": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 322,
            "total_after": 301,
            "risk_score": 9
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 301,
            "total_after": 290
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 558,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 290,
        "costs": [
          38,
          30,
          30,
          18,
          38,
          32,
          18,
          39,
          39,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2794179963530041,
        "safe_publish_profile": 17,
        "safe_publish_total": 290
      },
      "reconstructed_reverse_schedule": {
        "final": 384,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 322,
            "total_after": 293,
            "risk_score": 2
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 293,
            "total_after": 283,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            7
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8,
            9
          ]
        ],
        "oracle_lookups": 509,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 283,
        "costs": [
          37,
          30,
          30,
          18,
          38,
          31,
          18,
          37,
          36,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.29747500229859725,
        "safe_publish_profile": 384,
        "safe_publish_total": 283
      },
      "verified_reference": {
        "final": 384,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          272,
          384
        ],
        "updates": 7,
        "oracle_lookups": 2003,
        "stop": "full_scan_no_accepted_move",
        "total": 283,
        "costs": [
          37,
          30,
          30,
          18,
          38,
          31,
          18,
          37,
          36,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.9413779989699833,
        "safe_publish_profile": 384,
        "safe_publish_total": 283
      }
    },
    "lean_execution": {
      "final": "384",
      "total": "283",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-09",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 244,
    "baseline_costs": [
      29,
      22,
      22,
      16,
      35,
      28,
      16,
      35,
      35,
      6
    ],
    "weights": {
      "a>s": 1,
      "b>c": 1,
      "b>d": 2,
      "c>h": 1,
      "c>i": 1,
      "d>f": 2,
      "f>j": 3,
      "h>r": 1,
      "i>k": 1,
      "i>l": 2,
      "j>p": 1,
      "k>p": 3,
      "l>r": 3,
      "p>q": 1,
      "q>r": 2,
      "s>c": 2
    },
    "alternative_penalties": [
      2,
      1,
      3,
      0,
      0,
      1,
      2,
      2,
      1,
      2
    ],
    "table_sha256": "a8cfeca82ee9520292f7db3f26fb880ecec9fe41d00820d3d2bff4cdf8fe4692",
    "cost_precompute_ms": 10.336906998418272,
    "benchmarks": {
      "global_profile": 272,
      "global_total": 209,
      "approved_profile": 272,
      "approved_total": 209,
      "approved_profiles": 12,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 144,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 244,
            "total_after": 220,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              4,
              7
            ],
            "members": [
              0,
              4,
              7
            ],
            "total_before": 220,
            "total_after": 210,
            "risk_score": 3
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            4,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 357,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 210,
        "costs": [
          27,
          22,
          22,
          14,
          26,
          24,
          14,
          28,
          29,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.22084100055508316,
        "safe_publish_profile": 144,
        "safe_publish_total": 210
      },
      "reconstructed_own_risk": {
        "final": 272,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 244,
            "total_after": 234,
            "risk_score": 4
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 234,
            "total_after": 218
          },
          {
            "from": 17,
            "to": 273,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 218,
            "total_after": 215,
            "risk_score": 1
          },
          {
            "from": 273,
            "to": 272,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              8
            ],
            "total_before": 215,
            "total_after": 209,
            "risk_score": 4
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 506,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 209,
        "costs": [
          27,
          22,
          22,
          14,
          26,
          24,
          14,
          29,
          27,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.29014900064794347,
        "safe_publish_profile": 272,
        "safe_publish_total": 209
      },
      "reconstructed_reverse_schedule": {
        "final": 272,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 244,
            "total_after": 221,
            "risk_score": 1
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 221,
            "total_after": 211,
            "risk_score": 1
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 211,
            "total_after": 211,
            "risk_score": 0
          },
          {
            "from": 400,
            "to": 272,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 211,
            "total_after": 209
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7
          ],
          [
            8,
            9
          ]
        ],
        "oracle_lookups": 588,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 209,
        "costs": [
          27,
          22,
          22,
          14,
          26,
          24,
          14,
          29,
          27,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.33914000232471153,
        "safe_publish_profile": 272,
        "safe_publish_total": 209
      },
      "verified_reference": {
        "final": 272,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          272
        ],
        "updates": 5,
        "oracle_lookups": 1486,
        "stop": "full_scan_no_accepted_move",
        "total": 209,
        "costs": [
          27,
          22,
          22,
          14,
          26,
          24,
          14,
          29,
          27,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.6532189945573919,
        "safe_publish_profile": 272,
        "safe_publish_total": 209
      }
    },
    "lean_execution": {
      "final": "272",
      "total": "209",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-10",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 278,
    "baseline_costs": [
      38,
      20,
      20,
      21,
      41,
      23,
      21,
      41,
      41,
      12
    ],
    "weights": {
      "a>s": 2,
      "b>c": 2,
      "b>d": 1,
      "c>h": 3,
      "c>i": 1,
      "d>f": 2,
      "f>j": 3,
      "h>r": 2,
      "i>k": 3,
      "i>l": 3,
      "j>p": 1,
      "k>p": 2,
      "l>r": 1,
      "p>q": 1,
      "q>r": 1,
      "s>c": 3
    },
    "alternative_penalties": [
      2,
      2,
      3,
      0,
      1,
      3,
      3,
      2,
      3,
      1
    ],
    "table_sha256": "641db3bbf40837f5d52788d3a78b1dc6e2fe6a6773d8b542cd5bb36d91fff9d0",
    "cost_precompute_ms": 10.51640599325765,
    "benchmarks": {
      "global_profile": 144,
      "global_total": 237,
      "approved_profile": 144,
      "approved_total": 237,
      "approved_profiles": 15,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 278,
            "total_after": 249,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 249,
            "total_after": 241
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 558,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 241,
        "costs": [
          33,
          20,
          20,
          17,
          32,
          22,
          17,
          36,
          36,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.32298400037689134,
        "safe_publish_profile": 17,
        "safe_publish_total": 241
      },
      "reconstructed_own_risk": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 278,
            "total_after": 256,
            "risk_score": 10
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 256,
            "total_after": 241
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 558,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 241,
        "costs": [
          33,
          20,
          20,
          17,
          32,
          22,
          17,
          36,
          36,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.27261499781161547,
        "safe_publish_profile": 17,
        "safe_publish_total": 241
      },
      "reconstructed_reverse_schedule": {
        "final": 384,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 278,
            "total_after": 251,
            "risk_score": 2
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 251,
            "total_after": 239,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 450,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 239,
        "costs": [
          34,
          20,
          20,
          17,
          35,
          21,
          17,
          33,
          34,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.25252599880332127,
        "safe_publish_profile": 384,
        "safe_publish_total": 239
      },
      "verified_reference": {
        "final": 144,
        "trace": [
          0,
          1,
          16,
          17,
          144
        ],
        "updates": 4,
        "oracle_lookups": 1212,
        "stop": "full_scan_no_accepted_move",
        "total": 237,
        "costs": [
          34,
          20,
          20,
          17,
          32,
          21,
          17,
          33,
          35,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.5354120003175922,
        "safe_publish_profile": 144,
        "safe_publish_total": 237
      }
    },
    "lean_execution": {
      "final": "144",
      "total": "237",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-11",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 310,
    "baseline_costs": [
      38,
      32,
      32,
      16,
      44,
      38,
      16,
      44,
      44,
      6
    ],
    "weights": {
      "a>s": 3,
      "b>c": 1,
      "b>d": 3,
      "c>h": 2,
      "c>i": 1,
      "d>f": 1,
      "f>j": 1,
      "h>r": 2,
      "i>k": 1,
      "i>l": 3,
      "j>p": 2,
      "k>p": 2,
      "l>r": 2,
      "p>q": 3,
      "q>r": 2,
      "s>c": 3
    },
    "alternative_penalties": [
      2,
      3,
      3,
      1,
      0,
      1,
      3,
      3,
      3,
      1
    ],
    "table_sha256": "1148f249e1989f6c8d8fd302f2b20181af3fbe27c1c0bcaeb34fb5ed8da4465e",
    "cost_precompute_ms": 10.093349999806378,
    "benchmarks": {
      "global_profile": 144,
      "global_total": 283,
      "approved_profile": 144,
      "approved_total": 283,
      "approved_profiles": 8,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 144,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 310,
            "total_after": 286,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              3,
              7
            ],
            "members": [
              3,
              7
            ],
            "total_before": 286,
            "total_after": 283,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0,
            4
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            7
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 576,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 283,
        "costs": [
          36,
          32,
          32,
          14,
          38,
          34,
          14,
          41,
          38,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3360210030223243,
        "safe_publish_profile": 144,
        "safe_publish_total": 283
      },
      "reconstructed_own_risk": {
        "final": 144,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 310,
            "total_after": 300,
            "risk_score": 4
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 300,
            "total_after": 290
          },
          {
            "from": 17,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 290,
            "total_after": 286,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              3,
              7
            ],
            "members": [
              3,
              7
            ],
            "total_before": 286,
            "total_after": 283,
            "risk_score": 0
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            4
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3,
            7
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 589,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 283,
        "costs": [
          36,
          32,
          32,
          14,
          38,
          34,
          14,
          41,
          38,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.32947600266197696,
        "safe_publish_profile": 144,
        "safe_publish_total": 283
      },
      "reconstructed_reverse_schedule": {
        "final": 384,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 310,
            "total_after": 289,
            "risk_score": 1
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              7,
              6
            ],
            "members": [
              6,
              7
            ],
            "total_before": 289,
            "total_after": 286,
            "risk_score": 0
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6,
            7
          ],
          [
            8,
            9
          ]
        ],
        "oracle_lookups": 541,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 286,
        "costs": [
          36,
          32,
          32,
          14,
          38,
          34,
          14,
          41,
          41,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.31563299853587523,
        "safe_publish_profile": 384,
        "safe_publish_total": 286
      },
      "verified_reference": {
        "final": 144,
        "trace": [
          0,
          1,
          16,
          144
        ],
        "updates": 3,
        "oracle_lookups": 1193,
        "stop": "full_scan_no_accepted_move",
        "total": 283,
        "costs": [
          36,
          32,
          32,
          14,
          38,
          34,
          14,
          41,
          38,
          4
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.5832629976794124,
        "safe_publish_profile": 144,
        "safe_publish_total": 283
      }
    },
    "lean_execution": {
      "final": "144",
      "total": "283",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-12",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 358,
    "baseline_costs": [
      47,
      26,
      26,
      25,
      53,
      32,
      25,
      53,
      53,
      18
    ],
    "weights": {
      "a>s": 3,
      "b>c": 3,
      "b>d": 2,
      "c>h": 3,
      "c>i": 1,
      "d>f": 2,
      "f>j": 1,
      "h>r": 3,
      "i>k": 3,
      "i>l": 1,
      "j>p": 2,
      "k>p": 1,
      "l>r": 1,
      "p>q": 2,
      "q>r": 2,
      "s>c": 2
    },
    "alternative_penalties": [
      0,
      3,
      0,
      2,
      2,
      1,
      1,
      2,
      1,
      1
    ],
    "table_sha256": "f15edd1d12d50e668604055eccaaec82a0842737574d655782942adc3aa8413f",
    "cost_precompute_ms": 11.05508700129576,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 279,
      "approved_profile": 400,
      "approved_total": 279,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 358,
            "total_after": 312,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 312,
            "total_after": 292
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 292,
            "total_after": 282,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 567,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 282,
        "costs": [
          39,
          26,
          26,
          16,
          41,
          28,
          16,
          41,
          40,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3176399986841716,
        "safe_publish_profile": 145,
        "safe_publish_total": 282
      },
      "reconstructed_own_risk": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 358,
            "total_after": 322,
            "risk_score": 18
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 322,
            "total_after": 292
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 292,
            "total_after": 282,
            "risk_score": 4
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 567,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 282,
        "costs": [
          39,
          26,
          26,
          16,
          41,
          28,
          16,
          41,
          40,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.32147499587154016,
        "safe_publish_profile": 145,
        "safe_publish_total": 282
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 358,
            "total_after": 311,
            "risk_score": 3
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 311,
            "total_after": 285,
            "risk_score": 3
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 285,
            "total_after": 279,
            "risk_score": 2
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 279,
        "costs": [
          38,
          26,
          26,
          16,
          41,
          26,
          16,
          41,
          40,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.27695299650076777,
        "safe_publish_profile": 400,
        "safe_publish_total": 279
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          273,
          400
        ],
        "updates": 7,
        "oracle_lookups": 2036,
        "stop": "full_scan_no_accepted_move",
        "total": 279,
        "costs": [
          38,
          26,
          26,
          16,
          41,
          26,
          16,
          41,
          40,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.9313050031778403,
        "safe_publish_profile": 400,
        "safe_publish_total": 279
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "279",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-13",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 420,
    "baseline_costs": [
      57,
      26,
      26,
      36,
      63,
      32,
      36,
      63,
      63,
      18
    ],
    "weights": {
      "a>s": 2,
      "b>c": 3,
      "b>d": 2,
      "c>h": 3,
      "c>i": 3,
      "d>f": 3,
      "f>j": 2,
      "h>r": 1,
      "i>k": 3,
      "i>l": 2,
      "j>p": 3,
      "k>p": 3,
      "l>r": 1,
      "p>q": 1,
      "q>r": 2,
      "s>c": 3
    },
    "alternative_penalties": [
      2,
      0,
      0,
      3,
      1,
      2,
      3,
      1,
      3,
      2
    ],
    "table_sha256": "c10fb50d054c8b6c72a189504199ea863c5a9711ac169a8fae11c5de96adf149",
    "cost_precompute_ms": 10.39136599865742,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 341,
      "approved_profile": 400,
      "approved_total": 341,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 420,
            "total_after": 373,
            "risk_score": 3
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 373,
            "total_after": 355
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 355,
            "total_after": 344,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 567,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 344,
        "costs": [
          51,
          26,
          26,
          27,
          50,
          28,
          27,
          50,
          50,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3779829930863343,
        "safe_publish_profile": 145,
        "safe_publish_total": 344
      },
      "reconstructed_own_risk": {
        "final": 145,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 420,
            "total_after": 386,
            "risk_score": 16
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 386,
            "total_after": 355
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 355,
            "total_after": 344,
            "risk_score": 5
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1,
            7
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 567,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 344,
        "costs": [
          51,
          26,
          26,
          27,
          50,
          28,
          27,
          50,
          50,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.29089199961163104,
        "safe_publish_profile": 145,
        "safe_publish_total": 344
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 420,
            "total_after": 375,
            "risk_score": 3
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 375,
            "total_after": 348,
            "risk_score": 3
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 348,
            "total_after": 341,
            "risk_score": 3
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 341,
        "costs": [
          48,
          26,
          26,
          27,
          50,
          26,
          27,
          50,
          52,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2760390052571893,
        "safe_publish_profile": 400,
        "safe_publish_total": 341
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          400
        ],
        "updates": 6,
        "oracle_lookups": 1761,
        "stop": "full_scan_no_accepted_move",
        "total": 341,
        "costs": [
          48,
          26,
          26,
          27,
          50,
          26,
          27,
          50,
          52,
          9
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.8081350024440326,
        "safe_publish_profile": 400,
        "safe_publish_total": 341
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "341",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-14",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 430,
    "baseline_costs": [
      60,
      32,
      32,
      29,
      66,
      38,
      29,
      66,
      66,
      12
    ],
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 1,
      "c>h": 1,
      "c>i": 3,
      "d>f": 3,
      "f>j": 1,
      "h>r": 3,
      "i>k": 3,
      "i>l": 1,
      "j>p": 2,
      "k>p": 2,
      "l>r": 1,
      "p>q": 3,
      "q>r": 2,
      "s>c": 3
    },
    "alternative_penalties": [
      3,
      3,
      0,
      3,
      3,
      2,
      1,
      3,
      1,
      0
    ],
    "table_sha256": "88a3952701226478f0cdc328f4884cbb26d18a7828b97a0a214cec0340b02ce8",
    "cost_precompute_ms": 9.910120999848004,
    "benchmarks": {
      "global_profile": 272,
      "global_total": 382,
      "approved_profile": 272,
      "approved_total": 382,
      "approved_profiles": 12,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 430,
            "total_after": 397,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 397,
            "total_after": 392
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 558,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 392,
        "costs": [
          57,
          32,
          32,
          25,
          57,
          36,
          25,
          60,
          60,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3233500028727576,
        "safe_publish_profile": 17,
        "safe_publish_total": 392
      },
      "reconstructed_own_risk": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 430,
            "total_after": 409,
            "risk_score": 9
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 409,
            "total_after": 392
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 558,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 392,
        "costs": [
          57,
          32,
          32,
          25,
          57,
          36,
          25,
          60,
          60,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2789410063996911,
        "safe_publish_profile": 17,
        "safe_publish_total": 392
      },
      "reconstructed_reverse_schedule": {
        "final": 384,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 430,
            "total_after": 395,
            "risk_score": 2
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 395,
            "total_after": 382,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 450,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 382,
        "costs": [
          56,
          32,
          32,
          25,
          58,
          34,
          25,
          57,
          55,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.25829599326243624,
        "safe_publish_profile": 384,
        "safe_publish_total": 382
      },
      "verified_reference": {
        "final": 272,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          272
        ],
        "updates": 5,
        "oracle_lookups": 1486,
        "stop": "full_scan_no_accepted_move",
        "total": 382,
        "costs": [
          56,
          32,
          32,
          25,
          57,
          34,
          25,
          58,
          55,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.6787099991925061,
        "safe_publish_profile": 272,
        "safe_publish_total": 382
      }
    },
    "lean_execution": {
      "final": "272",
      "total": "382",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-15",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 262,
    "baseline_costs": [
      29,
      26,
      26,
      13,
      38,
      35,
      13,
      38,
      38,
      6
    ],
    "weights": {
      "a>s": 1,
      "b>c": 1,
      "b>d": 2,
      "c>h": 3,
      "c>i": 1,
      "d>f": 3,
      "f>j": 3,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 2,
      "k>p": 3,
      "l>r": 1,
      "p>q": 1,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      2,
      3,
      0,
      0,
      1,
      0,
      1,
      2,
      0,
      0
    ],
    "table_sha256": "09e7807c1900c9361dd2fc33ec14ea86809b4578025fc4aec9ab6986a59751ae",
    "cost_precompute_ms": 10.154062001674902,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 211,
      "approved_profile": 400,
      "approved_total": 211,
      "approved_profiles": 15,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 262,
            "total_after": 233,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 233,
            "total_after": 229
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 229,
            "total_after": 219,
            "risk_score": 2
          },
          {
            "from": 145,
            "to": 144,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 219,
            "total_after": 217
          },
          {
            "from": 144,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              0,
              8
            ],
            "members": [
              0,
              8
            ],
            "total_before": 217,
            "total_after": 211,
            "risk_score": 1
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 463,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 211,
        "costs": [
          26,
          26,
          26,
          10,
          28,
          26,
          10,
          29,
          27,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3072480030823499,
        "safe_publish_profile": 400,
        "safe_publish_total": 211
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 262,
            "total_after": 252,
            "risk_score": 4
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 252,
            "total_after": 229
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 229,
            "total_after": 219,
            "risk_score": 4
          },
          {
            "from": 145,
            "to": 144,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 219,
            "total_after": 217
          },
          {
            "from": 144,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              0,
              8
            ],
            "members": [
              0,
              8
            ],
            "total_before": 217,
            "total_after": 211,
            "risk_score": 3
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            8
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 464,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 211,
        "costs": [
          26,
          26,
          26,
          10,
          28,
          26,
          10,
          29,
          27,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.27918499836232513,
        "safe_publish_profile": 400,
        "safe_publish_total": 211
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 262,
            "total_after": 232,
            "risk_score": 1
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 232,
            "total_after": 216,
            "risk_score": 1
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 216,
            "total_after": 211,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 211,
        "costs": [
          26,
          26,
          26,
          10,
          28,
          26,
          10,
          29,
          27,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.29165600426495075,
        "safe_publish_profile": 400,
        "safe_publish_total": 211
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          272,
          400
        ],
        "updates": 6,
        "oracle_lookups": 1888,
        "stop": "full_scan_no_accepted_move",
        "total": 211,
        "costs": [
          26,
          26,
          26,
          10,
          28,
          26,
          10,
          29,
          27,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.853304001793731,
        "safe_publish_profile": 400,
        "safe_publish_total": 211
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "211",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-16",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 322,
    "baseline_costs": [
      45,
      20,
      20,
      29,
      48,
      23,
      29,
      48,
      48,
      12
    ],
    "weights": {
      "a>s": 2,
      "b>c": 2,
      "b>d": 1,
      "c>h": 3,
      "c>i": 3,
      "d>f": 2,
      "f>j": 1,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 3,
      "k>p": 3,
      "l>r": 1,
      "p>q": 1,
      "q>r": 1,
      "s>c": 2
    },
    "alternative_penalties": [
      3,
      0,
      1,
      1,
      0,
      2,
      3,
      2,
      1,
      0
    ],
    "table_sha256": "191e170de7ddee5b9749c6f42d11cd930a1ad28ab76cdc29eadecfc11c2b7d8c",
    "cost_precompute_ms": 11.02958399860654,
    "benchmarks": {
      "global_profile": 272,
      "global_total": 277,
      "approved_profile": 272,
      "approved_total": 277,
      "approved_profiles": 15,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 322,
            "total_after": 292,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 292,
            "total_after": 283
          },
          {
            "from": 17,
            "to": 273,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 283,
            "total_after": 280,
            "risk_score": 0
          },
          {
            "from": 273,
            "to": 272,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              8
            ],
            "total_before": 280,
            "total_after": 277,
            "risk_score": 0
          },
          {
            "from": 272,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              3,
              7
            ],
            "members": [
              3,
              7
            ],
            "total_before": 277,
            "total_after": 277,
            "risk_score": 1
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            8
          ],
          [
            2
          ],
          [
            3,
            7
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 570,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 277,
        "costs": [
          39,
          20,
          20,
          23,
          41,
          20,
          23,
          43,
          42,
          6
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "median_lookup_phase_ms": 0.3420650027692318,
        "safe_publish_profile": 400,
        "safe_publish_total": 277
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 322,
            "total_after": 301,
            "risk_score": 9
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 301,
            "total_after": 283
          },
          {
            "from": 17,
            "to": 273,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 283,
            "total_after": 280,
            "risk_score": 1
          },
          {
            "from": 273,
            "to": 272,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              8
            ],
            "total_before": 280,
            "total_after": 277,
            "risk_score": 3
          },
          {
            "from": 272,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              3,
              7
            ],
            "members": [
              3,
              7
            ],
            "total_before": 277,
            "total_after": 277,
            "risk_score": 1
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            8
          ],
          [
            2
          ],
          [
            3,
            7
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 570,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 277,
        "costs": [
          39,
          20,
          20,
          23,
          41,
          20,
          23,
          43,
          42,
          6
        ],
        "violating_travellers": [],
        "physical_nash": false,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 1,
        "median_lookup_phase_ms": 0.3266240019001998,
        "safe_publish_profile": 400,
        "safe_publish_total": 277
      },
      "reconstructed_reverse_schedule": {
        "final": 272,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 322,
            "total_after": 293,
            "risk_score": 2
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 293,
            "total_after": 279,
            "risk_score": 2
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 279,
            "total_after": 277,
            "risk_score": 1
          },
          {
            "from": 400,
            "to": 272,
            "kind": "withdrawal",
            "members": [
              7
            ],
            "total_before": 277,
            "total_after": 277
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7
          ],
          [
            8,
            9
          ]
        ],
        "oracle_lookups": 588,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 277,
        "costs": [
          41,
          20,
          20,
          25,
          37,
          21,
          25,
          42,
          38,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.4546919954009354,
        "safe_publish_profile": 272,
        "safe_publish_total": 277
      },
      "verified_reference": {
        "final": 272,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          272
        ],
        "updates": 5,
        "oracle_lookups": 1486,
        "stop": "full_scan_no_accepted_move",
        "total": 277,
        "costs": [
          41,
          20,
          20,
          25,
          37,
          21,
          25,
          42,
          38,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.6894039979670197,
        "safe_publish_profile": 272,
        "safe_publish_total": 277
      }
    },
    "lean_execution": {
      "final": "272",
      "total": "277",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-17",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 354,
    "baseline_costs": [
      44,
      34,
      34,
      20,
      50,
      40,
      20,
      50,
      50,
      12
    ],
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 3,
      "c>h": 3,
      "c>i": 1,
      "d>f": 2,
      "f>j": 2,
      "h>r": 1,
      "i>k": 2,
      "i>l": 1,
      "j>p": 1,
      "k>p": 1,
      "l>r": 2,
      "p>q": 3,
      "q>r": 2,
      "s>c": 3
    },
    "alternative_penalties": [
      2,
      1,
      1,
      3,
      0,
      3,
      0,
      1,
      1,
      2
    ],
    "table_sha256": "2a3ecf8140f6925e49a238f97f1199334ecd801c747d69a328e234a8ed72d710",
    "cost_precompute_ms": 12.196976000268478,
    "benchmarks": {
      "global_profile": 144,
      "global_total": 303,
      "approved_profile": 144,
      "approved_total": 303,
      "approved_profiles": 12,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 354,
            "total_after": 318,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 318,
            "total_after": 312
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 558,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 312,
        "costs": [
          40,
          34,
          34,
          16,
          38,
          38,
          16,
          44,
          44,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.710018997779116,
        "safe_publish_profile": 17,
        "safe_publish_total": 312
      },
      "reconstructed_own_risk": {
        "final": 17,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 354,
            "total_after": 332,
            "risk_score": 10
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 332,
            "total_after": 312
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 558,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 312,
        "costs": [
          40,
          34,
          34,
          16,
          38,
          38,
          16,
          44,
          44,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.4982940008630976,
        "safe_publish_profile": 17,
        "safe_publish_total": 312
      },
      "reconstructed_reverse_schedule": {
        "final": 384,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 354,
            "total_after": 319,
            "risk_score": 2
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 319,
            "total_after": 304,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 450,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 304,
        "costs": [
          40,
          34,
          34,
          16,
          42,
          36,
          16,
          39,
          39,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": false,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.2522450013202615,
        "safe_publish_profile": 384,
        "safe_publish_total": 304
      },
      "verified_reference": {
        "final": 144,
        "trace": [
          0,
          1,
          16,
          17,
          144
        ],
        "updates": 4,
        "oracle_lookups": 1212,
        "stop": "full_scan_no_accepted_move",
        "total": 303,
        "costs": [
          40,
          34,
          34,
          16,
          38,
          36,
          16,
          39,
          42,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.7868739994592033,
        "safe_publish_profile": 144,
        "safe_publish_total": 303
      }
    },
    "lean_execution": {
      "final": "144",
      "total": "303",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-18",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 326,
    "baseline_costs": [
      38,
      28,
      28,
      21,
      47,
      37,
      21,
      47,
      47,
      12
    ],
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 2,
      "c>h": 2,
      "c>i": 1,
      "d>f": 1,
      "f>j": 3,
      "h>r": 2,
      "i>k": 2,
      "i>l": 3,
      "j>p": 2,
      "k>p": 1,
      "l>r": 1,
      "p>q": 2,
      "q>r": 3,
      "s>c": 1
    },
    "alternative_penalties": [
      2,
      3,
      2,
      1,
      3,
      2,
      0,
      2,
      0,
      3
    ],
    "table_sha256": "961ebb4f96cb7bbf7429d5104d06716b4fc1b74f570859e471825a5d2c726ffe",
    "cost_precompute_ms": 15.883111002040096,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 259,
      "approved_profile": 400,
      "approved_total": 259,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 326,
            "total_after": 287,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 287,
            "total_after": 277
          },
          {
            "from": 17,
            "to": 273,
            "kind": "negotiation",
            "representatives": [
              0,
              8
            ],
            "members": [
              0,
              8
            ],
            "total_before": 277,
            "total_after": 265,
            "risk_score": 4
          },
          {
            "from": 273,
            "to": 272,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 265,
            "total_after": 263
          },
          {
            "from": 272,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 263,
            "total_after": 259,
            "risk_score": 1
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 471,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 259,
        "costs": [
          32,
          28,
          28,
          15,
          37,
          28,
          15,
          36,
          34,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.34010099625447765,
        "safe_publish_profile": 400,
        "safe_publish_total": 259
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 326,
            "total_after": 304,
            "risk_score": 10
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 304,
            "total_after": 277
          },
          {
            "from": 17,
            "to": 273,
            "kind": "negotiation",
            "representatives": [
              0,
              8
            ],
            "members": [
              0,
              8
            ],
            "total_before": 277,
            "total_after": 265,
            "risk_score": 6
          },
          {
            "from": 273,
            "to": 272,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 265,
            "total_after": 263
          },
          {
            "from": 272,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 263,
            "total_after": 259,
            "risk_score": 1
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            7
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 471,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 259,
        "costs": [
          32,
          28,
          28,
          15,
          37,
          28,
          15,
          36,
          34,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.5053679997217841,
        "safe_publish_profile": 400,
        "safe_publish_total": 259
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 326,
            "total_after": 284,
            "risk_score": 2
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 284,
            "total_after": 262,
            "risk_score": 2
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 262,
            "total_after": 259,
            "risk_score": 0
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 259,
        "costs": [
          32,
          28,
          28,
          15,
          37,
          28,
          15,
          36,
          34,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.49077400035457686,
        "safe_publish_profile": 400,
        "safe_publish_total": 259
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          129,
          144,
          272,
          384,
          400
        ],
        "updates": 8,
        "oracle_lookups": 2405,
        "stop": "full_scan_no_accepted_move",
        "total": 259,
        "costs": [
          32,
          28,
          28,
          15,
          37,
          28,
          15,
          36,
          34,
          6
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 1.64910800231155,
        "safe_publish_profile": 400,
        "safe_publish_total": 259
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "259",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "perturb-edge-19",
    "resource_unit": "edge",
    "label_mode": "coalesced",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b d f j p q r",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 280,
    "baseline_costs": [
      32,
      20,
      20,
      22,
      41,
      29,
      22,
      41,
      41,
      12
    ],
    "weights": {
      "a>s": 3,
      "b>c": 2,
      "b>d": 1,
      "c>h": 2,
      "c>i": 1,
      "d>f": 2,
      "f>j": 2,
      "h>r": 2,
      "i>k": 2,
      "i>l": 2,
      "j>p": 2,
      "k>p": 1,
      "l>r": 3,
      "p>q": 1,
      "q>r": 3,
      "s>c": 3
    },
    "alternative_penalties": [
      1,
      0,
      0,
      3,
      2,
      3,
      1,
      2,
      1,
      3
    ],
    "table_sha256": "9be5862e4b3f98581e0aad15c776119fc95afa261908d6cef9c0300a15842824",
    "cost_precompute_ms": 10.633130004862323,
    "benchmarks": {
      "global_profile": 272,
      "global_total": 221,
      "approved_profile": 272,
      "approved_total": 221,
      "approved_profiles": 12,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 272,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 280,
            "total_after": 240,
            "risk_score": 2
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 240,
            "total_after": 233
          },
          {
            "from": 17,
            "to": 273,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 233,
            "total_after": 230,
            "risk_score": 0
          },
          {
            "from": 273,
            "to": 272,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              8
            ],
            "total_before": 230,
            "total_after": 221,
            "risk_score": 0
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 506,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 221,
        "costs": [
          28,
          20,
          20,
          18,
          28,
          23,
          18,
          31,
          27,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.40936200093710795,
        "safe_publish_profile": 272,
        "safe_publish_total": 221
      },
      "reconstructed_own_risk": {
        "final": 272,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 280,
            "total_after": 257,
            "risk_score": 11
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 257,
            "total_after": 233
          },
          {
            "from": 17,
            "to": 273,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 233,
            "total_after": 230,
            "risk_score": 1
          },
          {
            "from": 273,
            "to": 272,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              8
            ],
            "total_before": 230,
            "total_after": 221,
            "risk_score": 5
          }
        ],
        "updates": 4,
        "scans": 5,
        "coalitions": [
          [
            0,
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 506,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 221,
        "costs": [
          28,
          20,
          20,
          18,
          28,
          23,
          18,
          31,
          27,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.4510160069912672,
        "safe_publish_profile": 272,
        "safe_publish_total": 221
      },
      "reconstructed_reverse_schedule": {
        "final": 384,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 280,
            "total_after": 239,
            "risk_score": 2
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 239,
            "total_after": 221,
            "risk_score": 2
          }
        ],
        "updates": 2,
        "scans": 3,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 450,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 221,
        "costs": [
          28,
          20,
          20,
          18,
          31,
          23,
          18,
          28,
          27,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.25272999482695013,
        "safe_publish_profile": 384,
        "safe_publish_total": 221
      },
      "verified_reference": {
        "final": 272,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          272
        ],
        "updates": 5,
        "oracle_lookups": 1486,
        "stop": "full_scan_no_accepted_move",
        "total": 221,
        "costs": [
          28,
          20,
          20,
          18,
          28,
          23,
          18,
          31,
          27,
          8
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.6698009965475649,
        "safe_publish_profile": 272,
        "safe_publish_total": 221
      }
    },
    "lean_execution": {
      "final": "272",
      "total": "221",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "source10-vertex-literal-primes",
    "resource_unit": "vertex",
    "label_mode": "literal-primes",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b' d f j p q r",
        "a' s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 302,
    "baseline_costs": [
      34,
      26,
      26,
      26,
      40,
      24,
      26,
      40,
      40,
      20
    ],
    "weights": {
      "a": 1,
      "a'": 1,
      "b": 1,
      "b'": 1,
      "c": 1,
      "d": 1,
      "f": 1,
      "h": 1,
      "i": 1,
      "j": 1,
      "k": 1,
      "l": 1,
      "p": 1,
      "q": 1,
      "r": 1,
      "s": 1
    },
    "alternative_penalties": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "table_sha256": "68fea46710cd956234f68f1aea0d56700cb0eac1248b65fcb6960d60e39d4422",
    "cost_precompute_ms": 10.990703005518299,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 242,
      "approved_profile": 400,
      "approved_total": 242,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 302,
            "total_after": 274,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 274,
            "total_after": 264
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 264,
            "total_after": 250,
            "risk_score": 2
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 250,
            "total_after": 244,
            "risk_score": 1
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 244,
            "total_after": 242
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 740,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 242,
        "costs": [
          31,
          23,
          23,
          20,
          30,
          21,
          20,
          30,
          30,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.5971059945295565,
        "safe_publish_profile": 400,
        "safe_publish_total": 242
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 302,
            "total_after": 286,
            "risk_score": 8
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 286,
            "total_after": 264
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              0,
              7
            ],
            "members": [
              0,
              7
            ],
            "total_before": 264,
            "total_after": 250,
            "risk_score": 7
          },
          {
            "from": 145,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              1,
              8
            ],
            "members": [
              1,
              8
            ],
            "total_before": 250,
            "total_after": 244,
            "risk_score": 3
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 244,
            "total_after": 242
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1,
            8
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            7
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 740,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 242,
        "costs": [
          31,
          23,
          23,
          20,
          30,
          21,
          20,
          30,
          30,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.384462000511121,
        "safe_publish_profile": 400,
        "safe_publish_total": 242
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              9,
              0
            ],
            "members": [
              0,
              9
            ],
            "total_before": 302,
            "total_after": 286,
            "risk_score": 1
          },
          {
            "from": 1,
            "to": 257,
            "kind": "negotiation",
            "representatives": [
              8,
              5
            ],
            "members": [
              5,
              8
            ],
            "total_before": 286,
            "total_after": 264,
            "risk_score": 1
          },
          {
            "from": 257,
            "to": 385,
            "kind": "negotiation",
            "representatives": [
              7,
              2
            ],
            "members": [
              2,
              7
            ],
            "total_before": 264,
            "total_after": 250,
            "risk_score": 1
          },
          {
            "from": 385,
            "to": 401,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 250,
            "total_after": 244,
            "risk_score": 2
          },
          {
            "from": 401,
            "to": 400,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 244,
            "total_after": 242
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2,
            7
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5,
            8
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 487,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 242,
        "costs": [
          31,
          23,
          23,
          20,
          30,
          21,
          20,
          30,
          30,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.30177299777278677,
        "safe_publish_profile": 400,
        "safe_publish_total": 242
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          145,
          400
        ],
        "updates": 6,
        "oracle_lookups": 1761,
        "stop": "full_scan_no_accepted_move",
        "total": 242,
        "costs": [
          31,
          23,
          23,
          20,
          30,
          21,
          20,
          30,
          30,
          14
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.8702619961695746,
        "safe_publish_profile": 400,
        "safe_publish_total": 242
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "242",
      "terminal": "true",
      "approved": "true"
    }
  },
  {
    "name": "source10-edge-literal-primes",
    "resource_unit": "edge",
    "label_mode": "literal-primes",
    "routes": [
      [
        "b c i k p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b d f j p q",
        "a s c i k p q"
      ],
      [
        "b c i l r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b' d f j p q r",
        "a' s c i k p q"
      ],
      [
        "b c i l r",
        "b c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c i k p q r",
        "a s c i k p q"
      ],
      [
        "b c h r",
        "b c i k p q"
      ]
    ],
    "players": 10,
    "baseline": 0,
    "baseline_total": 174,
    "baseline_costs": [
      23,
      13,
      13,
      13,
      26,
      15,
      13,
      26,
      26,
      6
    ],
    "weights": {
      "a'>s": 1,
      "a>s": 1,
      "b'>d": 1,
      "b>c": 1,
      "b>d": 1,
      "c>h": 1,
      "c>i": 1,
      "d>f": 1,
      "f>j": 1,
      "h>r": 1,
      "i>k": 1,
      "i>l": 1,
      "j>p": 1,
      "k>p": 1,
      "l>r": 1,
      "p>q": 1,
      "q>r": 1,
      "s>c": 1
    },
    "alternative_penalties": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "table_sha256": "a754ef2ba131b57f858115e69c0c3b62a5dab0b7bef982614e1e7a2b2b9baf70",
    "cost_precompute_ms": 10.206612998445053,
    "benchmarks": {
      "global_profile": 400,
      "global_total": 144,
      "approved_profile": 400,
      "approved_total": 144,
      "approved_profiles": 16,
      "profiles_enumerated": 1024
    },
    "runs": {
      "reconstructed_eq41": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 16,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 174,
            "total_after": 156,
            "risk_score": 1
          },
          {
            "from": 16,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              0
            ],
            "total_before": 156,
            "total_after": 150
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 150,
            "total_after": 146,
            "risk_score": 0
          },
          {
            "from": 145,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              7
            ],
            "total_before": 146,
            "total_after": 146,
            "risk_score": 0
          },
          {
            "from": 144,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              2,
              8
            ],
            "members": [
              2,
              8
            ],
            "total_before": 146,
            "total_after": 144,
            "risk_score": 0
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 534,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "eq41",
        "total": 144,
        "costs": [
          20,
          13,
          13,
          10,
          21,
          12,
          10,
          21,
          21,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.3451689990470186,
        "safe_publish_profile": 400,
        "safe_publish_total": 144
      },
      "reconstructed_own_risk": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 1,
            "kind": "negotiation",
            "representatives": [
              0,
              4
            ],
            "members": [
              0,
              4
            ],
            "total_before": 174,
            "total_after": 162,
            "risk_score": 6
          },
          {
            "from": 1,
            "to": 17,
            "kind": "withdrawal",
            "members": [
              4
            ],
            "total_before": 162,
            "total_after": 150
          },
          {
            "from": 17,
            "to": 145,
            "kind": "negotiation",
            "representatives": [
              1,
              7
            ],
            "members": [
              1,
              7
            ],
            "total_before": 150,
            "total_after": 146,
            "risk_score": 2
          },
          {
            "from": 145,
            "to": 144,
            "kind": "negotiation",
            "representatives": [
              0,
              1
            ],
            "members": [
              0,
              1,
              7
            ],
            "total_before": 146,
            "total_after": 146,
            "risk_score": 0
          },
          {
            "from": 144,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              2,
              8
            ],
            "members": [
              2,
              8
            ],
            "total_before": 146,
            "total_after": 144,
            "risk_score": 1
          }
        ],
        "updates": 5,
        "scans": 6,
        "coalitions": [
          [
            0,
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            3
          ],
          [
            4
          ],
          [
            5
          ],
          [
            6
          ],
          [
            9
          ]
        ],
        "oracle_lookups": 534,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "own_risk",
        "total": 144,
        "costs": [
          20,
          13,
          13,
          10,
          21,
          12,
          10,
          21,
          21,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.36564400215866044,
        "safe_publish_profile": 400,
        "safe_publish_total": 144
      },
      "reconstructed_reverse_schedule": {
        "final": 400,
        "trace": [
          {
            "from": 0,
            "to": 256,
            "kind": "negotiation",
            "representatives": [
              9,
              8
            ],
            "members": [
              8,
              9
            ],
            "total_before": 174,
            "total_after": 156,
            "risk_score": 1
          },
          {
            "from": 256,
            "to": 384,
            "kind": "negotiation",
            "representatives": [
              9,
              7
            ],
            "members": [
              7,
              8,
              9
            ],
            "total_before": 156,
            "total_after": 146,
            "risk_score": 1
          },
          {
            "from": 384,
            "to": 400,
            "kind": "negotiation",
            "representatives": [
              6,
              4
            ],
            "members": [
              4,
              6
            ],
            "total_before": 146,
            "total_after": 144,
            "risk_score": 1
          }
        ],
        "updates": 3,
        "scans": 4,
        "coalitions": [
          [
            0
          ],
          [
            1
          ],
          [
            2
          ],
          [
            3
          ],
          [
            4,
            6
          ],
          [
            5
          ],
          [
            7,
            8,
            9
          ]
        ],
        "oracle_lookups": 478,
        "stop": "no_unvisited_accepted_offer_or_exit",
        "variant": "reverse_schedule",
        "total": 144,
        "costs": [
          20,
          13,
          13,
          10,
          21,
          12,
          10,
          21,
          21,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.353315997926984,
        "safe_publish_profile": 400,
        "safe_publish_total": 144
      },
      "verified_reference": {
        "final": 400,
        "trace": [
          0,
          1,
          16,
          17,
          144,
          400
        ],
        "updates": 5,
        "oracle_lookups": 1614,
        "stop": "full_scan_no_accepted_move",
        "total": 144,
        "costs": [
          20,
          13,
          13,
          10,
          21,
          12,
          10,
          21,
          21,
          3
        ],
        "violating_travellers": [],
        "physical_nash": true,
        "approved_pairwise_terminal": true,
        "max_physical_unilateral_gain": 0,
        "median_lookup_phase_ms": 0.7185750000644475,
        "safe_publish_profile": 400,
        "safe_publish_total": 144
      }
    },
    "lean_execution": {
      "final": "400",
      "total": "144",
      "terminal": "true",
      "approved": "true"
    }
  }
]


==> anc/research/reconstruction/routes.json <==
{
  "source": "Amar (2018), Section 4.5.2, equations (4.24)-(4.43), printed pp.65-66 / PDF pp.85-86",
  "encoding": "Bit i=0 uses p1 of traveller i+1; bit i=1 uses p2. Printed traveller6 endpoint labels b-prime and a-prime are retained in raw_routes_as_printed. The primary routes coalesce these labels with b and a; literal-prime sensitivity instances are also tested. Symbol s is retained as printed.",
  "routes": [
    [
      "b c i k p q",
      "a s c i k p q"
    ],
    [
      "b d f j p q",
      "a s c i k p q"
    ],
    [
      "b d f j p q",
      "a s c i k p q"
    ],
    [
      "b c i l r",
      "a s c i k p q"
    ],
    [
      "b c i k p q r",
      "a s c i k p q"
    ],
    [
      "b d f j p q r",
      "a s c i k p q"
    ],
    [
      "b c i l r",
      "b c i k p q"
    ],
    [
      "b c i k p q r",
      "a s c i k p q"
    ],
    [
      "b c i k p q r",
      "a s c i k p q"
    ],
    [
      "b c h r",
      "b c i k p q"
    ]
  ],
  "table4_2_endpoint_costs": {
    "all_first": [
      35,
      27,
      27,
      27,
      41,
      33,
      27,
      41,
      41,
      21
    ],
    "all_second": [
      59,
      59,
      59,
      59,
      59,
      59,
      46,
      59,
      59,
      46
    ]
  },
  "reported_rounds": [
    {
      "equation": "4.44",
      "profile": 84,
      "costs": [
        30,
        24,
        27,
        26,
        36,
        30,
        25,
        48,
        36,
        26
      ]
    },
    {
      "equation": "4.46",
      "profile": 596,
      "costs": [
        29,
        28,
        25,
        24,
        34,
        29,
        24,
        47,
        38,
        22
      ]
    },
    {
      "equation": "4.48",
      "profile": 580,
      "costs": [
        31,
        27,
        20,
        23,
        36,
        28,
        21,
        38,
        40,
        18
      ]
    }
  ],
  "raw_routes_as_printed": [
    [
      "b c i k p q",
      "a s c i k p q"
    ],
    [
      "b d f j p q",
      "a s c i k p q"
    ],
    [
      "b d f j p q",
      "a s c i k p q"
    ],
    [
      "b c i l r",
      "a s c i k p q"
    ],
    [
      "b c i k p q r",
      "a s c i k p q"
    ],
    [
      "b' d f j p q r",
      "a' s c i k p q"
    ],
    [
      "b c i l r",
      "b c i k p q"
    ],
    [
      "b c i k p q r",
      "a s c i k p q"
    ],
    [
      "b c i k p q r",
      "a s c i k p q"
    ],
    [
      "b c h r",
      "b c i k p q"
    ]
  ],
  "label_choices": {
    "b'": "b",
    "a'": "a"
  }
}


==> anc/research/reconstruction/run.txt <==
{
  "instances": 44,
  "source_results": [
    {
      "name": "source10-vertex",
      "resource_unit": "vertex",
      "label_mode": "coalesced",
      "routes": [
        [
          "b c i k p q",
          "a s c i k p q"
        ],
        [
          "b d f j p q",
          "a s c i k p q"
        ],
        [
          "b d f j p q",
          "a s c i k p q"
        ],
        [
          "b c i l r",
          "a s c i k p q"
        ],
        [
          "b c i k p q r",
          "a s c i k p q"
        ],
        [
          "b d f j p q r",
          "a s c i k p q"
        ],
        [
          "b c i l r",
          "b c i k p q"
        ],
        [
          "b c i k p q r",
          "a s c i k p q"
        ],
        [
          "b c i k p q r",
          "a s c i k p q"
        ],
        [
          "b c h r",
          "b c i k p q"
        ]
      ],
      "players": 10,
      "baseline": 0,
      "baseline_total": 320,
      "baseline_costs": [
        35,
        27,
        27,
        27,
        41,
        33,
        27,
        41,
        41,
        21
      ],
      "weights": {
        "a": 1,
        "b": 1,
        "c": 1,
        "d": 1,
        "f": 1,
        "h": 1,
        "i": 1,
        "j": 1,
        "k": 1,
        "l": 1,
        "p": 1,
        "q": 1,
        "r": 1,
        "s": 1
      },
      "alternative_penalties": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "table_sha256": "c7d49ac14f792ef66dac333a6489a5b74147ab315e3440d22702455299a7f2cc",
      "cost_precompute_ms": 16.878321002877783,
      "benchmarks": {
        "global_profile": 400,
        "global_total": 254,
        "approved_profile": 400,
        "approved_total": 254,
        "approved_profiles": 23,
        "profiles_enumerated": 1024
      },
      "runs": {
        "reconstructed_eq41": {
          "final": 401,
          "trace": [
            {
              "from": 0,
              "to": 16,
              "kind": "negotiation",
              "representatives": [
                0,
                4
              ],
              "members": [
                0,
                4
              ],
              "total_before": 320,
              "total_after": 290,
              "risk_score": 1
            },
            {
              "from": 16,
              "to": 17,
              "kind": "withdrawal",
              "members": [
                0
              ],
              "total_before": 290,
              "total_after": 278
            },
            {
              "from": 17,
              "to": 145,
              "kind": "negotiation",
              "representatives": [
                0,
                7
              ],
              "members": [
                0,
                7
              ],
              "total_before": 278,
              "total_after": 262,
              "risk_score": 2
            },
            {
              "from": 145,
              "to": 401,
              "kind": "negotiation",
              "representatives": [
                1,
                8
              ],
              "members": [
                1,
                8
              ],
              "total_before": 262,
              "total_after": 254,
              "risk_score": 1
            }
          ],
          "updates": 4,
          "scans": 5,
          "coalitions": [
            [
              0,
              7
            ],
            [
              1,
              8
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ],
            [
              9
            ]
          ],
          "oracle_lookups": 620,
          "stop": "no_unvisited_accepted_offer_or_exit",
          "variant": "eq41",
          "total": 254,
          "costs": [
            32,
            23,
            23,
            20,
            32,
            26,
            20,
            32,
            32,
            14
          ],
          "violating_travellers": [],
          "physical_nash": true,
          "approved_pairwise_terminal": true,
          "max_physical_unilateral_gain": 0,
          "median_lookup_phase_ms": 0.3853349990095012,
          "safe_publish_profile": 401,
          "safe_publish_total": 254
        },
        "reconstructed_own_risk": {
          "final": 401,
          "trace": [
            {
              "from": 0,
              "to": 1,
              "kind": "negotiation",
              "representatives": [
                0,
                4
              ],
              "members": [
                0,
                4
              ],
              "total_before": 320,
              "total_after": 302,
              "risk_score": 9
            },
            {
              "from": 1,
              "to": 17,
              "kind": "withdrawal",
              "members": [
                4
              ],
              "total_before": 302,
              "total_after": 278
            },
            {
              "from": 17,
              "to": 145,
              "kind": "negotiation",
              "representatives": [
                0,
                7
              ],
              "members": [
                0,
                7
              ],
              "total_before": 278,
              "total_after": 262,
              "risk_score": 8
            },
            {
              "from": 145,
              "to": 401,
              "kind": "negotiation",
              "representatives": [
                1,
                8
              ],
              "members": [
                1,
                8
              ],
              "total_before": 262,
              "total_after": 254,
              "risk_score": 4
            }
          ],
          "updates": 4,
          "scans": 5,
          "coalitions": [
            [
              0,
              7
            ],
            [
              1,
              8
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ],
            [
              9
            ]
          ],
          "oracle_lookups": 620,
          "stop": "no_unvisited_accepted_offer_or_exit",
          "variant": "own_risk",
          "total": 254,
          "costs": [
            32,
            23,
            23,
            20,
            32,
            26,
            20,
            32,
            32,
            14
          ],
          "violating_travellers": [],
          "physical_nash": true,
          "approved_pairwise_terminal": true,
          "max_physical_unilateral_gain": 0,
          "median_lookup_phase_ms": 0.3397510008653626,
          "safe_publish_profile": 401,
          "safe_publish_total": 254
        },
        "reconstructed_reverse_schedule": {
          "final": 401,
          "trace": [
            {
              "from": 0,
              "to": 32,
              "kind": "negotiation",
              "representatives": [
                9,
                5
              ],
              "members": [
                5,
                9
              ],
              "total_before": 320,
              "total_after": 312,
              "risk_score": 1
            },
            {
              "from": 32,
              "to": 288,
              "kind": "negotiation",
              "representatives": [
                8,
                2
              ],
              "members": [
                2,
                8
              ],
              "total_before": 312,
              "total_after": 290,
              "risk_score": 1
            },
            {
              "from": 288,
              "to": 416,
              "kind": "negotiation",
              "representatives": [
                7,
                1
              ],
              "members": [
                1,
                7
              ],
              "total_before": 290,
              "total_after": 276,
              "risk_score": 1
            },
            {
              "from": 416,
              "to": 384,
              "kind": "withdrawal",
              "members": [
                5
              ],
              "total_before": 276,
              "total_after": 268
            },
            {
              "from": 384,
              "to": 385,
              "kind": "negotiation",
              "representatives": [
                9,
                0
              ],
              "members": [
                0,
                9
              ],
              "total_before": 268,
              "total_after": 262,
              "risk_score": 1
            },
            {
              "from": 385,
              "to": 401,
              "kind": "negotiation",
              "representatives": [
                6,
                4
              ],
              "members": [
                4,
                6
              ],
              "total_before": 262,
              "total_after": 254,
              "risk_score": 2
            }
          ],
          "updates": 6,
          "scans": 7,
          "coalitions": [
            [
              0,
              9
            ],
            [
              1,
              7
            ],
            [
              2,
              8
            ],
            [
              3
            ],
            [
              4,
              6
            ],
            [
              5
            ]
          ],
          "oracle_lookups": 426,
          "stop": "no_unvisited_accepted_offer_or_exit",
          "variant": "reverse_schedule",
          "total": 254,
          "costs": [
            32,
            23,
            23,
            20,
            32,
            26,
            20,
            32,
            32,
            14
          ],
          "violating_travellers": [],
          "physical_nash": true,
          "approved_pairwise_terminal": true,
          "max_physical_unilateral_gain": 0,
          "median_lookup_phase_ms": 0.3409849960007705,
          "safe_publish_profile": 401,
          "safe_publish_total": 254
        },
        "verified_reference": {
          "final": 400,
          "trace": [
            0,
            1,
            16,
            17,
            144,
            145,
            400
          ],
          "updates": 6,
          "oracle_lookups": 1761,
          "stop": "full_scan_no_accepted_move",
          "total": 254,
          "costs": [
            32,
            24,
            24,
            21,
            30,
            27,
            21,
            30,
            30,
            15
          ],
          "violating_travellers": [],
          "physical_nash": true,
          "approved_pairwise_terminal": true,
          "max_physical_unilateral_gain": 0,
          "median_lookup_phase_ms": 0.90702400484588,
          "safe_publish_profile": 400,
          "safe_publish_total": 254
        }
      },
      "lean_execution": {
        "final": "400",
        "total": "254",
        "terminal": "true",
        "approved": "true"
      }
    }
  ],
  "summary": {
    "vertex-coalesced": {
      "reconstructed_eq41": {
        "instances": 21,
        "strict_joint_improvements": 21,
        "approved_outcomes": 21,
        "physical_nash_outcomes": 21,
        "approved_pairwise_terminal_outcomes": 16,
        "global_optima": 16,
        "approved_optima": 16,
        "updates_range": [
          2,
          5
        ],
        "median_oracle_lookups": 620
      },
      "reconstructed_own_risk": {
        "instances": 21,
        "strict_joint_improvements": 21,
        "approved_outcomes": 21,
        "physical_nash_outcomes": 21,
        "approved_pairwise_terminal_outcomes": 16,
        "global_optima": 16,
        "approved_optima": 16,
        "updates_range": [
          2,
          5
        ],
        "median_oracle_lookups": 620
      },
      "reconstructed_reverse_schedule": {
        "instances": 21,
        "strict_joint_improvements": 21,
        "approved_outcomes": 21,
        "physical_nash_outcomes": 21,
        "approved_pairwise_terminal_outcomes": 18,
        "global_optima": 18,
        "approved_optima": 18,
        "updates_range": [
          2,
          9
        ],
        "median_oracle_lookups": 487
      },
      "verified_reference": {
        "instances": 21,
        "strict_joint_improvements": 21,
        "approved_outcomes": 21,
        "physical_nash_outcomes": 21,
        "approved_pairwise_terminal_outcomes": 21,
        "global_optima": 21,
        "approved_optima": 21,
        "updates_range": [
          5,
          16
        ],
        "median_oracle_lookups": 2153
      }
    },
    "edge-coalesced": {
      "reconstructed_eq41": {
        "instances": 21,
        "strict_joint_improvements": 21,
        "approved_outcomes": 21,
        "physical_nash_outcomes": 19,
        "approved_pairwise_terminal_outcomes": 11,
        "global_optima": 11,
        "approved_optima": 11,
        "updates_range": [
          2,
          5
        ],
        "median_oracle_lookups": 558
      },
      "reconstructed_own_risk": {
        "instances": 21,
        "strict_joint_improvements": 21,
        "approved_outcomes": 21,
        "physical_nash_outcomes": 19,
        "approved_pairwise_terminal_outcomes": 11,
        "global_optima": 11,
        "approved_optima": 11,
        "updates_range": [
          2,
          5
        ],
        "median_oracle_lookups": 558
      },
      "reconstructed_reverse_schedule": {
        "instances": 21,
        "strict_joint_improvements": 21,
        "approved_outcomes": 21,
        "physical_nash_outcomes": 21,
        "approved_pairwise_terminal_outcomes": 17,
        "global_optima": 17,
        "approved_optima": 17,
        "updates_range": [
          2,
          4
        ],
        "median_oracle_lookups": 478
      },
      "verified_reference": {
        "instances": 21,
        "strict_joint_improvements": 21,
        "approved_outcomes": 21,
        "physical_nash_outcomes": 21,
        "approved_pairwise_terminal_outcomes": 21,
        "global_optima": 21,
        "approved_optima": 21,
        "updates_range": [
          3,
          8
        ],
        "median_oracle_lookups": 1761
      }
    },
    "vertex-literal-primes": {
      "reconstructed_eq41": {
        "instances": 1,
        "strict_joint_improvements": 1,
        "approved_outcomes": 1,
        "physical_nash_outcomes": 1,
        "approved_pairwise_terminal_outcomes": 1,
        "global_optima": 1,
        "approved_optima": 1,
        "updates_range": [
          5,
          5
        ],
        "median_oracle_lookups": 740
      },
      "reconstructed_own_risk": {
        "instances": 1,
        "strict_joint_improvements": 1,
        "approved_outcomes": 1,
        "physical_nash_outcomes": 1,
        "approved_pairwise_terminal_outcomes": 1,
        "global_optima": 1,
        "approved_optima": 1,
        "updates_range": [
          5,
          5
        ],
        "median_oracle_lookups": 740
      },
      "reconstructed_reverse_schedule": {
        "instances": 1,
        "strict_joint_improvements": 1,
        "approved_outcomes": 1,
        "physical_nash_outcomes": 1,
        "approved_pairwise_terminal_outcomes": 1,
        "global_optima": 1,
        "approved_optima": 1,
        "updates_range": [
          5,
          5
        ],
        "median_oracle_lookups": 487
      },
      "verified_reference": {
        "instances": 1,
        "strict_joint_improvements": 1,
        "approved_outcomes": 1,
        "physical_nash_outcomes": 1,
        "approved_pairwise_terminal_outcomes": 1,
        "global_optima": 1,
        "approved_optima": 1,
        "updates_range": [
          6,
          6
        ],
        "median_oracle_lookups": 1761
      }
    },
    "edge-literal-primes": {
      "reconstructed_eq41": {
        "instances": 1,
        "strict_joint_improvements": 1,
        "approved_outcomes": 1,
        "physical_nash_outcomes": 1,
        "approved_pairwise_terminal_outcomes": 1,
        "global_optima": 1,
        "approved_optima": 1,
        "updates_range": [
          5,
          5
        ],
        "median_oracle_lookups": 534
      },
      "reconstructed_own_risk": {
        "instances": 1,
        "strict_joint_improvements": 1,
        "approved_outcomes": 1,
        "physical_nash_outcomes": 1,
        "approved_pairwise_terminal_outcomes": 1,
        "global_optima": 1,
        "approved_optima": 1,
        "updates_range": [
          5,
          5
        ],
        "median_oracle_lookups": 534
      },
      "reconstructed_reverse_schedule": {
        "instances": 1,
        "strict_joint_improvements": 1,
        "approved_outcomes": 1,
        "physical_nash_outcomes": 1,
        "approved_pairwise_terminal_outcomes": 1,
        "global_optima": 1,
        "approved_optima": 1,
        "updates_range": [
          3,
          3
        ],
        "median_oracle_lookups": 478
      },
      "verified_reference": {
        "instances": 1,
        "strict_joint_improvements": 1,
        "approved_outcomes": 1,
        "physical_nash_outcomes": 1,
        "approved_pairwise_terminal_outcomes": 1,
        "global_optima": 1,
        "approved_optima": 1,
        "updates_range": [
          5,
          5
        ],
        "median_oracle_lookups": 1614
      }
    }
  }
}


==> anc/research/reconstruction/source-identity.txt <==
ed16d0eb6cefc4732ec5f2cfd2f2ee81dc2fd9613925cbe5112c734e0d02f6ea  scripts/reconstruct_comparison.py
6e1a48a76a64b878710db3dd8d5d8c04fab7e51b89d95a20636c46a3d47f378a  scripts/check_reconstruction.py
4e507718ba8ebcf7e76b23209221654cd276917a9936cbf3df914a6dd9522a02  ReconstructionMain.lean
9d867ddc4bf56a7a84bd7a1ee3c2525a57814c6ef9d56faafb0e3076af88c3db  research/reconstruction/routes.json
7d9dcfe5b39a902a71b88e4a66fe041d10240d6e5d180322944891880755de8f  research/reconstruction/instances.json
545a5e960d68867dab16f04147c234a8a456b793c4504da36102bce26b8a9b2d  research/reconstruction/source10-edge-costs.csv
e48565ca58d6fc16ad9021593a0c71003247f2942dea3f6a00281b106772b4ac  research/reconstruction/source10-edge-literal-primes-costs.csv
aa52e3a9b46e57333aa81b5bf00e9306eef3c28fdcffc5fcfbb8940962bde0cc  research/reconstruction/source10-vertex-costs.csv
425efda84695022820bd631670462a73b4f6145413924d2a6c9db92fdf9962b6  research/reconstruction/source10-vertex-literal-primes-costs.csv


==> anc/research/reconstruction/source10-edge-costs.csv <==
23,14,14,13,26,17,13,26,26,6
17,14,14,12,25,17,12,25,25,5
26,20,10,14,29,13,14,29,29,6
22,22,10,13,28,13,13,28,28,5
26,10,20,14,29,13,14,29,29,6
22,10,22,13,28,13,13,28,28,5
29,25,25,15,32,9,15,32,32,6
27,27,27,14,31,9,14,31,31,5
25,15,15,20,28,18,10,28,28,5
22,15,15,22,27,18,9,27,27,4
28,25,11,25,31,14,11,31,31,5
27,27,11,27,30,14,10,30,30,4
28,11,25,25,31,14,11,31,31,5
27,11,27,27,30,14,10,30,30,4
31,30,30,30,34,10,12,34,34,5
32,32,32,32,33,10,11,33,33,4
22,14,14,12,17,16,12,24,24,5
19,14,14,11,19,16,11,23,23,4
25,22,10,13,22,12,13,27,27,5
24,24,10,12,24,12,12,26,26,4
25,10,22,13,22,12,13,27,27,5
24,10,24,12,24,12,12,26,26,4
28,27,27,14,27,8,14,30,30,5
29,29,29,13,29,8,13,29,29,4
24,15,15,22,22,17,9,26,26,4
24,15,15,24,24,17,8,25,25,3
27,27,11,27,27,13,10,29,29,4
29,29,11,29,29,13,9,28,28,3
27,11,27,27,27,13,10,29,29,4
29,11,29,29,29,13,9,28,28,3
30,32,32,32,32,9,11,32,32,4
34,34,34,34,34,9,10,31,31,3
26,10,10,14,28,20,14,28,28,6
22,10,10,13,27,22,13,27,27,5
29,25,6,15,31,25,15,31,31,6
27,27,6,14,30,27,14,30,30,5
29,6,25,15,31,25,15,31,31,6
27,6,27,14,30,27,14,30,30,5
32,30,30,16,34,30,16,34,34,6
32,32,32,15,33,32,15,33,33,5
28,11,11,25,30,25,11,30,30,5
27,11,11,27,29,27,10,29,29,4
31,30,7,30,33,30,12,33,33,5
32,32,7,32,32,32,11,32,32,4
31,7,30,30,33,30,12,33,33,5
32,7,32,32,32,32,11,32,32,4
34,35,35,35,36,35,13,36,36,5
37,37,37,37,35,37,12,35,35,4
25,10,10,13,22,22,13,26,26,5
24,10,10,12,24,24,12,25,25,4
28,27,6,14,27,27,14,29,29,5
29,29,6,13,29,29,13,28,28,4
28,6,27,14,27,27,14,29,29,5
29,6,29,13,29,29,13,28,28,4
31,32,32,15,32,32,15,32,32,5
34,34,34,14,34,34,14,31,31,4
27,11,11,27,27,27,10,28,28,4
29,11,11,29,29,29,9,27,27,3
30,32,7,32,32,32,11,31,31,4
34,34,7,34,34,34,10,30,30,3
30,7,32,32,32,32,11,31,31,4
34,7,34,34,34,34,10,30,30,3
33,37,37,37,37,37,12,34,34,4
39,39,39,39,39,39,11,33,33,3
26,15,15,11,29,18,26,29,29,6
20,15,15,10,28,18,25,28,28,5
29,23,11,12,32,14,29,32,32,6
25,25,11,11,31,14,28,31,31,5
29,11,23,12,32,14,29,32,32,6
25,11,25,11,31,14,28,31,31,5
32,28,28,13,35,10,32,35,35,6
30,30,30,12,34,10,31,34,34,5
28,16,16,23,31,19,28,31,31,5
25,16,16,25,30,19,27,30,30,4
31,28,12,28,34,15,31,34,34,5
30,30,12,30,33,15,30,33,33,4
31,12,28,28,34,15,31,34,34,5
30,12,30,30,33,15,30,33,33,4
34,33,33,33,37,11,34,37,37,5
35,35,35,35,36,11,33,36,36,4
25,15,15,10,20,17,25,27,27,5
22,15,15,9,22,17,24,26,26,4
28,25,11,11,25,13,28,30,30,5
27,27,11,10,27,13,27,29,29,4
28,11,25,11,25,13,28,30,30,5
27,11,27,10,27,13,27,29,29,4
31,30,30,12,30,9,31,33,33,5
32,32,32,11,32,9,30,32,32,4
27,16,16,25,25,18,27,29,29,4
27,16,16,27,27,18,26,28,28,3
30,30,12,30,30,14,30,32,32,4
32,32,12,32,32,14,29,31,31,3
30,12,30,30,30,14,30,32,32,4
32,12,32,32,32,14,29,31,31,3
33,35,35,35,35,10,33,35,35,4
37,37,37,37,37,10,32,34,34,3
29,11,11,12,31,23,29,31,31,6
25,11,11,11,30,25,28,30,30,5
32,28,7,13,34,28,32,34,34,6
30,30,7,12,33,30,31,33,33,5
32,7,28,13,34,28,32,34,34,6
30,7,30,12,33,30,31,33,33,5
35,33,33,14,37,33,35,37,37,6
35,35,35,13,36,35,34,36,36,5
31,12,12,28,33,28,31,33,33,5
30,12,12,30,32,30,30,32,32,4
34,33,8,33,36,33,34,36,36,5
35,35,8,35,35,35,33,35,35,4
34,8,33,33,36,33,34,36,36,5
35,8,35,35,35,35,33,35,35,4
37,38,38,38,39,38,37,39,39,5
40,40,40,40,38,40,36,38,38,4
28,11,11,11,25,25,28,29,29,5
27,11,11,10,27,27,27,28,28,4
31,30,7,12,30,30,31,32,32,5
32,32,7,11,32,32,30,31,31,4
31,7,30,12,30,30,31,32,32,5
32,7,32,11,32,32,30,31,31,4
34,35,35,13,35,35,34,35,35,5
37,37,37,12,37,37,33,34,34,4
30,12,12,30,30,30,30,31,31,4
32,12,12,32,32,32,29,30,30,3
33,35,8,35,35,35,33,34,34,4
37,37,8,37,37,37,32,33,33,3
33,8,35,35,35,35,33,34,34,4
37,8,37,37,37,37,32,33,33,3
36,40,40,40,40,40,36,37,37,4
42,42,42,42,42,42,35,36,36,3
22,14,14,12,24,16,12,17,24,5
19,14,14,11,23,16,11,19,23,4
25,22,10,13,27,12,13,22,27,5
24,24,10,12,26,12,12,24,26,4
25,10,22,13,27,12,13,22,27,5
24,10,24,12,26,12,12,24,26,4
28,27,27,14,30,8,14,27,30,5
29,29,29,13,29,8,13,29,29,4
24,15,15,22,26,17,9,22,26,4
24,15,15,24,25,17,8,24,25,3
27,27,11,27,29,13,10,27,29,4
29,29,11,29,28,13,9,29,28,3
27,11,27,27,29,13,10,27,29,4
29,11,29,29,28,13,9,29,28,3
30,32,32,32,32,9,11,32,32,4
34,34,34,34,31,9,10,34,31,3
21,14,14,11,19,15,11,19,22,4
21,14,14,10,21,15,10,21,21,3
24,24,10,12,24,11,12,24,25,4
26,26,10,11,26,11,11,26,24,3
24,10,24,12,24,11,12,24,25,4
26,10,26,11,26,11,11,26,24,3
27,29,29,13,29,7,13,29,28,4
31,31,31,12,31,7,12,31,27,3
23,15,15,24,24,16,8,24,24,3
26,15,15,26,26,16,7,26,23,2
26,29,11,29,29,12,9,29,27,3
31,31,11,31,31,12,8,31,26,2
26,11,29,29,29,12,9,29,27,3
31,11,31,31,31,12,8,31,26,2
29,34,34,34,34,8,10,34,30,3
36,36,36,36,36,8,9,36,29,2
25,10,10,13,26,22,13,22,26,5
24,10,10,12,25,24,12,24,25,4
28,27,6,14,29,27,14,27,29,5
29,29,6,13,28,29,13,29,28,4
28,6,27,14,29,27,14,27,29,5
29,6,29,13,28,29,13,29,28,4
31,32,32,15,32,32,15,32,32,5
34,34,34,14,31,34,14,34,31,4
27,11,11,27,28,27,10,27,28,4
29,11,11,29,27,29,9,29,27,3
30,32,7,32,31,32,11,32,31,4
34,34,7,34,30,34,10,34,30,3
30,7,32,32,31,32,11,32,31,4
34,7,34,34,30,34,10,34,30,3
33,37,37,37,34,37,12,37,34,4
39,39,39,39,33,39,11,39,33,3
24,10,10,12,24,24,12,24,24,4
26,10,10,11,26,26,11,26,23,3
27,29,6,13,29,29,13,29,27,4
31,31,6,12,31,31,12,31,26,3
27,6,29,13,29,29,13,29,27,4
31,6,31,12,31,31,12,31,26,3
30,34,34,14,34,34,14,34,30,4
36,36,36,13,36,36,13,36,29,3
26,11,11,29,29,29,9,29,26,3
31,11,11,31,31,31,8,31,25,2
29,34,7,34,34,34,10,34,29,3
36,36,7,36,36,36,9,36,28,2
29,7,34,34,34,34,10,34,29,3
36,7,36,36,36,36,9,36,28,2
32,39,39,39,39,39,11,39,32,3
41,41,41,41,41,41,10,41,31,2
25,15,15,10,27,17,25,20,27,5
22,15,15,9,26,17,24,22,26,4
28,25,11,11,30,13,28,25,30,5
27,27,11,10,29,13,27,27,29,4
28,11,25,11,30,13,28,25,30,5
27,11,27,10,29,13,27,27,29,4
31,30,30,12,33,9,31,30,33,5
32,32,32,11,32,9,30,32,32,4
27,16,16,25,29,18,27,25,29,4
27,16,16,27,28,18,26,27,28,3
30,30,12,30,32,14,30,30,32,4
32,32,12,32,31,14,29,32,31,3
30,12,30,30,32,14,30,30,32,4
32,12,32,32,31,14,29,32,31,3
33,35,35,35,35,10,33,35,35,4
37,37,37,37,34,10,32,37,34,3
24,15,15,9,22,16,24,22,25,4
24,15,15,8,24,16,23,24,24,3
27,27,11,10,27,12,27,27,28,4
29,29,11,9,29,12,26,29,27,3
27,11,27,10,27,12,27,27,28,4
29,11,29,9,29,12,26,29,27,3
30,32,32,11,32,8,30,32,31,4
34,34,34,10,34,8,29,34,30,3
26,16,16,27,27,17,26,27,27,3
29,16,16,29,29,17,25,29,26,2
29,32,12,32,32,13,29,32,30,3
34,34,12,34,34,13,28,34,29,2
29,12,32,32,32,13,29,32,30,3
34,12,34,34,34,13,28,34,29,2
32,37,37,37,37,9,32,37,33,3
39,39,39,39,39,9,31,39,32,2
28,11,11,11,29,25,28,25,29,5
27,11,11,10,28,27,27,27,28,4
31,30,7,12,32,30,31,30,32,5
32,32,7,11,31,32,30,32,31,4
31,7,30,12,32,30,31,30,32,5
32,7,32,11,31,32,30,32,31,4
34,35,35,13,35,35,34,35,35,5
37,37,37,12,34,37,33,37,34,4
30,12,12,30,31,30,30,30,31,4
32,12,12,32,30,32,29,32,30,3
33,35,8,35,34,35,33,35,34,4
37,37,8,37,33,37,32,37,33,3
33,8,35,35,34,35,33,35,34,4
37,8,37,37,33,37,32,37,33,3
36,40,40,40,37,40,36,40,37,4
42,42,42,42,36,42,35,42,36,3
27,11,11,10,27,27,27,27,27,4
29,11,11,9,29,29,26,29,26,3
30,32,7,11,32,32,30,32,30,4
34,34,7,10,34,34,29,34,29,3
30,7,32,11,32,32,30,32,30,4
34,7,34,10,34,34,29,34,29,3
33,37,37,12,37,37,33,37,33,4
39,39,39,11,39,39,32,39,32,3
29,12,12,32,32,32,29,32,29,3
34,12,12,34,34,34,28,34,28,2
32,37,8,37,37,37,32,37,32,3
39,39,8,39,39,39,31,39,31,2
32,8,37,37,37,37,32,37,32,3
39,8,39,39,39,39,31,39,31,2
35,42,42,42,42,42,35,42,35,3
44,44,44,44,44,44,34,44,34,2
22,14,14,12,24,16,12,24,17,5
19,14,14,11,23,16,11,23,19,4
25,22,10,13,27,12,13,27,22,5
24,24,10,12,26,12,12,26,24,4
25,10,22,13,27,12,13,27,22,5
24,10,24,12,26,12,12,26,24,4
28,27,27,14,30,8,14,30,27,5
29,29,29,13,29,8,13,29,29,4
24,15,15,22,26,17,9,26,22,4
24,15,15,24,25,17,8,25,24,3
27,27,11,27,29,13,10,29,27,4
29,29,11,29,28,13,9,28,29,3
27,11,27,27,29,13,10,29,27,4
29,11,29,29,28,13,9,28,29,3
30,32,32,32,32,9,11,32,32,4
34,34,34,34,31,9,10,31,34,3
21,14,14,11,19,15,11,22,19,4
21,14,14,10,21,15,10,21,21,3
24,24,10,12,24,11,12,25,24,4
26,26,10,11,26,11,11,24,26,3
24,10,24,12,24,11,12,25,24,4
26,10,26,11,26,11,11,24,26,3
27,29,29,13,29,7,13,28,29,4
31,31,31,12,31,7,12,27,31,3
23,15,15,24,24,16,8,24,24,3
26,15,15,26,26,16,7,23,26,2
26,29,11,29,29,12,9,27,29,3
31,31,11,31,31,12,8,26,31,2
26,11,29,29,29,12,9,27,29,3
31,11,31,31,31,12,8,26,31,2
29,34,34,34,34,8,10,30,34,3
36,36,36,36,36,8,9,29,36,2
25,10,10,13,26,22,13,26,22,5
24,10,10,12,25,24,12,25,24,4
28,27,6,14,29,27,14,29,27,5
29,29,6,13,28,29,13,28,29,4
28,6,27,14,29,27,14,29,27,5
29,6,29,13,28,29,13,28,29,4
31,32,32,15,32,32,15,32,32,5
34,34,34,14,31,34,14,31,34,4
27,11,11,27,28,27,10,28,27,4
29,11,11,29,27,29,9,27,29,3
30,32,7,32,31,32,11,31,32,4
34,34,7,34,30,34,10,30,34,3
30,7,32,32,31,32,11,31,32,4
34,7,34,34,30,34,10,30,34,3
33,37,37,37,34,37,12,34,37,4
39,39,39,39,33,39,11,33,39,3
24,10,10,12,24,24,12,24,24,4
26,10,10,11,26,26,11,23,26,3
27,29,6,13,29,29,13,27,29,4
31,31,6,12,31,31,12,26,31,3
27,6,29,13,29,29,13,27,29,4
31,6,31,12,31,31,12,26,31,3
30,34,34,14,34,34,14,30,34,4
36,36,36,13,36,36,13,29,36,3
26,11,11,29,29,29,9,26,29,3
31,11,11,31,31,31,8,25,31,2
29,34,7,34,34,34,10,29,34,3
36,36,7,36,36,36,9,28,36,2
29,7,34,34,34,34,10,29,34,3
36,7,36,36,36,36,9,28,36,2
32,39,39,39,39,39,11,32,39,3
41,41,41,41,41,41,10,31,41,2
25,15,15,10,27,17,25,27,20,5
22,15,15,9,26,17,24,26,22,4
28,25,11,11,30,13,28,30,25,5
27,27,11,10,29,13,27,29,27,4
28,11,25,11,30,13,28,30,25,5
27,11,27,10,29,13,27,29,27,4
31,30,30,12,33,9,31,33,30,5
32,32,32,11,32,9,30,32,32,4
27,16,16,25,29,18,27,29,25,4
27,16,16,27,28,18,26,28,27,3
30,30,12,30,32,14,30,32,30,4
32,32,12,32,31,14,29,31,32,3
30,12,30,30,32,14,30,32,30,4
32,12,32,32,31,14,29,31,32,3
33,35,35,35,35,10,33,35,35,4
37,37,37,37,34,10,32,34,37,3
24,15,15,9,22,16,24,25,22,4
24,15,15,8,24,16,23,24,24,3
27,27,11,10,27,12,27,28,27,4
29,29,11,9,29,12,26,27,29,3
27,11,27,10,27,12,27,28,27,4
29,11,29,9,29,12,26,27,29,3
30,32,32,11,32,8,30,31,32,4
34,34,34,10,34,8,29,30,34,3
26,16,16,27,27,17,26,27,27,3
29,16,16,29,29,17,25,26,29,2
29,32,12,32,32,13,29,30,32,3
34,34,12,34,34,13,28,29,34,2
29,12,32,32,32,13,29,30,32,3
34,12,34,34,34,13,28,29,34,2
32,37,37,37,37,9,32,33,37,3
39,39,39,39,39,9,31,32,39,2
28,11,11,11,29,25,28,29,25,5
27,11,11,10,28,27,27,28,27,4
31,30,7,12,32,30,31,32,30,5
32,32,7,11,31,32,30,31,32,4
31,7,30,12,32,30,31,32,30,5
32,7,32,11,31,32,30,31,32,4
34,35,35,13,35,35,34,35,35,5
37,37,37,12,34,37,33,34,37,4
30,12,12,30,31,30,30,31,30,4
32,12,12,32,30,32,29,30,32,3
33,35,8,35,34,35,33,34,35,4
37,37,8,37,33,37,32,33,37,3
33,8,35,35,34,35,33,34,35,4
37,8,37,37,33,37,32,33,37,3
36,40,40,40,37,40,36,37,40,4
42,42,42,42,36,42,35,36,42,3
27,11,11,10,27,27,27,27,27,4
29,11,11,9,29,29,26,26,29,3
30,32,7,11,32,32,30,30,32,4
34,34,7,10,34,34,29,29,34,3
30,7,32,11,32,32,30,30,32,4
34,7,34,10,34,34,29,29,34,3
33,37,37,12,37,37,33,33,37,4
39,39,39,11,39,39,32,32,39,3
29,12,12,32,32,32,29,29,32,3
34,12,12,34,34,34,28,28,34,2
32,37,8,37,37,37,32,32,37,3
39,39,8,39,39,39,31,31,39,2
32,8,37,37,37,37,32,32,37,3
39,8,39,39,39,39,31,31,39,2
35,42,42,42,42,42,35,35,42,3
44,44,44,44,44,44,34,34,44,2
21,14,14,11,22,15,11,19,19,4
21,14,14,10,21,15,10,21,21,3
24,24,10,12,25,11,12,24,24,4
26,26,10,11,24,11,11,26,26,3
24,10,24,12,25,11,12,24,24,4
26,10,26,11,24,11,11,26,26,3
27,29,29,13,28,7,13,29,29,4
31,31,31,12,27,7,12,31,31,3
23,15,15,24,24,16,8,24,24,3
26,15,15,26,23,16,7,26,26,2
26,29,11,29,27,12,9,29,29,3
31,31,11,31,26,12,8,31,31,2
26,11,29,29,27,12,9,29,29,3
31,11,31,31,26,12,8,31,31,2
29,34,34,34,30,8,10,34,34,3
36,36,36,36,29,8,9,36,36,2
20,14,14,10,21,14,10,21,21,3
23,14,14,9,23,14,9,23,23,2
23,26,10,11,26,10,11,26,26,3
28,28,10,10,28,10,10,28,28,2
23,10,26,11,26,10,11,26,26,3
28,10,28,10,28,10,10,28,28,2
26,31,31,12,31,6,12,31,31,3
33,33,33,11,33,6,11,33,33,2
22,15,15,26,26,15,7,26,26,2
28,15,15,28,28,15,6,28,28,1
25,31,11,31,31,11,8,31,31,2
33,33,11,33,33,11,7,33,33,1
25,11,31,31,31,11,8,31,31,2
33,11,33,33,33,11,7,33,33,1
28,36,36,36,36,7,9,36,36,2
38,38,38,38,38,7,8,38,38,1
24,10,10,12,24,24,12,24,24,4
26,10,10,11,23,26,11,26,26,3
27,29,6,13,27,29,13,29,29,4
31,31,6,12,26,31,12,31,31,3
27,6,29,13,27,29,13,29,29,4
31,6,31,12,26,31,12,31,31,3
30,34,34,14,30,34,14,34,34,4
36,36,36,13,29,36,13,36,36,3
26,11,11,29,26,29,9,29,29,3
31,11,11,31,25,31,8,31,31,2
29,34,7,34,29,34,10,34,34,3
36,36,7,36,28,36,9,36,36,2
29,7,34,34,29,34,10,34,34,3
36,7,36,36,28,36,9,36,36,2
32,39,39,39,32,39,11,39,39,3
41,41,41,41,31,41,10,41,41,2
23,10,10,11,26,26,11,26,26,3
28,10,10,10,28,28,10,28,28,2
26,31,6,12,31,31,12,31,31,3
33,33,6,11,33,33,11,33,33,2
26,6,31,12,31,31,12,31,31,3
33,6,33,11,33,33,11,33,33,2
29,36,36,13,36,36,13,36,36,3
38,38,38,12,38,38,12,38,38,2
25,11,11,31,31,31,8,31,31,2
33,11,11,33,33,33,7,33,33,1
28,36,7,36,36,36,9,36,36,2
38,38,7,38,38,38,8,38,38,1
28,7,36,36,36,36,9,36,36,2
38,7,38,38,38,38,8,38,38,1
31,41,41,41,41,41,10,41,41,2
43,43,43,43,43,43,9,43,43,1
24,15,15,9,25,16,24,22,22,4
24,15,15,8,24,16,23,24,24,3
27,27,11,10,28,12,27,27,27,4
29,29,11,9,27,12,26,29,29,3
27,11,27,10,28,12,27,27,27,4
29,11,29,9,27,12,26,29,29,3
30,32,32,11,31,8,30,32,32,4
34,34,34,10,30,8,29,34,34,3
26,16,16,27,27,17,26,27,27,3
29,16,16,29,26,17,25,29,29,2
29,32,12,32,30,13,29,32,32,3
34,34,12,34,29,13,28,34,34,2
29,12,32,32,30,13,29,32,32,3
34,12,34,34,29,13,28,34,34,2
32,37,37,37,33,9,32,37,37,3
39,39,39,39,32,9,31,39,39,2
23,15,15,8,24,15,23,24,24,3
26,15,15,7,26,15,22,26,26,2
26,29,11,9,29,11,26,29,29,3
31,31,11,8,31,11,25,31,31,2
26,11,29,9,29,11,26,29,29,3
31,11,31,8,31,11,25,31,31,2
29,34,34,10,34,7,29,34,34,3
36,36,36,9,36,7,28,36,36,2
25,16,16,29,29,16,25,29,29,2
31,16,16,31,31,16,24,31,31,1
28,34,12,34,34,12,28,34,34,2
36,36,12,36,36,12,27,36,36,1
28,12,34,34,34,12,28,34,34,2
36,12,36,36,36,12,27,36,36,1
31,39,39,39,39,8,31,39,39,2
41,41,41,41,41,8,30,41,41,1
27,11,11,10,27,27,27,27,27,4
29,11,11,9,26,29,26,29,29,3
30,32,7,11,30,32,30,32,32,4
34,34,7,10,29,34,29,34,34,3
30,7,32,11,30,32,30,32,32,4
34,7,34,10,29,34,29,34,34,3
33,37,37,12,33,37,33,37,37,4
39,39,39,11,32,39,32,39,39,3
29,12,12,32,29,32,29,32,32,3
34,12,12,34,28,34,28,34,34,2
32,37,8,37,32,37,32,37,37,3
39,39,8,39,31,39,31,39,39,2
32,8,37,37,32,37,32,37,37,3
39,8,39,39,31,39,31,39,39,2
35,42,42,42,35,42,35,42,42,3
44,44,44,44,34,44,34,44,44,2
26,11,11,9,29,29,26,29,29,3
31,11,11,8,31,31,25,31,31,2
29,34,7,10,34,34,29,34,34,3
36,36,7,9,36,36,28,36,36,2
29,7,34,10,34,34,29,34,34,3
36,7,36,9,36,36,28,36,36,2
32,39,39,11,39,39,32,39,39,3
41,41,41,10,41,41,31,41,41,2
28,12,12,34,34,34,28,34,34,2
36,12,12,36,36,36,27,36,36,1
31,39,8,39,39,39,31,39,39,2
41,41,8,41,41,41,30,41,41,1
31,8,39,39,39,39,31,39,39,2
41,8,41,41,41,41,30,41,41,1
34,44,44,44,44,44,34,44,44,2
46,46,46,46,46,46,33,46,46,1
27,15,15,14,30,18,14,30,30,27
21,15,15,13,29,18,13,29,29,26
30,24,11,15,33,14,15,33,33,30
26,26,11,14,32,14,14,32,32,29
30,11,24,15,33,14,15,33,33,30
26,11,26,14,32,14,14,32,32,29
33,29,29,16,36,10,16,36,36,33
31,31,31,15,35,10,15,35,35,32
29,16,16,24,32,19,11,32,32,29
26,16,16,26,31,19,10,31,31,28
32,29,12,29,35,15,12,35,35,32
31,31,12,31,34,15,11,34,34,31
32,12,29,29,35,15,12,35,35,32
31,12,31,31,34,15,11,34,34,31
35,34,34,34,38,11,13,38,38,35
36,36,36,36,37,11,12,37,37,34
26,15,15,13,21,17,13,28,28,26
23,15,15,12,23,17,12,27,27,25
29,26,11,14,26,13,14,31,31,29
28,28,11,13,28,13,13,30,30,28
29,11,26,14,26,13,14,31,31,29
28,11,28,13,28,13,13,30,30,28
32,31,31,15,31,9,15,34,34,32
33,33,33,14,33,9,14,33,33,31
28,16,16,26,26,18,10,30,30,28
28,16,16,28,28,18,9,29,29,27
31,31,12,31,31,14,11,33,33,31
33,33,12,33,33,14,10,32,32,30
31,12,31,31,31,14,11,33,33,31
33,12,33,33,33,14,10,32,32,30
34,36,36,36,36,10,12,36,36,34
38,38,38,38,38,10,11,35,35,33
30,11,11,15,32,24,15,32,32,30
26,11,11,14,31,26,14,31,31,29
33,29,7,16,35,29,16,35,35,33
31,31,7,15,34,31,15,34,34,32
33,7,29,16,35,29,16,35,35,33
31,7,31,15,34,31,15,34,34,32
36,34,34,17,38,34,17,38,38,36
36,36,36,16,37,36,16,37,37,35
32,12,12,29,34,29,12,34,34,32
31,12,12,31,33,31,11,33,33,31
35,34,8,34,37,34,13,37,37,35
36,36,8,36,36,36,12,36,36,34
35,8,34,34,37,34,13,37,37,35
36,8,36,36,36,36,12,36,36,34
38,39,39,39,40,39,14,40,40,38
41,41,41,41,39,41,13,39,39,37
29,11,11,14,26,26,14,30,30,29
28,11,11,13,28,28,13,29,29,28
32,31,7,15,31,31,15,33,33,32
33,33,7,14,33,33,14,32,32,31
32,7,31,15,31,31,15,33,33,32
33,7,33,14,33,33,14,32,32,31
35,36,36,16,36,36,16,36,36,35
38,38,38,15,38,38,15,35,35,34
31,12,12,31,31,31,11,32,32,31
33,12,12,33,33,33,10,31,31,30
34,36,8,36,36,36,12,35,35,34
38,38,8,38,38,38,11,34,34,33
34,8,36,36,36,36,12,35,35,34
38,8,38,38,38,38,11,34,34,33
37,41,41,41,41,41,13,38,38,37
43,43,43,43,43,43,12,37,37,36
30,16,16,12,33,19,30,33,33,30
24,16,16,11,32,19,29,32,32,29
33,27,12,13,36,15,33,36,36,33
29,29,12,12,35,15,32,35,35,32
33,12,27,13,36,15,33,36,36,33
29,12,29,12,35,15,32,35,35,32
36,32,32,14,39,11,36,39,39,36
34,34,34,13,38,11,35,38,38,35
32,17,17,27,35,20,32,35,35,32
29,17,17,29,34,20,31,34,34,31
35,32,13,32,38,16,35,38,38,35
34,34,13,34,37,16,34,37,37,34
35,13,32,32,38,16,35,38,38,35
34,13,34,34,37,16,34,37,37,34
38,37,37,37,41,12,38,41,41,38
39,39,39,39,40,12,37,40,40,37
29,16,16,11,24,18,29,31,31,29
26,16,16,10,26,18,28,30,30,28
32,29,12,12,29,14,32,34,34,32
31,31,12,11,31,14,31,33,33,31
32,12,29,12,29,14,32,34,34,32
31,12,31,11,31,14,31,33,33,31
35,34,34,13,34,10,35,37,37,35
36,36,36,12,36,10,34,36,36,34
31,17,17,29,29,19,31,33,33,31
31,17,17,31,31,19,30,32,32,30
34,34,13,34,34,15,34,36,36,34
36,36,13,36,36,15,33,35,35,33
34,13,34,34,34,15,34,36,36,34
36,13,36,36,36,15,33,35,35,33
37,39,39,39,39,11,37,39,39,37
41,41,41,41,41,11,36,38,38,36
33,12,12,13,35,27,33,35,35,33
29,12,12,12,34,29,32,34,34,32
36,32,8,14,38,32,36,38,38,36
34,34,8,13,37,34,35,37,37,35
36,8,32,14,38,32,36,38,38,36
34,8,34,13,37,34,35,37,37,35
39,37,37,15,41,37,39,41,41,39
39,39,39,14,40,39,38,40,40,38
35,13,13,32,37,32,35,37,37,35
34,13,13,34,36,34,34,36,36,34
38,37,9,37,40,37,38,40,40,38
39,39,9,39,39,39,37,39,39,37
38,9,37,37,40,37,38,40,40,38
39,9,39,39,39,39,37,39,39,37
41,42,42,42,43,42,41,43,43,41
44,44,44,44,42,44,40,42,42,40
32,12,12,12,29,29,32,33,33,32
31,12,12,11,31,31,31,32,32,31
35,34,8,13,34,34,35,36,36,35
36,36,8,12,36,36,34,35,35,34
35,8,34,13,34,34,35,36,36,35
36,8,36,12,36,36,34,35,35,34
38,39,39,14,39,39,38,39,39,38
41,41,41,13,41,41,37,38,38,37
34,13,13,34,34,34,34,35,35,34
36,13,13,36,36,36,33,34,34,33
37,39,9,39,39,39,37,38,38,37
41,41,9,41,41,41,36,37,37,36
37,9,39,39,39,39,37,38,38,37
41,9,41,41,41,41,36,37,37,36
40,44,44,44,44,44,40,41,41,40
46,46,46,46,46,46,39,40,40,39
26,15,15,13,28,17,13,21,28,26
23,15,15,12,27,17,12,23,27,25
29,26,11,14,31,13,14,26,31,29
28,28,11,13,30,13,13,28,30,28
29,11,26,14,31,13,14,26,31,29
28,11,28,13,30,13,13,28,30,28
32,31,31,15,34,9,15,31,34,32
33,33,33,14,33,9,14,33,33,31
28,16,16,26,30,18,10,26,30,28
28,16,16,28,29,18,9,28,29,27
31,31,12,31,33,14,11,31,33,31
33,33,12,33,32,14,10,33,32,30
31,12,31,31,33,14,11,31,33,31
33,12,33,33,32,14,10,33,32,30
34,36,36,36,36,10,12,36,36,34
38,38,38,38,35,10,11,38,35,33
25,15,15,12,23,16,12,23,26,25
25,15,15,11,25,16,11,25,25,24
28,28,11,13,28,12,13,28,29,28
30,30,11,12,30,12,12,30,28,27
28,11,28,13,28,12,13,28,29,28
30,11,30,12,30,12,12,30,28,27
31,33,33,14,33,8,14,33,32,31
35,35,35,13,35,8,13,35,31,30
27,16,16,28,28,17,9,28,28,27
30,16,16,30,30,17,8,30,27,26
30,33,12,33,33,13,10,33,31,30
35,35,12,35,35,13,9,35,30,29
30,12,33,33,33,13,10,33,31,30
35,12,35,35,35,13,9,35,30,29
33,38,38,38,38,9,11,38,34,33
40,40,40,40,40,9,10,40,33,32
29,11,11,14,30,26,14,26,30,29
28,11,11,13,29,28,13,28,29,28
32,31,7,15,33,31,15,31,33,32
33,33,7,14,32,33,14,33,32,31
32,7,31,15,33,31,15,31,33,32
33,7,33,14,32,33,14,33,32,31
35,36,36,16,36,36,16,36,36,35
38,38,38,15,35,38,15,38,35,34
31,12,12,31,32,31,11,31,32,31
33,12,12,33,31,33,10,33,31,30
34,36,8,36,35,36,12,36,35,34
38,38,8,38,34,38,11,38,34,33
34,8,36,36,35,36,12,36,35,34
38,8,38,38,34,38,11,38,34,33
37,41,41,41,38,41,13,41,38,37
43,43,43,43,37,43,12,43,37,36
28,11,11,13,28,28,13,28,28,28
30,11,11,12,30,30,12,30,27,27
31,33,7,14,33,33,14,33,31,31
35,35,7,13,35,35,13,35,30,30
31,7,33,14,33,33,14,33,31,31
35,7,35,13,35,35,13,35,30,30
34,38,38,15,38,38,15,38,34,34
40,40,40,14,40,40,14,40,33,33
30,12,12,33,33,33,10,33,30,30
35,12,12,35,35,35,9,35,29,29
33,38,8,38,38,38,11,38,33,33
40,40,8,40,40,40,10,40,32,32
33,8,38,38,38,38,11,38,33,33
40,8,40,40,40,40,10,40,32,32
36,43,43,43,43,43,12,43,36,36
45,45,45,45,45,45,11,45,35,35
29,16,16,11,31,18,29,24,31,29
26,16,16,10,30,18,28,26,30,28
32,29,12,12,34,14,32,29,34,32
31,31,12,11,33,14,31,31,33,31
32,12,29,12,34,14,32,29,34,32
31,12,31,11,33,14,31,31,33,31
35,34,34,13,37,10,35,34,37,35
36,36,36,12,36,10,34,36,36,34
31,17,17,29,33,19,31,29,33,31
31,17,17,31,32,19,30,31,32,30
34,34,13,34,36,15,34,34,36,34
36,36,13,36,35,15,33,36,35,33
34,13,34,34,36,15,34,34,36,34
36,13,36,36,35,15,33,36,35,33
37,39,39,39,39,11,37,39,39,37
41,41,41,41,38,11,36,41,38,36
28,16,16,10,26,17,28,26,29,28
28,16,16,9,28,17,27,28,28,27
31,31,12,11,31,13,31,31,32,31
33,33,12,10,33,13,30,33,31,30
31,12,31,11,31,13,31,31,32,31
33,12,33,10,33,13,30,33,31,30
34,36,36,12,36,9,34,36,35,34
38,38,38,11,38,9,33,38,34,33
30,17,17,31,31,18,30,31,31,30
33,17,17,33,33,18,29,33,30,29
33,36,13,36,36,14,33,36,34,33
38,38,13,38,38,14,32,38,33,32
33,13,36,36,36,14,33,36,34,33
38,13,38,38,38,14,32,38,33,32
36,41,41,41,41,10,36,41,37,36
43,43,43,43,43,10,35,43,36,35
32,12,12,12,33,29,32,29,33,32
31,12,12,11,32,31,31,31,32,31
35,34,8,13,36,34,35,34,36,35
36,36,8,12,35,36,34,36,35,34
35,8,34,13,36,34,35,34,36,35
36,8,36,12,35,36,34,36,35,34
38,39,39,14,39,39,38,39,39,38
41,41,41,13,38,41,37,41,38,37
34,13,13,34,35,34,34,34,35,34
36,13,13,36,34,36,33,36,34,33
37,39,9,39,38,39,37,39,38,37
41,41,9,41,37,41,36,41,37,36
37,9,39,39,38,39,37,39,38,37
41,9,41,41,37,41,36,41,37,36
40,44,44,44,41,44,40,44,41,40
46,46,46,46,40,46,39,46,40,39
31,12,12,11,31,31,31,31,31,31
33,12,12,10,33,33,30,33,30,30
34,36,8,12,36,36,34,36,34,34
38,38,8,11,38,38,33,38,33,33
34,8,36,12,36,36,34,36,34,34
38,8,38,11,38,38,33,38,33,33
37,41,41,13,41,41,37,41,37,37
43,43,43,12,43,43,36,43,36,36
33,13,13,36,36,36,33,36,33,33
38,13,13,38,38,38,32,38,32,32
36,41,9,41,41,41,36,41,36,36
43,43,9,43,43,43,35,43,35,35
36,9,41,41,41,41,36,41,36,36
43,9,43,43,43,43,35,43,35,35
39,46,46,46,46,46,39,46,39,39
48,48,48,48,48,48,38,48,38,38
26,15,15,13,28,17,13,28,21,26
23,15,15,12,27,17,12,27,23,25
29,26,11,14,31,13,14,31,26,29
28,28,11,13,30,13,13,30,28,28
29,11,26,14,31,13,14,31,26,29
28,11,28,13,30,13,13,30,28,28
32,31,31,15,34,9,15,34,31,32
33,33,33,14,33,9,14,33,33,31
28,16,16,26,30,18,10,30,26,28
28,16,16,28,29,18,9,29,28,27
31,31,12,31,33,14,11,33,31,31
33,33,12,33,32,14,10,32,33,30
31,12,31,31,33,14,11,33,31,31
33,12,33,33,32,14,10,32,33,30
34,36,36,36,36,10,12,36,36,34
38,38,38,38,35,10,11,35,38,33
25,15,15,12,23,16,12,26,23,25
25,15,15,11,25,16,11,25,25,24
28,28,11,13,28,12,13,29,28,28
30,30,11,12,30,12,12,28,30,27
28,11,28,13,28,12,13,29,28,28
30,11,30,12,30,12,12,28,30,27
31,33,33,14,33,8,14,32,33,31
35,35,35,13,35,8,13,31,35,30
27,16,16,28,28,17,9,28,28,27
30,16,16,30,30,17,8,27,30,26
30,33,12,33,33,13,10,31,33,30
35,35,12,35,35,13,9,30,35,29
30,12,33,33,33,13,10,31,33,30
35,12,35,35,35,13,9,30,35,29
33,38,38,38,38,9,11,34,38,33
40,40,40,40,40,9,10,33,40,32
29,11,11,14,30,26,14,30,26,29
28,11,11,13,29,28,13,29,28,28
32,31,7,15,33,31,15,33,31,32
33,33,7,14,32,33,14,32,33,31
32,7,31,15,33,31,15,33,31,32
33,7,33,14,32,33,14,32,33,31
35,36,36,16,36,36,16,36,36,35
38,38,38,15,35,38,15,35,38,34
31,12,12,31,32,31,11,32,31,31
33,12,12,33,31,33,10,31,33,30
34,36,8,36,35,36,12,35,36,34
38,38,8,38,34,38,11,34,38,33
34,8,36,36,35,36,12,35,36,34
38,8,38,38,34,38,11,34,38,33
37,41,41,41,38,41,13,38,41,37
43,43,43,43,37,43,12,37,43,36
28,11,11,13,28,28,13,28,28,28
30,11,11,12,30,30,12,27,30,27
31,33,7,14,33,33,14,31,33,31
35,35,7,13,35,35,13,30,35,30
31,7,33,14,33,33,14,31,33,31
35,7,35,13,35,35,13,30,35,30
34,38,38,15,38,38,15,34,38,34
40,40,40,14,40,40,14,33,40,33
30,12,12,33,33,33,10,30,33,30
35,12,12,35,35,35,9,29,35,29
33,38,8,38,38,38,11,33,38,33
40,40,8,40,40,40,10,32,40,32
33,8,38,38,38,38,11,33,38,33
40,8,40,40,40,40,10,32,40,32
36,43,43,43,43,43,12,36,43,36
45,45,45,45,45,45,11,35,45,35
29,16,16,11,31,18,29,31,24,29
26,16,16,10,30,18,28,30,26,28
32,29,12,12,34,14,32,34,29,32
31,31,12,11,33,14,31,33,31,31
32,12,29,12,34,14,32,34,29,32
31,12,31,11,33,14,31,33,31,31
35,34,34,13,37,10,35,37,34,35
36,36,36,12,36,10,34,36,36,34
31,17,17,29,33,19,31,33,29,31
31,17,17,31,32,19,30,32,31,30
34,34,13,34,36,15,34,36,34,34
36,36,13,36,35,15,33,35,36,33
34,13,34,34,36,15,34,36,34,34
36,13,36,36,35,15,33,35,36,33
37,39,39,39,39,11,37,39,39,37
41,41,41,41,38,11,36,38,41,36
28,16,16,10,26,17,28,29,26,28
28,16,16,9,28,17,27,28,28,27
31,31,12,11,31,13,31,32,31,31
33,33,12,10,33,13,30,31,33,30
31,12,31,11,31,13,31,32,31,31
33,12,33,10,33,13,30,31,33,30
34,36,36,12,36,9,34,35,36,34
38,38,38,11,38,9,33,34,38,33
30,17,17,31,31,18,30,31,31,30
33,17,17,33,33,18,29,30,33,29
33,36,13,36,36,14,33,34,36,33
38,38,13,38,38,14,32,33,38,32
33,13,36,36,36,14,33,34,36,33
38,13,38,38,38,14,32,33,38,32
36,41,41,41,41,10,36,37,41,36
43,43,43,43,43,10,35,36,43,35
32,12,12,12,33,29,32,33,29,32
31,12,12,11,32,31,31,32,31,31
35,34,8,13,36,34,35,36,34,35
36,36,8,12,35,36,34,35,36,34
35,8,34,13,36,34,35,36,34,35
36,8,36,12,35,36,34,35,36,34
38,39,39,14,39,39,38,39,39,38
41,41,41,13,38,41,37,38,41,37
34,13,13,34,35,34,34,35,34,34
36,13,13,36,34,36,33,34,36,33
37,39,9,39,38,39,37,38,39,37
41,41,9,41,37,41,36,37,41,36
37,9,39,39,38,39,37,38,39,37
41,9,41,41,37,41,36,37,41,36
40,44,44,44,41,44,40,41,44,40
46,46,46,46,40,46,39,40,46,39
31,12,12,11,31,31,31,31,31,31
33,12,12,10,33,33,30,30,33,30
34,36,8,12,36,36,34,34,36,34
38,38,8,11,38,38,33,33,38,33
34,8,36,12,36,36,34,34,36,34
38,8,38,11,38,38,33,33,38,33
37,41,41,13,41,41,37,37,41,37
43,43,43,12,43,43,36,36,43,36
33,13,13,36,36,36,33,33,36,33
38,13,13,38,38,38,32,32,38,32
36,41,9,41,41,41,36,36,41,36
43,43,9,43,43,43,35,35,43,35
36,9,41,41,41,41,36,36,41,36
43,9,43,43,43,43,35,35,43,35
39,46,46,46,46,46,39,39,46,39
48,48,48,48,48,48,38,38,48,38
25,15,15,12,26,16,12,23,23,25
25,15,15,11,25,16,11,25,25,24
28,28,11,13,29,12,13,28,28,28
30,30,11,12,28,12,12,30,30,27
28,11,28,13,29,12,13,28,28,28
30,11,30,12,28,12,12,30,30,27
31,33,33,14,32,8,14,33,33,31
35,35,35,13,31,8,13,35,35,30
27,16,16,28,28,17,9,28,28,27
30,16,16,30,27,17,8,30,30,26
30,33,12,33,31,13,10,33,33,30
35,35,12,35,30,13,9,35,35,29
30,12,33,33,31,13,10,33,33,30
35,12,35,35,30,13,9,35,35,29
33,38,38,38,34,9,11,38,38,33
40,40,40,40,33,9,10,40,40,32
24,15,15,11,25,15,11,25,25,24
27,15,15,10,27,15,10,27,27,23
27,30,11,12,30,11,12,30,30,27
32,32,11,11,32,11,11,32,32,26
27,11,30,12,30,11,12,30,30,27
32,11,32,11,32,11,11,32,32,26
30,35,35,13,35,7,13,35,35,30
37,37,37,12,37,7,12,37,37,29
26,16,16,30,30,16,8,30,30,26
32,16,16,32,32,16,7,32,32,25
29,35,12,35,35,12,9,35,35,29
37,37,12,37,37,12,8,37,37,28
29,12,35,35,35,12,9,35,35,29
37,12,37,37,37,12,8,37,37,28
32,40,40,40,40,8,10,40,40,32
42,42,42,42,42,8,9,42,42,31
28,11,11,13,28,28,13,28,28,28
30,11,11,12,27,30,12,30,30,27
31,33,7,14,31,33,14,33,33,31
35,35,7,13,30,35,13,35,35,30
31,7,33,14,31,33,14,33,33,31
35,7,35,13,30,35,13,35,35,30
34,38,38,15,34,38,15,38,38,34
40,40,40,14,33,40,14,40,40,33
30,12,12,33,30,33,10,33,33,30
35,12,12,35,29,35,9,35,35,29
33,38,8,38,33,38,11,38,38,33
40,40,8,40,32,40,10,40,40,32
33,8,38,38,33,38,11,38,38,33
40,8,40,40,32,40,10,40,40,32
36,43,43,43,36,43,12,43,43,36
45,45,45,45,35,45,11,45,45,35
27,11,11,12,30,30,12,30,30,27
32,11,11,11,32,32,11,32,32,26
30,35,7,13,35,35,13,35,35,30
37,37,7,12,37,37,12,37,37,29
30,7,35,13,35,35,13,35,35,30
37,7,37,12,37,37,12,37,37,29
33,40,40,14,40,40,14,40,40,33
42,42,42,13,42,42,13,42,42,32
29,12,12,35,35,35,9,35,35,29
37,12,12,37,37,37,8,37,37,28
32,40,8,40,40,40,10,40,40,32
42,42,8,42,42,42,9,42,42,31
32,8,40,40,40,40,10,40,40,32
42,8,42,42,42,42,9,42,42,31
35,45,45,45,45,45,11,45,45,35
47,47,47,47,47,47,10,47,47,34
28,16,16,10,29,17,28,26,26,28
28,16,16,9,28,17,27,28,28,27
31,31,12,11,32,13,31,31,31,31
33,33,12,10,31,13,30,33,33,30
31,12,31,11,32,13,31,31,31,31
33,12,33,10,31,13,30,33,33,30
34,36,36,12,35,9,34,36,36,34
38,38,38,11,34,9,33,38,38,33
30,17,17,31,31,18,30,31,31,30
33,17,17,33,30,18,29,33,33,29
33,36,13,36,34,14,33,36,36,33
38,38,13,38,33,14,32,38,38,32
33,13,36,36,34,14,33,36,36,33
38,13,38,38,33,14,32,38,38,32
36,41,41,41,37,10,36,41,41,36
43,43,43,43,36,10,35,43,43,35
27,16,16,9,28,16,27,28,28,27
30,16,16,8,30,16,26,30,30,26
30,33,12,10,33,12,30,33,33,30
35,35,12,9,35,12,29,35,35,29
30,12,33,10,33,12,30,33,33,30
35,12,35,9,35,12,29,35,35,29
33,38,38,11,38,8,33,38,38,33
40,40,40,10,40,8,32,40,40,32
29,17,17,33,33,17,29,33,33,29
35,17,17,35,35,17,28,35,35,28
32,38,13,38,38,13,32,38,38,32
40,40,13,40,40,13,31,40,40,31
32,13,38,38,38,13,32,38,38,32
40,13,40,40,40,13,31,40,40,31
35,43,43,43,43,9,35,43,43,35
45,45,45,45,45,9,34,45,45,34
31,12,12,11,31,31,31,31,31,31
33,12,12,10,30,33,30,33,33,30
34,36,8,12,34,36,34,36,36,34
38,38,8,11,33,38,33,38,38,33
34,8,36,12,34,36,34,36,36,34
38,8,38,11,33,38,33,38,38,33
37,41,41,13,37,41,37,41,41,37
43,43,43,12,36,43,36,43,43,36
33,13,13,36,33,36,33,36,36,33
38,13,13,38,32,38,32,38,38,32
36,41,9,41,36,41,36,41,41,36
43,43,9,43,35,43,35,43,43,35
36,9,41,41,36,41,36,41,41,36
43,9,43,43,35,43,35,43,43,35
39,46,46,46,39,46,39,46,46,39
48,48,48,48,38,48,38,48,48,38
30,12,12,10,33,33,30,33,33,30
35,12,12,9,35,35,29,35,35,29
33,38,8,11,38,38,33,38,38,33
40,40,8,10,40,40,32,40,40,32
33,8,38,11,38,38,33,38,38,33
40,8,40,10,40,40,32,40,40,32
36,43,43,12,43,43,36,43,43,36
45,45,45,11,45,45,35,45,45,35
32,13,13,38,38,38,32,38,38,32
40,13,13,40,40,40,31,40,40,31
35,43,9,43,43,43,35,43,43,35
45,45,9,45,45,45,34,45,45,34
35,9,43,43,43,43,35,43,43,35
45,9,45,45,45,45,34,45,45,34
38,48,48,48,48,48,38,48,48,38
50,50,50,50,50,50,37,50,50,37


==> anc/research/reconstruction/source10-edge-costs.json <==
[[23, 14, 14, 13, 26, 17, 13, 26, 26, 6], [17, 14, 14, 12, 25, 17, 12, 25, 25, 5], [26, 20, 10, 14, 29, 13, 14, 29, 29, 6], [22, 22, 10, 13, 28, 13, 13, 28, 28, 5], [26, 10, 20, 14, 29, 13, 14, 29, 29, 6], [22, 10, 22, 13, 28, 13, 13, 28, 28, 5], [29, 25, 25, 15, 32, 9, 15, 32, 32, 6], [27, 27, 27, 14, 31, 9, 14, 31, 31, 5], [25, 15, 15, 20, 28, 18, 10, 28, 28, 5], [22, 15, 15, 22, 27, 18, 9, 27, 27, 4], [28, 25, 11, 25, 31, 14, 11, 31, 31, 5], [27, 27, 11, 27, 30, 14, 10, 30, 30, 4], [28, 11, 25, 25, 31, 14, 11, 31, 31, 5], [27, 11, 27, 27, 30, 14, 10, 30, 30, 4], [31, 30, 30, 30, 34, 10, 12, 34, 34, 5], [32, 32, 32, 32, 33, 10, 11, 33, 33, 4], [22, 14, 14, 12, 17, 16, 12, 24, 24, 5], [19, 14, 14, 11, 19, 16, 11, 23, 23, 4], [25, 22, 10, 13, 22, 12, 13, 27, 27, 5], [24, 24, 10, 12, 24, 12, 12, 26, 26, 4], [25, 10, 22, 13, 22, 12, 13, 27, 27, 5], [24, 10, 24, 12, 24, 12, 12, 26, 26, 4], [28, 27, 27, 14, 27, 8, 14, 30, 30, 5], [29, 29, 29, 13, 29, 8, 13, 29, 29, 4], [24, 15, 15, 22, 22, 17, 9, 26, 26, 4], [24, 15, 15, 24, 24, 17, 8, 25, 25, 3], [27, 27, 11, 27, 27, 13, 10, 29, 29, 4], [29, 29, 11, 29, 29, 13, 9, 28, 28, 3], [27, 11, 27, 27, 27, 13, 10, 29, 29, 4], [29, 11, 29, 29, 29, 13, 9, 28, 28, 3], [30, 32, 32, 32, 32, 9, 11, 32, 32, 4], [34, 34, 34, 34, 34, 9, 10, 31, 31, 3], [26, 10, 10, 14, 28, 20, 14, 28, 28, 6], [22, 10, 10, 13, 27, 22, 13, 27, 27, 5], [29, 25, 6, 15, 31, 25, 15, 31, 31, 6], [27, 27, 6, 14, 30, 27, 14, 30, 30, 5], [29, 6, 25, 15, 31, 25, 15, 31, 31, 6], [27, 6, 27, 14, 30, 27, 14, 30, 30, 5], [32, 30, 30, 16, 34, 30, 16, 34, 34, 6], [32, 32, 32, 15, 33, 32, 15, 33, 33, 5], [28, 11, 11, 25, 30, 25, 11, 30, 30, 5], [27, 11, 11, 27, 29, 27, 10, 29, 29, 4], [31, 30, 7, 30, 33, 30, 12, 33, 33, 5], [32, 32, 7, 32, 32, 32, 11, 32, 32, 4], [31, 7, 30, 30, 33, 30, 12, 33, 33, 5], [32, 7, 32, 32, 32, 32, 11, 32, 32, 4], [34, 35, 35, 35, 36, 35, 13, 36, 36, 5], [37, 37, 37, 37, 35, 37, 12, 35, 35, 4], [25, 10, 10, 13, 22, 22, 13, 26, 26, 5], [24, 10, 10, 12, 24, 24, 12, 25, 25, 4], [28, 27, 6, 14, 27, 27, 14, 29, 29, 5], [29, 29, 6, 13, 29, 29, 13, 28, 28, 4], [28, 6, 27, 14, 27, 27, 14, 29, 29, 5], [29, 6, 29, 13, 29, 29, 13, 28, 28, 4], [31, 32, 32, 15, 32, 32, 15, 32, 32, 5], [34, 34, 34, 14, 34, 34, 14, 31, 31, 4], [27, 11, 11, 27, 27, 27, 10, 28, 28, 4], [29, 11, 11, 29, 29, 29, 9, 27, 27, 3], [30, 32, 7, 32, 32, 32, 11, 31, 31, 4], [34, 34, 7, 34, 34, 34, 10, 30, 30, 3], [30, 7, 32, 32, 32, 32, 11, 31, 31, 4], [34, 7, 34, 34, 34, 34, 10, 30, 30, 3], [33, 37, 37, 37, 37, 37, 12, 34, 34, 4], [39, 39, 39, 39, 39, 39, 11, 33, 33, 3], [26, 15, 15, 11, 29, 18, 26, 29, 29, 6], [20, 15, 15, 10, 28, 18, 25, 28, 28, 5], [29, 23, 11, 12, 32, 14, 29, 32, 32, 6], [25, 25, 11, 11, 31, 14, 28, 31, 31, 5], [29, 11, 23, 12, 32, 14, 29, 32, 32, 6], [25, 11, 25, 11, 31, 14, 28, 31, 31, 5], [32, 28, 28, 13, 35, 10, 32, 35, 35, 6], [30, 30, 30, 12, 34, 10, 31, 34, 34, 5], [28, 16, 16, 23, 31, 19, 28, 31, 31, 5], [25, 16, 16, 25, 30, 19, 27, 30, 30, 4], [31, 28, 12, 28, 34, 15, 31, 34, 34, 5], [30, 30, 12, 30, 33, 15, 30, 33, 33, 4], [31, 12, 28, 28, 34, 15, 31, 34, 34, 5], [30, 12, 30, 30, 33, 15, 30, 33, 33, 4], [34, 33, 33, 33, 37, 11, 34, 37, 37, 5], [35, 35, 35, 35, 36, 11, 33, 36, 36, 4], [25, 15, 15, 10, 20, 17, 25, 27, 27, 5], [22, 15, 15, 9, 22, 17, 24, 26, 26, 4], [28, 25, 11, 11, 25, 13, 28, 30, 30, 5], [27, 27, 11, 10, 27, 13, 27, 29, 29, 4], [28, 11, 25, 11, 25, 13, 28, 30, 30, 5], [27, 11, 27, 10, 27, 13, 27, 29, 29, 4], [31, 30, 30, 12, 30, 9, 31, 33, 33, 5], [32, 32, 32, 11, 32, 9, 30, 32, 32, 4], [27, 16, 16, 25, 25, 18, 27, 29, 29, 4], [27, 16, 16, 27, 27, 18, 26, 28, 28, 3], [30, 30, 12, 30, 30, 14, 30, 32, 32, 4], [32, 32, 12, 32, 32, 14, 29, 31, 31, 3], [30, 12, 30, 30, 30, 14, 30, 32, 32, 4], [32, 12, 32, 32, 32, 14, 29, 31, 31, 3], [33, 35, 35, 35, 35, 10, 33, 35, 35, 4], [37, 37, 37, 37, 37, 10, 32, 34, 34, 3], [29, 11, 11, 12, 31, 23, 29, 31, 31, 6], [25, 11, 11, 11, 30, 25, 28, 30, 30, 5], [32, 28, 7, 13, 34, 28, 32, 34, 34, 6], [30, 30, 7, 12, 33, 30, 31, 33, 33, 5], [32, 7, 28, 13, 34, 28, 32, 34, 34, 6], [30, 7, 30, 12, 33, 30, 31, 33, 33, 5], [35, 33, 33, 14, 37, 33, 35, 37, 37, 6], [35, 35, 35, 13, 36, 35, 34, 36, 36, 5], [31, 12, 12, 28, 33, 28, 31, 33, 33, 5], [30, 12, 12, 30, 32, 30, 30, 32, 32, 4], [34, 33, 8, 33, 36, 33, 34, 36, 36, 5], [35, 35, 8, 35, 35, 35, 33, 35, 35, 4], [34, 8, 33, 33, 36, 33, 34, 36, 36, 5], [35, 8, 35, 35, 35, 35, 33, 35, 35, 4], [37, 38, 38, 38, 39, 38, 37, 39, 39, 5], [40, 40, 40, 40, 38, 40, 36, 38, 38, 4], [28, 11, 11, 11, 25, 25, 28, 29, 29, 5], [27, 11, 11, 10, 27, 27, 27, 28, 28, 4], [31, 30, 7, 12, 30, 30, 31, 32, 32, 5], [32, 32, 7, 11, 32, 32, 30, 31, 31, 4], [31, 7, 30, 12, 30, 30, 31, 32, 32, 5], [32, 7, 32, 11, 32, 32, 30, 31, 31, 4], [34, 35, 35, 13, 35, 35, 34, 35, 35, 5], [37, 37, 37, 12, 37, 37, 33, 34, 34, 4], [30, 12, 12, 30, 30, 30, 30, 31, 31, 4], [32, 12, 12, 32, 32, 32, 29, 30, 30, 3], [33, 35, 8, 35, 35, 35, 33, 34, 34, 4], [37, 37, 8, 37, 37, 37, 32, 33, 33, 3], [33, 8, 35, 35, 35, 35, 33, 34, 34, 4], [37, 8, 37, 37, 37, 37, 32, 33, 33, 3], [36, 40, 40, 40, 40, 40, 36, 37, 37, 4], [42, 42, 42, 42, 42, 42, 35, 36, 36, 3], [22, 14, 14, 12, 24, 16, 12, 17, 24, 5], [19, 14, 14, 11, 23, 16, 11, 19, 23, 4], [25, 22, 10, 13, 27, 12, 13, 22, 27, 5], [24, 24, 10, 12, 26, 12, 12, 24, 26, 4], [25, 10, 22, 13, 27, 12, 13, 22, 27, 5], [24, 10, 24, 12, 26, 12, 12, 24, 26, 4], [28, 27, 27, 14, 30, 8, 14, 27, 30, 5], [29, 29, 29, 13, 29, 8, 13, 29, 29, 4], [24, 15, 15, 22, 26, 17, 9, 22, 26, 4], [24, 15, 15, 24, 25, 17, 8, 24, 25, 3], [27, 27, 11, 27, 29, 13, 10, 27, 29, 4], [29, 29, 11, 29, 28, 13, 9, 29, 28, 3], [27, 11, 27, 27, 29, 13, 10, 27, 29, 4], [29, 11, 29, 29, 28, 13, 9, 29, 28, 3], [30, 32, 32, 32, 32, 9, 11, 32, 32, 4], [34, 34, 34, 34, 31, 9, 10, 34, 31, 3], [21, 14, 14, 11, 19, 15, 11, 19, 22, 4], [21, 14, 14, 10, 21, 15, 10, 21, 21, 3], [24, 24, 10, 12, 24, 11, 12, 24, 25, 4], [26, 26, 10, 11, 26, 11, 11, 26, 24, 3], [24, 10, 24, 12, 24, 11, 12, 24, 25, 4], [26, 10, 26, 11, 26, 11, 11, 26, 24, 3], [27, 29, 29, 13, 29, 7, 13, 29, 28, 4], [31, 31, 31, 12, 31, 7, 12, 31, 27, 3], [23, 15, 15, 24, 24, 16, 8, 24, 24, 3], [26, 15, 15, 26, 26, 16, 7, 26, 23, 2], [26, 29, 11, 29, 29, 12, 9, 29, 27, 3], [31, 31, 11, 31, 31, 12, 8, 31, 26, 2], [26, 11, 29, 29, 29, 12, 9, 29, 27, 3], [31, 11, 31, 31, 31, 12, 8, 31, 26, 2], [29, 34, 34, 34, 34, 8, 10, 34, 30, 3], [36, 36, 36, 36, 36, 8, 9, 36, 29, 2], [25, 10, 10, 13, 26, 22, 13, 22, 26, 5], [24, 10, 10, 12, 25, 24, 12, 24, 25, 4], [28, 27, 6, 14, 29, 27, 14, 27, 29, 5], [29, 29, 6, 13, 28, 29, 13, 29, 28, 4], [28, 6, 27, 14, 29, 27, 14, 27, 29, 5], [29, 6, 29, 13, 28, 29, 13, 29, 28, 4], [31, 32, 32, 15, 32, 32, 15, 32, 32, 5], [34, 34, 34, 14, 31, 34, 14, 34, 31, 4], [27, 11, 11, 27, 28, 27, 10, 27, 28, 4], [29, 11, 11, 29, 27, 29, 9, 29, 27, 3], [30, 32, 7, 32, 31, 32, 11, 32, 31, 4], [34, 34, 7, 34, 30, 34, 10, 34, 30, 3], [30, 7, 32, 32, 31, 32, 11, 32, 31, 4], [34, 7, 34, 34, 30, 34, 10, 34, 30, 3], [33, 37, 37, 37, 34, 37, 12, 37, 34, 4], [39, 39, 39, 39, 33, 39, 11, 39, 33, 3], [24, 10, 10, 12, 24, 24, 12, 24, 24, 4], [26, 10, 10, 11, 26, 26, 11, 26, 23, 3], [27, 29, 6, 13, 29, 29, 13, 29, 27, 4], [31, 31, 6, 12, 31, 31, 12, 31, 26, 3], [27, 6, 29, 13, 29, 29, 13, 29, 27, 4], [31, 6, 31, 12, 31, 31, 12, 31, 26, 3], [30, 34, 34, 14, 34, 34, 14, 34, 30, 4], [36, 36, 36, 13, 36, 36, 13, 36, 29, 3], [26, 11, 11, 29, 29, 29, 9, 29, 26, 3], [31, 11, 11, 31, 31, 31, 8, 31, 25, 2], [29, 34, 7, 34, 34, 34, 10, 34, 29, 3], [36, 36, 7, 36, 36, 36, 9, 36, 28, 2], [29, 7, 34, 34, 34, 34, 10, 34, 29, 3], [36, 7, 36, 36, 36, 36, 9, 36, 28, 2], [32, 39, 39, 39, 39, 39, 11, 39, 32, 3], [41, 41, 41, 41, 41, 41, 10, 41, 31, 2], [25, 15, 15, 10, 27, 17, 25, 20, 27, 5], [22, 15, 15, 9, 26, 17, 24, 22, 26, 4], [28, 25, 11, 11, 30, 13, 28, 25, 30, 5], [27, 27, 11, 10, 29, 13, 27, 27, 29, 4], [28, 11, 25, 11, 30, 13, 28, 25, 30, 5], [27, 11, 27, 10, 29, 13, 27, 27, 29, 4], [31, 30, 30, 12, 33, 9, 31, 30, 33, 5], [32, 32, 32, 11, 32, 9, 30, 32, 32, 4], [27, 16, 16, 25, 29, 18, 27, 25, 29, 4], [27, 16, 16, 27, 28, 18, 26, 27, 28, 3], [30, 30, 12, 30, 32, 14, 30, 30, 32, 4], [32, 32, 12, 32, 31, 14, 29, 32, 31, 3], [30, 12, 30, 30, 32, 14, 30, 30, 32, 4], [32, 12, 32, 32, 31, 14, 29, 32, 31, 3], [33, 35, 35, 35, 35, 10, 33, 35, 35, 4], [37, 37, 37, 37, 34, 10, 32, 37, 34, 3], [24, 15, 15, 9, 22, 16, 24, 22, 25, 4], [24, 15, 15, 8, 24, 16, 23, 24, 24, 3], [27, 27, 11, 10, 27, 12, 27, 27, 28, 4], [29, 29, 11, 9, 29, 12, 26, 29, 27, 3], [27, 11, 27, 10, 27, 12, 27, 27, 28, 4], [29, 11, 29, 9, 29, 12, 26, 29, 27, 3], [30, 32, 32, 11, 32, 8, 30, 32, 31, 4], [34, 34, 34, 10, 34, 8, 29, 34, 30, 3], [26, 16, 16, 27, 27, 17, 26, 27, 27, 3], [29, 16, 16, 29, 29, 17, 25, 29, 26, 2], [29, 32, 12, 32, 32, 13, 29, 32, 30, 3], [34, 34, 12, 34, 34, 13, 28, 34, 29, 2], [29, 12, 32, 32, 32, 13, 29, 32, 30, 3], [34, 12, 34, 34, 34, 13, 28, 34, 29, 2], [32, 37, 37, 37, 37, 9, 32, 37, 33, 3], [39, 39, 39, 39, 39, 9, 31, 39, 32, 2], [28, 11, 11, 11, 29, 25, 28, 25, 29, 5], [27, 11, 11, 10, 28, 27, 27, 27, 28, 4], [31, 30, 7, 12, 32, 30, 31, 30, 32, 5], [32, 32, 7, 11, 31, 32, 30, 32, 31, 4], [31, 7, 30, 12, 32, 30, 31, 30, 32, 5], [32, 7, 32, 11, 31, 32, 30, 32, 31, 4], [34, 35, 35, 13, 35, 35, 34, 35, 35, 5], [37, 37, 37, 12, 34, 37, 33, 37, 34, 4], [30, 12, 12, 30, 31, 30, 30, 30, 31, 4], [32, 12, 12, 32, 30, 32, 29, 32, 30, 3], [33, 35, 8, 35, 34, 35, 33, 35, 34, 4], [37, 37, 8, 37, 33, 37, 32, 37, 33, 3], [33, 8, 35, 35, 34, 35, 33, 35, 34, 4], [37, 8, 37, 37, 33, 37, 32, 37, 33, 3], [36, 40, 40, 40, 37, 40, 36, 40, 37, 4], [42, 42, 42, 42, 36, 42, 35, 42, 36, 3], [27, 11, 11, 10, 27, 27, 27, 27, 27, 4], [29, 11, 11, 9, 29, 29, 26, 29, 26, 3], [30, 32, 7, 11, 32, 32, 30, 32, 30, 4], [34, 34, 7, 10, 34, 34, 29, 34, 29, 3], [30, 7, 32, 11, 32, 32, 30, 32, 30, 4], [34, 7, 34, 10, 34, 34, 29, 34, 29, 3], [33, 37, 37, 12, 37, 37, 33, 37, 33, 4], [39, 39, 39, 11, 39, 39, 32, 39, 32, 3], [29, 12, 12, 32, 32, 32, 29, 32, 29, 3], [34, 12, 12, 34, 34, 34, 28, 34, 28, 2], [32, 37, 8, 37, 37, 37, 32, 37, 32, 3], [39, 39, 8, 39, 39, 39, 31, 39, 31, 2], [32, 8, 37, 37, 37, 37, 32, 37, 32, 3], [39, 8, 39, 39, 39, 39, 31, 39, 31, 2], [35, 42, 42, 42, 42, 42, 35, 42, 35, 3], [44, 44, 44, 44, 44, 44, 34, 44, 34, 2], [22, 14, 14, 12, 24, 16, 12, 24, 17, 5], [19, 14, 14, 11, 23, 16, 11, 23, 19, 4], [25, 22, 10, 13, 27, 12, 13, 27, 22, 5], [24, 24, 10, 12, 26, 12, 12, 26, 24, 4], [25, 10, 22, 13, 27, 12, 13, 27, 22, 5], [24, 10, 24, 12, 26, 12, 12, 26, 24, 4], [28, 27, 27, 14, 30, 8, 14, 30, 27, 5], [29, 29, 29, 13, 29, 8, 13, 29, 29, 4], [24, 15, 15, 22, 26, 17, 9, 26, 22, 4], [24, 15, 15, 24, 25, 17, 8, 25, 24, 3], [27, 27, 11, 27, 29, 13, 10, 29, 27, 4], [29, 29, 11, 29, 28, 13, 9, 28, 29, 3], [27, 11, 27, 27, 29, 13, 10, 29, 27, 4], [29, 11, 29, 29, 28, 13, 9, 28, 29, 3], [30, 32, 32, 32, 32, 9, 11, 32, 32, 4], [34, 34, 34, 34, 31, 9, 10, 31, 34, 3], [21, 14, 14, 11, 19, 15, 11, 22, 19, 4], [21, 14, 14, 10, 21, 15, 10, 21, 21, 3], [24, 24, 10, 12, 24, 11, 12, 25, 24, 4], [26, 26, 10, 11, 26, 11, 11, 24, 26, 3], [24, 10, 24, 12, 24, 11, 12, 25, 24, 4], [26, 10, 26, 11, 26, 11, 11, 24, 26, 3], [27, 29, 29, 13, 29, 7, 13, 28, 29, 4], [31, 31, 31, 12, 31, 7, 12, 27, 31, 3], [23, 15, 15, 24, 24, 16, 8, 24, 24, 3], [26, 15, 15, 26, 26, 16, 7, 23, 26, 2], [26, 29, 11, 29, 29, 12, 9, 27, 29, 3], [31, 31, 11, 31, 31, 12, 8, 26, 31, 2], [26, 11, 29, 29, 29, 12, 9, 27, 29, 3], [31, 11, 31, 31, 31, 12, 8, 26, 31, 2], [29, 34, 34, 34, 34, 8, 10, 30, 34, 3], [36, 36, 36, 36, 36, 8, 9, 29, 36, 2], [25, 10, 10, 13, 26, 22, 13, 26, 22, 5], [24, 10, 10, 12, 25, 24, 12, 25, 24, 4], [28, 27, 6, 14, 29, 27, 14, 29, 27, 5], [29, 29, 6, 13, 28, 29, 13, 28, 29, 4], [28, 6, 27, 14, 29, 27, 14, 29, 27, 5], [29, 6, 29, 13, 28, 29, 13, 28, 29, 4], [31, 32, 32, 15, 32, 32, 15, 32, 32, 5], [34, 34, 34, 14, 31, 34, 14, 31, 34, 4], [27, 11, 11, 27, 28, 27, 10, 28, 27, 4], [29, 11, 11, 29, 27, 29, 9, 27, 29, 3], [30, 32, 7, 32, 31, 32, 11, 31, 32, 4], [34, 34, 7, 34, 30, 34, 10, 30, 34, 3], [30, 7, 32, 32, 31, 32, 11, 31, 32, 4], [34, 7, 34, 34, 30, 34, 10, 30, 34, 3], [33, 37, 37, 37, 34, 37, 12, 34, 37, 4], [39, 39, 39, 39, 33, 39, 11, 33, 39, 3], [24, 10, 10, 12, 24, 24, 12, 24, 24, 4], [26, 10, 10, 11, 26, 26, 11, 23, 26, 3], [27, 29, 6, 13, 29, 29, 13, 27, 29, 4], [31, 31, 6, 12, 31, 31, 12, 26, 31, 3], [27, 6, 29, 13, 29, 29, 13, 27, 29, 4], [31, 6, 31, 12, 31, 31, 12, 26, 31, 3], [30, 34, 34, 14, 34, 34, 14, 30, 34, 4], [36, 36, 36, 13, 36, 36, 13, 29, 36, 3], [26, 11, 11, 29, 29, 29, 9, 26, 29, 3], [31, 11, 11, 31, 31, 31, 8, 25, 31, 2], [29, 34, 7, 34, 34, 34, 10, 29, 34, 3], [36, 36, 7, 36, 36, 36, 9, 28, 36, 2], [29, 7, 34, 34, 34, 34, 10, 29, 34, 3], [36, 7, 36, 36, 36, 36, 9, 28, 36, 2], [32, 39, 39, 39, 39, 39, 11, 32, 39, 3], [41, 41, 41, 41, 41, 41, 10, 31, 41, 2], [25, 15, 15, 10, 27, 17, 25, 27, 20, 5], [22, 15, 15, 9, 26, 17, 24, 26, 22, 4], [28, 25, 11, 11, 30, 13, 28, 30, 25, 5], [27, 27, 11, 10, 29, 13, 27, 29, 27, 4], [28, 11, 25, 11, 30, 13, 28, 30, 25, 5], [27, 11, 27, 10, 29, 13, 27, 29, 27, 4], [31, 30, 30, 12, 33, 9, 31, 33, 30, 5], [32, 32, 32, 11, 32, 9, 30, 32, 32, 4], [27, 16, 16, 25, 29, 18, 27, 29, 25, 4], [27, 16, 16, 27, 28, 18, 26, 28, 27, 3], [30, 30, 12, 30, 32, 14, 30, 32, 30, 4], [32, 32, 12, 32, 31, 14, 29, 31, 32, 3], [30, 12, 30, 30, 32, 14, 30, 32, 30, 4], [32, 12, 32, 32, 31, 14, 29, 31, 32, 3], [33, 35, 35, 35, 35, 10, 33, 35, 35, 4], [37, 37, 37, 37, 34, 10, 32, 34, 37, 3], [24, 15, 15, 9, 22, 16, 24, 25, 22, 4], [24, 15, 15, 8, 24, 16, 23, 24, 24, 3], [27, 27, 11, 10, 27, 12, 27, 28, 27, 4], [29, 29, 11, 9, 29, 12, 26, 27, 29, 3], [27, 11, 27, 10, 27, 12, 27, 28, 27, 4], [29, 11, 29, 9, 29, 12, 26, 27, 29, 3], [30, 32, 32, 11, 32, 8, 30, 31, 32, 4], [34, 34, 34, 10, 34, 8, 29, 30, 34, 3], [26, 16, 16, 27, 27, 17, 26, 27, 27, 3], [29, 16, 16, 29, 29, 17, 25, 26, 29, 2], [29, 32, 12, 32, 32, 13, 29, 30, 32, 3], [34, 34, 12, 34, 34, 13, 28, 29, 34, 2], [29, 12, 32, 32, 32, 13, 29, 30, 32, 3], [34, 12, 34, 34, 34, 13, 28, 29, 34, 2], [32, 37, 37, 37, 37, 9, 32, 33, 37, 3], [39, 39, 39, 39, 39, 9, 31, 32, 39, 2], [28, 11, 11, 11, 29, 25, 28, 29, 25, 5], [27, 11, 11, 10, 28, 27, 27, 28, 27, 4], [31, 30, 7, 12, 32, 30, 31, 32, 30, 5], [32, 32, 7, 11, 31, 32, 30, 31, 32, 4], [31, 7, 30, 12, 32, 30, 31, 32, 30, 5], [32, 7, 32, 11, 31, 32, 30, 31, 32, 4], [34, 35, 35, 13, 35, 35, 34, 35, 35, 5], [37, 37, 37, 12, 34, 37, 33, 34, 37, 4], [30, 12, 12, 30, 31, 30, 30, 31, 30, 4], [32, 12, 12, 32, 30, 32, 29, 30, 32, 3], [33, 35, 8, 35, 34, 35, 33, 34, 35, 4], [37, 37, 8, 37, 33, 37, 32, 33, 37, 3], [33, 8, 35, 35, 34, 35, 33, 34, 35, 4], [37, 8, 37, 37, 33, 37, 32, 33, 37, 3], [36, 40, 40, 40, 37, 40, 36, 37, 40, 4], [42, 42, 42, 42, 36, 42, 35, 36, 42, 3], [27, 11, 11, 10, 27, 27, 27, 27, 27, 4], [29, 11, 11, 9, 29, 29, 26, 26, 29, 3], [30, 32, 7, 11, 32, 32, 30, 30, 32, 4], [34, 34, 7, 10, 34, 34, 29, 29, 34, 3], [30, 7, 32, 11, 32, 32, 30, 30, 32, 4], [34, 7, 34, 10, 34, 34, 29, 29, 34, 3], [33, 37, 37, 12, 37, 37, 33, 33, 37, 4], [39, 39, 39, 11, 39, 39, 32, 32, 39, 3], [29, 12, 12, 32, 32, 32, 29, 29, 32, 3], [34, 12, 12, 34, 34, 34, 28, 28, 34, 2], [32, 37, 8, 37, 37, 37, 32, 32, 37, 3], [39, 39, 8, 39, 39, 39, 31, 31, 39, 2], [32, 8, 37, 37, 37, 37, 32, 32, 37, 3], [39, 8, 39, 39, 39, 39, 31, 31, 39, 2], [35, 42, 42, 42, 42, 42, 35, 35, 42, 3], [44, 44, 44, 44, 44, 44, 34, 34, 44, 2], [21, 14, 14, 11, 22, 15, 11, 19, 19, 4], [21, 14, 14, 10, 21, 15, 10, 21, 21, 3], [24, 24, 10, 12, 25, 11, 12, 24, 24, 4], [26, 26, 10, 11, 24, 11, 11, 26, 26, 3], [24, 10, 24, 12, 25, 11, 12, 24, 24, 4], [26, 10, 26, 11, 24, 11, 11, 26, 26, 3], [27, 29, 29, 13, 28, 7, 13, 29, 29, 4], [31, 31, 31, 12, 27, 7, 12, 31, 31, 3], [23, 15, 15, 24, 24, 16, 8, 24, 24, 3], [26, 15, 15, 26, 23, 16, 7, 26, 26, 2], [26, 29, 11, 29, 27, 12, 9, 29, 29, 3], [31, 31, 11, 31, 26, 12, 8, 31, 31, 2], [26, 11, 29, 29, 27, 12, 9, 29, 29, 3], [31, 11, 31, 31, 26, 12, 8, 31, 31, 2], [29, 34, 34, 34, 30, 8, 10, 34, 34, 3], [36, 36, 36, 36, 29, 8, 9, 36, 36, 2], [20, 14, 14, 10, 21, 14, 10, 21, 21, 3], [23, 14, 14, 9, 23, 14, 9, 23, 23, 2], [23, 26, 10, 11, 26, 10, 11, 26, 26, 3], [28, 28, 10, 10, 28, 10, 10, 28, 28, 2], [23, 10, 26, 11, 26, 10, 11, 26, 26, 3], [28, 10, 28, 10, 28, 10, 10, 28, 28, 2], [26, 31, 31, 12, 31, 6, 12, 31, 31, 3], [33, 33, 33, 11, 33, 6, 11, 33, 33, 2], [22, 15, 15, 26, 26, 15, 7, 26, 26, 2], [28, 15, 15, 28, 28, 15, 6, 28, 28, 1], [25, 31, 11, 31, 31, 11, 8, 31, 31, 2], [33, 33, 11, 33, 33, 11, 7, 33, 33, 1], [25, 11, 31, 31, 31, 11, 8, 31, 31, 2], [33, 11, 33, 33, 33, 11, 7, 33, 33, 1], [28, 36, 36, 36, 36, 7, 9, 36, 36, 2], [38, 38, 38, 38, 38, 7, 8, 38, 38, 1], [24, 10, 10, 12, 24, 24, 12, 24, 24, 4], [26, 10, 10, 11, 23, 26, 11, 26, 26, 3], [27, 29, 6, 13, 27, 29, 13, 29, 29, 4], [31, 31, 6, 12, 26, 31, 12, 31, 31, 3], [27, 6, 29, 13, 27, 29, 13, 29, 29, 4], [31, 6, 31, 12, 26, 31, 12, 31, 31, 3], [30, 34, 34, 14, 30, 34, 14, 34, 34, 4], [36, 36, 36, 13, 29, 36, 13, 36, 36, 3], [26, 11, 11, 29, 26, 29, 9, 29, 29, 3], [31, 11, 11, 31, 25, 31, 8, 31, 31, 2], [29, 34, 7, 34, 29, 34, 10, 34, 34, 3], [36, 36, 7, 36, 28, 36, 9, 36, 36, 2], [29, 7, 34, 34, 29, 34, 10, 34, 34, 3], [36, 7, 36, 36, 28, 36, 9, 36, 36, 2], [32, 39, 39, 39, 32, 39, 11, 39, 39, 3], [41, 41, 41, 41, 31, 41, 10, 41, 41, 2], [23, 10, 10, 11, 26, 26, 11, 26, 26, 3], [28, 10, 10, 10, 28, 28, 10, 28, 28, 2], [26, 31, 6, 12, 31, 31, 12, 31, 31, 3], [33, 33, 6, 11, 33, 33, 11, 33, 33, 2], [26, 6, 31, 12, 31, 31, 12, 31, 31, 3], [33, 6, 33, 11, 33, 33, 11, 33, 33, 2], [29, 36, 36, 13, 36, 36, 13, 36, 36, 3], [38, 38, 38, 12, 38, 38, 12, 38, 38, 2], [25, 11, 11, 31, 31, 31, 8, 31, 31, 2], [33, 11, 11, 33, 33, 33, 7, 33, 33, 1], [28, 36, 7, 36, 36, 36, 9, 36, 36, 2], [38, 38, 7, 38, 38, 38, 8, 38, 38, 1], [28, 7, 36, 36, 36, 36, 9, 36, 36, 2], [38, 7, 38, 38, 38, 38, 8, 38, 38, 1], [31, 41, 41, 41, 41, 41, 10, 41, 41, 2], [43, 43, 43, 43, 43, 43, 9, 43, 43, 1], [24, 15, 15, 9, 25, 16, 24, 22, 22, 4], [24, 15, 15, 8, 24, 16, 23, 24, 24, 3], [27, 27, 11, 10, 28, 12, 27, 27, 27, 4], [29, 29, 11, 9, 27, 12, 26, 29, 29, 3], [27, 11, 27, 10, 28, 12, 27, 27, 27, 4], [29, 11, 29, 9, 27, 12, 26, 29, 29, 3], [30, 32, 32, 11, 31, 8, 30, 32, 32, 4], [34, 34, 34, 10, 30, 8, 29, 34, 34, 3], [26, 16, 16, 27, 27, 17, 26, 27, 27, 3], [29, 16, 16, 29, 26, 17, 25, 29, 29, 2], [29, 32, 12, 32, 30, 13, 29, 32, 32, 3], [34, 34, 12, 34, 29, 13, 28, 34, 34, 2], [29, 12, 32, 32, 30, 13, 29, 32, 32, 3], [34, 12, 34, 34, 29, 13, 28, 34, 34, 2], [32, 37, 37, 37, 33, 9, 32, 37, 37, 3], [39, 39, 39, 39, 32, 9, 31, 39, 39, 2], [23, 15, 15, 8, 24, 15, 23, 24, 24, 3], [26, 15, 15, 7, 26, 15, 22, 26, 26, 2], [26, 29, 11, 9, 29, 11, 26, 29, 29, 3], [31, 31, 11, 8, 31, 11, 25, 31, 31, 2], [26, 11, 29, 9, 29, 11, 26, 29, 29, 3], [31, 11, 31, 8, 31, 11, 25, 31, 31, 2], [29, 34, 34, 10, 34, 7, 29, 34, 34, 3], [36, 36, 36, 9, 36, 7, 28, 36, 36, 2], [25, 16, 16, 29, 29, 16, 25, 29, 29, 2], [31, 16, 16, 31, 31, 16, 24, 31, 31, 1], [28, 34, 12, 34, 34, 12, 28, 34, 34, 2], [36, 36, 12, 36, 36, 12, 27, 36, 36, 1], [28, 12, 34, 34, 34, 12, 28, 34, 34, 2], [36, 12, 36, 36, 36, 12, 27, 36, 36, 1], [31, 39, 39, 39, 39, 8, 31, 39, 39, 2], [41, 41, 41, 41, 41, 8, 30, 41, 41, 1], [27, 11, 11, 10, 27, 27, 27, 27, 27, 4], [29, 11, 11, 9, 26, 29, 26, 29, 29, 3], [30, 32, 7, 11, 30, 32, 30, 32, 32, 4], [34, 34, 7, 10, 29, 34, 29, 34, 34, 3], [30, 7, 32, 11, 30, 32, 30, 32, 32, 4], [34, 7, 34, 10, 29, 34, 29, 34, 34, 3], [33, 37, 37, 12, 33, 37, 33, 37, 37, 4], [39, 39, 39, 11, 32, 39, 32, 39, 39, 3], [29, 12, 12, 32, 29, 32, 29, 32, 32, 3], [34, 12, 12, 34, 28, 34, 28, 34, 34, 2], [32, 37, 8, 37, 32, 37, 32, 37, 37, 3], [39, 39, 8, 39, 31, 39, 31, 39, 39, 2], [32, 8, 37, 37, 32, 37, 32, 37, 37, 3], [39, 8, 39, 39, 31, 39, 31, 39, 39, 2], [35, 42, 42, 42, 35, 42, 35, 42, 42, 3], [44, 44, 44, 44, 34, 44, 34, 44, 44, 2], [26, 11, 11, 9, 29, 29, 26, 29, 29, 3], [31, 11, 11, 8, 31, 31, 25, 31, 31, 2], [29, 34, 7, 10, 34, 34, 29, 34, 34, 3], [36, 36, 7, 9, 36, 36, 28, 36, 36, 2], [29, 7, 34, 10, 34, 34, 29, 34, 34, 3], [36, 7, 36, 9, 36, 36, 28, 36, 36, 2], [32, 39, 39, 11, 39, 39, 32, 39, 39, 3], [41, 41, 41, 10, 41, 41, 31, 41, 41, 2], [28, 12, 12, 34, 34, 34, 28, 34, 34, 2], [36, 12, 12, 36, 36, 36, 27, 36, 36, 1], [31, 39, 8, 39, 39, 39, 31, 39, 39, 2], [41, 41, 8, 41, 41, 41, 30, 41, 41, 1], [31, 8, 39, 39, 39, 39, 31, 39, 39, 2], [41, 8, 41, 41, 41, 41, 30, 41, 41, 1], [34, 44, 44, 44, 44, 44, 34, 44, 44, 2], [46, 46, 46, 46, 46, 46, 33, 46, 46, 1], [27, 15, 15, 14, 30, 18, 14, 30, 30, 27], [21, 15, 15, 13, 29, 18, 13, 29, 29, 26], [30, 24, 11, 15, 33, 14, 15, 33, 33, 30], [26, 26, 11, 14, 32, 14, 14, 32, 32, 29], [30, 11, 24, 15, 33, 14, 15, 33, 33, 30], [26, 11, 26, 14, 32, 14, 14, 32, 32, 29], [33, 29, 29, 16, 36, 10, 16, 36, 36, 33], [31, 31, 31, 15, 35, 10, 15, 35, 35, 32], [29, 16, 16, 24, 32, 19, 11, 32, 32, 29], [26, 16, 16, 26, 31, 19, 10, 31, 31, 28], [32, 29, 12, 29, 35, 15, 12, 35, 35, 32], [31, 31, 12, 31, 34, 15, 11, 34, 34, 31], [32, 12, 29, 29, 35, 15, 12, 35, 35, 32], [31, 12, 31, 31, 34, 15, 11, 34, 34, 31], [35, 34, 34, 34, 38, 11, 13, 38, 38, 35], [36, 36, 36, 36, 37, 11, 12, 37, 37, 34], [26, 15, 15, 13, 21, 17, 13, 28, 28, 26], [23, 15, 15, 12, 23, 17, 12, 27, 27, 25], [29, 26, 11, 14, 26, 13, 14, 31, 31, 29], [28, 28, 11, 13, 28, 13, 13, 30, 30, 28], [29, 11, 26, 14, 26, 13, 14, 31, 31, 29], [28, 11, 28, 13, 28, 13, 13, 30, 30, 28], [32, 31, 31, 15, 31, 9, 15, 34, 34, 32], [33, 33, 33, 14, 33, 9, 14, 33, 33, 31], [28, 16, 16, 26, 26, 18, 10, 30, 30, 28], [28, 16, 16, 28, 28, 18, 9, 29, 29, 27], [31, 31, 12, 31, 31, 14, 11, 33, 33, 31], [33, 33, 12, 33, 33, 14, 10, 32, 32, 30], [31, 12, 31, 31, 31, 14, 11, 33, 33, 31], [33, 12, 33, 33, 33, 14, 10, 32, 32, 30], [34, 36, 36, 36, 36, 10, 12, 36, 36, 34], [38, 38, 38, 38, 38, 10, 11, 35, 35, 33], [30, 11, 11, 15, 32, 24, 15, 32, 32, 30], [26, 11, 11, 14, 31, 26, 14, 31, 31, 29], [33, 29, 7, 16, 35, 29, 16, 35, 35, 33], [31, 31, 7, 15, 34, 31, 15, 34, 34, 32], [33, 7, 29, 16, 35, 29, 16, 35, 35, 33], [31, 7, 31, 15, 34, 31, 15, 34, 34, 32], [36, 34, 34, 17, 38, 34, 17, 38, 38, 36], [36, 36, 36, 16, 37, 36, 16, 37, 37, 35], [32, 12, 12, 29, 34, 29, 12, 34, 34, 32], [31, 12, 12, 31, 33, 31, 11, 33, 33, 31], [35, 34, 8, 34, 37, 34, 13, 37, 37, 35], [36, 36, 8, 36, 36, 36, 12, 36, 36, 34], [35, 8, 34, 34, 37, 34, 13, 37, 37, 35], [36, 8, 36, 36, 36, 36, 12, 36, 36, 34], [38, 39, 39, 39, 40, 39, 14, 40, 40, 38], [41, 41, 41, 41, 39, 41, 13, 39, 39, 37], [29, 11, 11, 14, 26, 26, 14, 30, 30, 29], [28, 11, 11, 13, 28, 28, 13, 29, 29, 28], [32, 31, 7, 15, 31, 31, 15, 33, 33, 32], [33, 33, 7, 14, 33, 33, 14, 32, 32, 31], [32, 7, 31, 15, 31, 31, 15, 33, 33, 32], [33, 7, 33, 14, 33, 33, 14, 32, 32, 31], [35, 36, 36, 16, 36, 36, 16, 36, 36, 35], [38, 38, 38, 15, 38, 38, 15, 35, 35, 34], [31, 12, 12, 31, 31, 31, 11, 32, 32, 31], [33, 12, 12, 33, 33, 33, 10, 31, 31, 30], [34, 36, 8, 36, 36, 36, 12, 35, 35, 34], [38, 38, 8, 38, 38, 38, 11, 34, 34, 33], [34, 8, 36, 36, 36, 36, 12, 35, 35, 34], [38, 8, 38, 38, 38, 38, 11, 34, 34, 33], [37, 41, 41, 41, 41, 41, 13, 38, 38, 37], [43, 43, 43, 43, 43, 43, 12, 37, 37, 36], [30, 16, 16, 12, 33, 19, 30, 33, 33, 30], [24, 16, 16, 11, 32, 19, 29, 32, 32, 29], [33, 27, 12, 13, 36, 15, 33, 36, 36, 33], [29, 29, 12, 12, 35, 15, 32, 35, 35, 32], [33, 12, 27, 13, 36, 15, 33, 36, 36, 33], [29, 12, 29, 12, 35, 15, 32, 35, 35, 32], [36, 32, 32, 14, 39, 11, 36, 39, 39, 36], [34, 34, 34, 13, 38, 11, 35, 38, 38, 35], [32, 17, 17, 27, 35, 20, 32, 35, 35, 32], [29, 17, 17, 29, 34, 20, 31, 34, 34, 31], [35, 32, 13, 32, 38, 16, 35, 38, 38, 35], [34, 34, 13, 34, 37, 16, 34, 37, 37, 34], [35, 13, 32, 32, 38, 16, 35, 38, 38, 35], [34, 13, 34, 34, 37, 16, 34, 37, 37, 34], [38, 37, 37, 37, 41, 12, 38, 41, 41, 38], [39, 39, 39, 39, 40, 12, 37, 40, 40, 37], [29, 16, 16, 11, 24, 18, 29, 31, 31, 29], [26, 16, 16, 10, 26, 18, 28, 30, 30, 28], [32, 29, 12, 12, 29, 14, 32, 34, 34, 32], [31, 31, 12, 11, 31, 14, 31, 33, 33, 31], [32, 12, 29, 12, 29, 14, 32, 34, 34, 32], [31, 12, 31, 11, 31, 14, 31, 33, 33, 31], [35, 34, 34, 13, 34, 10, 35, 37, 37, 35], [36, 36, 36, 12, 36, 10, 34, 36, 36, 34], [31, 17, 17, 29, 29, 19, 31, 33, 33, 31], [31, 17, 17, 31, 31, 19, 30, 32, 32, 30], [34, 34, 13, 34, 34, 15, 34, 36, 36, 34], [36, 36, 13, 36, 36, 15, 33, 35, 35, 33], [34, 13, 34, 34, 34, 15, 34, 36, 36, 34], [36, 13, 36, 36, 36, 15, 33, 35, 35, 33], [37, 39, 39, 39, 39, 11, 37, 39, 39, 37], [41, 41, 41, 41, 41, 11, 36, 38, 38, 36], [33, 12, 12, 13, 35, 27, 33, 35, 35, 33], [29, 12, 12, 12, 34, 29, 32, 34, 34, 32], [36, 32, 8, 14, 38, 32, 36, 38, 38, 36], [34, 34, 8, 13, 37, 34, 35, 37, 37, 35], [36, 8, 32, 14, 38, 32, 36, 38, 38, 36], [34, 8, 34, 13, 37, 34, 35, 37, 37, 35], [39, 37, 37, 15, 41, 37, 39, 41, 41, 39], [39, 39, 39, 14, 40, 39, 38, 40, 40, 38], [35, 13, 13, 32, 37, 32, 35, 37, 37, 35], [34, 13, 13, 34, 36, 34, 34, 36, 36, 34], [38, 37, 9, 37, 40, 37, 38, 40, 40, 38], [39, 39, 9, 39, 39, 39, 37, 39, 39, 37], [38, 9, 37, 37, 40, 37, 38, 40, 40, 38], [39, 9, 39, 39, 39, 39, 37, 39, 39, 37], [41, 42, 42, 42, 43, 42, 41, 43, 43, 41], [44, 44, 44, 44, 42, 44, 40, 42, 42, 40], [32, 12, 12, 12, 29, 29, 32, 33, 33, 32], [31, 12, 12, 11, 31, 31, 31, 32, 32, 31], [35, 34, 8, 13, 34, 34, 35, 36, 36, 35], [36, 36, 8, 12, 36, 36, 34, 35, 35, 34], [35, 8, 34, 13, 34, 34, 35, 36, 36, 35], [36, 8, 36, 12, 36, 36, 34, 35, 35, 34], [38, 39, 39, 14, 39, 39, 38, 39, 39, 38], [41, 41, 41, 13, 41, 41, 37, 38, 38, 37], [34, 13, 13, 34, 34, 34, 34, 35, 35, 34], [36, 13, 13, 36, 36, 36, 33, 34, 34, 33], [37, 39, 9, 39, 39, 39, 37, 38, 38, 37], [41, 41, 9, 41, 41, 41, 36, 37, 37, 36], [37, 9, 39, 39, 39, 39, 37, 38, 38, 37], [41, 9, 41, 41, 41, 41, 36, 37, 37, 36], [40, 44, 44, 44, 44, 44, 40, 41, 41, 40], [46, 46, 46, 46, 46, 46, 39, 40, 40, 39], [26, 15, 15, 13, 28, 17, 13, 21, 28, 26], [23, 15, 15, 12, 27, 17, 12, 23, 27, 25], [29, 26, 11, 14, 31, 13, 14, 26, 31, 29], [28, 28, 11, 13, 30, 13, 13, 28, 30, 28], [29, 11, 26, 14, 31, 13, 14, 26, 31, 29], [28, 11, 28, 13, 30, 13, 13, 28, 30, 28], [32, 31, 31, 15, 34, 9, 15, 31, 34, 32], [33, 33, 33, 14, 33, 9, 14, 33, 33, 31], [28, 16, 16, 26, 30, 18, 10, 26, 30, 28], [28, 16, 16, 28, 29, 18, 9, 28, 29, 27], [31, 31, 12, 31, 33, 14, 11, 31, 33, 31], [33, 33, 12, 33, 32, 14, 10, 33, 32, 30], [31, 12, 31, 31, 33, 14, 11, 31, 33, 31], [33, 12, 33, 33, 32, 14, 10, 33, 32, 30], [34, 36, 36, 36, 36, 10, 12, 36, 36, 34], [38, 38, 38, 38, 35, 10, 11, 38, 35, 33], [25, 15, 15, 12, 23, 16, 12, 23, 26, 25], [25, 15, 15, 11, 25, 16, 11, 25, 25, 24], [28, 28, 11, 13, 28, 12, 13, 28, 29, 28], [30, 30, 11, 12, 30, 12, 12, 30, 28, 27], [28, 11, 28, 13, 28, 12, 13, 28, 29, 28], [30, 11, 30, 12, 30, 12, 12, 30, 28, 27], [31, 33, 33, 14, 33, 8, 14, 33, 32, 31], [35, 35, 35, 13, 35, 8, 13, 35, 31, 30], [27, 16, 16, 28, 28, 17, 9, 28, 28, 27], [30, 16, 16, 30, 30, 17, 8, 30, 27, 26], [30, 33, 12, 33, 33, 13, 10, 33, 31, 30], [35, 35, 12, 35, 35, 13, 9, 35, 30, 29], [30, 12, 33, 33, 33, 13, 10, 33, 31, 30], [35, 12, 35, 35, 35, 13, 9, 35, 30, 29], [33, 38, 38, 38, 38, 9, 11, 38, 34, 33], [40, 40, 40, 40, 40, 9, 10, 40, 33, 32], [29, 11, 11, 14, 30, 26, 14, 26, 30, 29], [28, 11, 11, 13, 29, 28, 13, 28, 29, 28], [32, 31, 7, 15, 33, 31, 15, 31, 33, 32], [33, 33, 7, 14, 32, 33, 14, 33, 32, 31], [32, 7, 31, 15, 33, 31, 15, 31, 33, 32], [33, 7, 33, 14, 32, 33, 14, 33, 32, 31], [35, 36, 36, 16, 36, 36, 16, 36, 36, 35], [38, 38, 38, 15, 35, 38, 15, 38, 35, 34], [31, 12, 12, 31, 32, 31, 11, 31, 32, 31], [33, 12, 12, 33, 31, 33, 10, 33, 31, 30], [34, 36, 8, 36, 35, 36, 12, 36, 35, 34], [38, 38, 8, 38, 34, 38, 11, 38, 34, 33], [34, 8, 36, 36, 35, 36, 12, 36, 35, 34], [38, 8, 38, 38, 34, 38, 11, 38, 34, 33], [37, 41, 41, 41, 38, 41, 13, 41, 38, 37], [43, 43, 43, 43, 37, 43, 12, 43, 37, 36], [28, 11, 11, 13, 28, 28, 13, 28, 28, 28], [30, 11, 11, 12, 30, 30, 12, 30, 27, 27], [31, 33, 7, 14, 33, 33, 14, 33, 31, 31], [35, 35, 7, 13, 35, 35, 13, 35, 30, 30], [31, 7, 33, 14, 33, 33, 14, 33, 31, 31], [35, 7, 35, 13, 35, 35, 13, 35, 30, 30], [34, 38, 38, 15, 38, 38, 15, 38, 34, 34], [40, 40, 40, 14, 40, 40, 14, 40, 33, 33], [30, 12, 12, 33, 33, 33, 10, 33, 30, 30], [35, 12, 12, 35, 35, 35, 9, 35, 29, 29], [33, 38, 8, 38, 38, 38, 11, 38, 33, 33], [40, 40, 8, 40, 40, 40, 10, 40, 32, 32], [33, 8, 38, 38, 38, 38, 11, 38, 33, 33], [40, 8, 40, 40, 40, 40, 10, 40, 32, 32], [36, 43, 43, 43, 43, 43, 12, 43, 36, 36], [45, 45, 45, 45, 45, 45, 11, 45, 35, 35], [29, 16, 16, 11, 31, 18, 29, 24, 31, 29], [26, 16, 16, 10, 30, 18, 28, 26, 30, 28], [32, 29, 12, 12, 34, 14, 32, 29, 34, 32], [31, 31, 12, 11, 33, 14, 31, 31, 33, 31], [32, 12, 29, 12, 34, 14, 32, 29, 34, 32], [31, 12, 31, 11, 33, 14, 31, 31, 33, 31], [35, 34, 34, 13, 37, 10, 35, 34, 37, 35], [36, 36, 36, 12, 36, 10, 34, 36, 36, 34], [31, 17, 17, 29, 33, 19, 31, 29, 33, 31], [31, 17, 17, 31, 32, 19, 30, 31, 32, 30], [34, 34, 13, 34, 36, 15, 34, 34, 36, 34], [36, 36, 13, 36, 35, 15, 33, 36, 35, 33], [34, 13, 34, 34, 36, 15, 34, 34, 36, 34], [36, 13, 36, 36, 35, 15, 33, 36, 35, 33], [37, 39, 39, 39, 39, 11, 37, 39, 39, 37], [41, 41, 41, 41, 38, 11, 36, 41, 38, 36], [28, 16, 16, 10, 26, 17, 28, 26, 29, 28], [28, 16, 16, 9, 28, 17, 27, 28, 28, 27], [31, 31, 12, 11, 31, 13, 31, 31, 32, 31], [33, 33, 12, 10, 33, 13, 30, 33, 31, 30], [31, 12, 31, 11, 31, 13, 31, 31, 32, 31], [33, 12, 33, 10, 33, 13, 30, 33, 31, 30], [34, 36, 36, 12, 36, 9, 34, 36, 35, 34], [38, 38, 38, 11, 38, 9, 33, 38, 34, 33], [30, 17, 17, 31, 31, 18, 30, 31, 31, 30], [33, 17, 17, 33, 33, 18, 29, 33, 30, 29], [33, 36, 13, 36, 36, 14, 33, 36, 34, 33], [38, 38, 13, 38, 38, 14, 32, 38, 33, 32], [33, 13, 36, 36, 36, 14, 33, 36, 34, 33], [38, 13, 38, 38, 38, 14, 32, 38, 33, 32], [36, 41, 41, 41, 41, 10, 36, 41, 37, 36], [43, 43, 43, 43, 43, 10, 35, 43, 36, 35], [32, 12, 12, 12, 33, 29, 32, 29, 33, 32], [31, 12, 12, 11, 32, 31, 31, 31, 32, 31], [35, 34, 8, 13, 36, 34, 35, 34, 36, 35], [36, 36, 8, 12, 35, 36, 34, 36, 35, 34], [35, 8, 34, 13, 36, 34, 35, 34, 36, 35], [36, 8, 36, 12, 35, 36, 34, 36, 35, 34], [38, 39, 39, 14, 39, 39, 38, 39, 39, 38], [41, 41, 41, 13, 38, 41, 37, 41, 38, 37], [34, 13, 13, 34, 35, 34, 34, 34, 35, 34], [36, 13, 13, 36, 34, 36, 33, 36, 34, 33], [37, 39, 9, 39, 38, 39, 37, 39, 38, 37], [41, 41, 9, 41, 37, 41, 36, 41, 37, 36], [37, 9, 39, 39, 38, 39, 37, 39, 38, 37], [41, 9, 41, 41, 37, 41, 36, 41, 37, 36], [40, 44, 44, 44, 41, 44, 40, 44, 41, 40], [46, 46, 46, 46, 40, 46, 39, 46, 40, 39], [31, 12, 12, 11, 31, 31, 31, 31, 31, 31], [33, 12, 12, 10, 33, 33, 30, 33, 30, 30], [34, 36, 8, 12, 36, 36, 34, 36, 34, 34], [38, 38, 8, 11, 38, 38, 33, 38, 33, 33], [34, 8, 36, 12, 36, 36, 34, 36, 34, 34], [38, 8, 38, 11, 38, 38, 33, 38, 33, 33], [37, 41, 41, 13, 41, 41, 37, 41, 37, 37], [43, 43, 43, 12, 43, 43, 36, 43, 36, 36], [33, 13, 13, 36, 36, 36, 33, 36, 33, 33], [38, 13, 13, 38, 38, 38, 32, 38, 32, 32], [36, 41, 9, 41, 41, 41, 36, 41, 36, 36], [43, 43, 9, 43, 43, 43, 35, 43, 35, 35], [36, 9, 41, 41, 41, 41, 36, 41, 36, 36], [43, 9, 43, 43, 43, 43, 35, 43, 35, 35], [39, 46, 46, 46, 46, 46, 39, 46, 39, 39], [48, 48, 48, 48, 48, 48, 38, 48, 38, 38], [26, 15, 15, 13, 28, 17, 13, 28, 21, 26], [23, 15, 15, 12, 27, 17, 12, 27, 23, 25], [29, 26, 11, 14, 31, 13, 14, 31, 26, 29], [28, 28, 11, 13, 30, 13, 13, 30, 28, 28], [29, 11, 26, 14, 31, 13, 14, 31, 26, 29], [28, 11, 28, 13, 30, 13, 13, 30, 28, 28], [32, 31, 31, 15, 34, 9, 15, 34, 31, 32], [33, 33, 33, 14, 33, 9, 14, 33, 33, 31], [28, 16, 16, 26, 30, 18, 10, 30, 26, 28], [28, 16, 16, 28, 29, 18, 9, 29, 28, 27], [31, 31, 12, 31, 33, 14, 11, 33, 31, 31], [33, 33, 12, 33, 32, 14, 10, 32, 33, 30], [31, 12, 31, 31, 33, 14, 11, 33, 31, 31], [33, 12, 33, 33, 32, 14, 10, 32, 33, 30], [34, 36, 36, 36, 36, 10, 12, 36, 36, 34], [38, 38, 38, 38, 35, 10, 11, 35, 38, 33], [25, 15, 15, 12, 23, 16, 12, 26, 23, 25], [25, 15, 15, 11, 25, 16, 11, 25, 25, 24], [28, 28, 11, 13, 28, 12, 13, 29, 28, 28], [30, 30, 11, 12, 30, 12, 12, 28, 30, 27], [28, 11, 28, 13, 28, 12, 13, 29, 28, 28], [30, 11, 30, 12, 30, 12, 12, 28, 30, 27], [31, 33, 33, 14, 33, 8, 14, 32, 33, 31], [35, 35, 35, 13, 35, 8, 13, 31, 35, 30], [27, 16, 16, 28, 28, 17, 9, 28, 28, 27], [30, 16, 16, 30, 30, 17, 8, 27, 30, 26], [30, 33, 12, 33, 33, 13, 10, 31, 33, 30], [35, 35, 12, 35, 35, 13, 9, 30, 35, 29], [30, 12, 33, 33, 33, 13, 10, 31, 33, 30], [35, 12, 35, 35, 35, 13, 9, 30, 35, 29], [33, 38, 38, 38, 38, 9, 11, 34, 38, 33], [40, 40, 40, 40, 40, 9, 10, 33, 40, 32], [29, 11, 11, 14, 30, 26, 14, 30, 26, 29], [28, 11, 11, 13, 29, 28, 13, 29, 28, 28], [32, 31, 7, 15, 33, 31, 15, 33, 31, 32], [33, 33, 7, 14, 32, 33, 14, 32, 33, 31], [32, 7, 31, 15, 33, 31, 15, 33, 31, 32], [33, 7, 33, 14, 32, 33, 14, 32, 33, 31], [35, 36, 36, 16, 36, 36, 16, 36, 36, 35], [38, 38, 38, 15, 35, 38, 15, 35, 38, 34], [31, 12, 12, 31, 32, 31, 11, 32, 31, 31], [33, 12, 12, 33, 31, 33, 10, 31, 33, 30], [34, 36, 8, 36, 35, 36, 12, 35, 36, 34], [38, 38, 8, 38, 34, 38, 11, 34, 38, 33], [34, 8, 36, 36, 35, 36, 12, 35, 36, 34], [38, 8, 38, 38, 34, 38, 11, 34, 38, 33], [37, 41, 41, 41, 38, 41, 13, 38, 41, 37], [43, 43, 43, 43, 37, 43, 12, 37, 43, 36], [28, 11, 11, 13, 28, 28, 13, 28, 28, 28], [30, 11, 11, 12, 30, 30, 12, 27, 30, 27], [31, 33, 7, 14, 33, 33, 14, 31, 33, 31], [35, 35, 7, 13, 35, 35, 13, 30, 35, 30], [31, 7, 33, 14, 33, 33, 14, 31, 33, 31], [35, 7, 35, 13, 35, 35, 13, 30, 35, 30], [34, 38, 38, 15, 38, 38, 15, 34, 38, 34], [40, 40, 40, 14, 40, 40, 14, 33, 40, 33], [30, 12, 12, 33, 33, 33, 10, 30, 33, 30], [35, 12, 12, 35, 35, 35, 9, 29, 35, 29], [33, 38, 8, 38, 38, 38, 11, 33, 38, 33], [40, 40, 8, 40, 40, 40, 10, 32, 40, 32], [33, 8, 38, 38, 38, 38, 11, 33, 38, 33], [40, 8, 40, 40, 40, 40, 10, 32, 40, 32], [36, 43, 43, 43, 43, 43, 12, 36, 43, 36], [45, 45, 45, 45, 45, 45, 11, 35, 45, 35], [29, 16, 16, 11, 31, 18, 29, 31, 24, 29], [26, 16, 16, 10, 30, 18, 28, 30, 26, 28], [32, 29, 12, 12, 34, 14, 32, 34, 29, 32], [31, 31, 12, 11, 33, 14, 31, 33, 31, 31], [32, 12, 29, 12, 34, 14, 32, 34, 29, 32], [31, 12, 31, 11, 33, 14, 31, 33, 31, 31], [35, 34, 34, 13, 37, 10, 35, 37, 34, 35], [36, 36, 36, 12, 36, 10, 34, 36, 36, 34], [31, 17, 17, 29, 33, 19, 31, 33, 29, 31], [31, 17, 17, 31, 32, 19, 30, 32, 31, 30], [34, 34, 13, 34, 36, 15, 34, 36, 34, 34], [36, 36, 13, 36, 35, 15, 33, 35, 36, 33], [34, 13, 34, 34, 36, 15, 34, 36, 34, 34], [36, 13, 36, 36, 35, 15, 33, 35, 36, 33], [37, 39, 39, 39, 39, 11, 37, 39, 39, 37], [41, 41, 41, 41, 38, 11, 36, 38, 41, 36], [28, 16, 16, 10, 26, 17, 28, 29, 26, 28], [28, 16, 16, 9, 28, 17, 27, 28, 28, 27], [31, 31, 12, 11, 31, 13, 31, 32, 31, 31], [33, 33, 12, 10, 33, 13, 30, 31, 33, 30], [31, 12, 31, 11, 31, 13, 31, 32, 31, 31], [33, 12, 33, 10, 33, 13, 30, 31, 33, 30], [34, 36, 36, 12, 36, 9, 34, 35, 36, 34], [38, 38, 38, 11, 38, 9, 33, 34, 38, 33], [30, 17, 17, 31, 31, 18, 30, 31, 31, 30], [33, 17, 17, 33, 33, 18, 29, 30, 33, 29], [33, 36, 13, 36, 36, 14, 33, 34, 36, 33], [38, 38, 13, 38, 38, 14, 32, 33, 38, 32], [33, 13, 36, 36, 36, 14, 33, 34, 36, 33], [38, 13, 38, 38, 38, 14, 32, 33, 38, 32], [36, 41, 41, 41, 41, 10, 36, 37, 41, 36], [43, 43, 43, 43, 43, 10, 35, 36, 43, 35], [32, 12, 12, 12, 33, 29, 32, 33, 29, 32], [31, 12, 12, 11, 32, 31, 31, 32, 31, 31], [35, 34, 8, 13, 36, 34, 35, 36, 34, 35], [36, 36, 8, 12, 35, 36, 34, 35, 36, 34], [35, 8, 34, 13, 36, 34, 35, 36, 34, 35], [36, 8, 36, 12, 35, 36, 34, 35, 36, 34], [38, 39, 39, 14, 39, 39, 38, 39, 39, 38], [41, 41, 41, 13, 38, 41, 37, 38, 41, 37], [34, 13, 13, 34, 35, 34, 34, 35, 34, 34], [36, 13, 13, 36, 34, 36, 33, 34, 36, 33], [37, 39, 9, 39, 38, 39, 37, 38, 39, 37], [41, 41, 9, 41, 37, 41, 36, 37, 41, 36], [37, 9, 39, 39, 38, 39, 37, 38, 39, 37], [41, 9, 41, 41, 37, 41, 36, 37, 41, 36], [40, 44, 44, 44, 41, 44, 40, 41, 44, 40], [46, 46, 46, 46, 40, 46, 39, 40, 46, 39], [31, 12, 12, 11, 31, 31, 31, 31, 31, 31], [33, 12, 12, 10, 33, 33, 30, 30, 33, 30], [34, 36, 8, 12, 36, 36, 34, 34, 36, 34], [38, 38, 8, 11, 38, 38, 33, 33, 38, 33], [34, 8, 36, 12, 36, 36, 34, 34, 36, 34], [38, 8, 38, 11, 38, 38, 33, 33, 38, 33], [37, 41, 41, 13, 41, 41, 37, 37, 41, 37], [43, 43, 43, 12, 43, 43, 36, 36, 43, 36], [33, 13, 13, 36, 36, 36, 33, 33, 36, 33], [38, 13, 13, 38, 38, 38, 32, 32, 38, 32], [36, 41, 9, 41, 41, 41, 36, 36, 41, 36], [43, 43, 9, 43, 43, 43, 35, 35, 43, 35], [36, 9, 41, 41, 41, 41, 36, 36, 41, 36], [43, 9, 43, 43, 43, 43, 35, 35, 43, 35], [39, 46, 46, 46, 46, 46, 39, 39, 46, 39], [48, 48, 48, 48, 48, 48, 38, 38, 48, 38], [25, 15, 15, 12, 26, 16, 12, 23, 23, 25], [25, 15, 15, 11, 25, 16, 11, 25, 25, 24], [28, 28, 11, 13, 29, 12, 13, 28, 28, 28], [30, 30, 11, 12, 28, 12, 12, 30, 30, 27], [28, 11, 28, 13, 29, 12, 13, 28, 28, 28], [30, 11, 30, 12, 28, 12, 12, 30, 30, 27], [31, 33, 33, 14, 32, 8, 14, 33, 33, 31], [35, 35, 35, 13, 31, 8, 13, 35, 35, 30], [27, 16, 16, 28, 28, 17, 9, 28, 28, 27], [30, 16, 16, 30, 27, 17, 8, 30, 30, 26], [30, 33, 12, 33, 31, 13, 10, 33, 33, 30], [35, 35, 12, 35, 30, 13, 9, 35, 35, 29], [30, 12, 33, 33, 31, 13, 10, 33, 33, 30], [35, 12, 35, 35, 30, 13, 9, 35, 35, 29], [33, 38, 38, 38, 34, 9, 11, 38, 38, 33], [40, 40, 40, 40, 33, 9, 10, 40, 40, 32], [24, 15, 15, 11, 25, 15, 11, 25, 25, 24], [27, 15, 15, 10, 27, 15, 10, 27, 27, 23], [27, 30, 11, 12, 30, 11, 12, 30, 30, 27], [32, 32, 11, 11, 32, 11, 11, 32, 32, 26], [27, 11, 30, 12, 30, 11, 12, 30, 30, 27], [32, 11, 32, 11, 32, 11, 11, 32, 32, 26], [30, 35, 35, 13, 35, 7, 13, 35, 35, 30], [37, 37, 37, 12, 37, 7, 12, 37, 37, 29], [26, 16, 16, 30, 30, 16, 8, 30, 30, 26], [32, 16, 16, 32, 32, 16, 7, 32, 32, 25], [29, 35, 12, 35, 35, 12, 9, 35, 35, 29], [37, 37, 12, 37, 37, 12, 8, 37, 37, 28], [29, 12, 35, 35, 35, 12, 9, 35, 35, 29], [37, 12, 37, 37, 37, 12, 8, 37, 37, 28], [32, 40, 40, 40, 40, 8, 10, 40, 40, 32], [42, 42, 42, 42, 42, 8, 9, 42, 42, 31], [28, 11, 11, 13, 28, 28, 13, 28, 28, 28], [30, 11, 11, 12, 27, 30, 12, 30, 30, 27], [31, 33, 7, 14, 31, 33, 14, 33, 33, 31], [35, 35, 7, 13, 30, 35, 13, 35, 35, 30], [31, 7, 33, 14, 31, 33, 14, 33, 33, 31], [35, 7, 35, 13, 30, 35, 13, 35, 35, 30], [34, 38, 38, 15, 34, 38, 15, 38, 38, 34], [40, 40, 40, 14, 33, 40, 14, 40, 40, 33], [30, 12, 12, 33, 30, 33, 10, 33, 33, 30], [35, 12, 12, 35, 29, 35, 9, 35, 35, 29], [33, 38, 8, 38, 33, 38, 11, 38, 38, 33], [40, 40, 8, 40, 32, 40, 10, 40, 40, 32], [33, 8, 38, 38, 33, 38, 11, 38, 38, 33], [40, 8, 40, 40, 32, 40, 10, 40, 40, 32], [36, 43, 43, 43, 36, 43, 12, 43, 43, 36], [45, 45, 45, 45, 35, 45, 11, 45, 45, 35], [27, 11, 11, 12, 30, 30, 12, 30, 30, 27], [32, 11, 11, 11, 32, 32, 11, 32, 32, 26], [30, 35, 7, 13, 35, 35, 13, 35, 35, 30], [37, 37, 7, 12, 37, 37, 12, 37, 37, 29], [30, 7, 35, 13, 35, 35, 13, 35, 35, 30], [37, 7, 37, 12, 37, 37, 12, 37, 37, 29], [33, 40, 40, 14, 40, 40, 14, 40, 40, 33], [42, 42, 42, 13, 42, 42, 13, 42, 42, 32], [29, 12, 12, 35, 35, 35, 9, 35, 35, 29], [37, 12, 12, 37, 37, 37, 8, 37, 37, 28], [32, 40, 8, 40, 40, 40, 10, 40, 40, 32], [42, 42, 8, 42, 42, 42, 9, 42, 42, 31], [32, 8, 40, 40, 40, 40, 10, 40, 40, 32], [42, 8, 42, 42, 42, 42, 9, 42, 42, 31], [35, 45, 45, 45, 45, 45, 11, 45, 45, 35], [47, 47, 47, 47, 47, 47, 10, 47, 47, 34], [28, 16, 16, 10, 29, 17, 28, 26, 26, 28], [28, 16, 16, 9, 28, 17, 27, 28, 28, 27], [31, 31, 12, 11, 32, 13, 31, 31, 31, 31], [33, 33, 12, 10, 31, 13, 30, 33, 33, 30], [31, 12, 31, 11, 32, 13, 31, 31, 31, 31], [33, 12, 33, 10, 31, 13, 30, 33, 33, 30], [34, 36, 36, 12, 35, 9, 34, 36, 36, 34], [38, 38, 38, 11, 34, 9, 33, 38, 38, 33], [30, 17, 17, 31, 31, 18, 30, 31, 31, 30], [33, 17, 17, 33, 30, 18, 29, 33, 33, 29], [33, 36, 13, 36, 34, 14, 33, 36, 36, 33], [38, 38, 13, 38, 33, 14, 32, 38, 38, 32], [33, 13, 36, 36, 34, 14, 33, 36, 36, 33], [38, 13, 38, 38, 33, 14, 32, 38, 38, 32], [36, 41, 41, 41, 37, 10, 36, 41, 41, 36], [43, 43, 43, 43, 36, 10, 35, 43, 43, 35], [27, 16, 16, 9, 28, 16, 27, 28, 28, 27], [30, 16, 16, 8, 30, 16, 26, 30, 30, 26], [30, 33, 12, 10, 33, 12, 30, 33, 33, 30], [35, 35, 12, 9, 35, 12, 29, 35, 35, 29], [30, 12, 33, 10, 33, 12, 30, 33, 33, 30], [35, 12, 35, 9, 35, 12, 29, 35, 35, 29], [33, 38, 38, 11, 38, 8, 33, 38, 38, 33], [40, 40, 40, 10, 40, 8, 32, 40, 40, 32], [29, 17, 17, 33, 33, 17, 29, 33, 33, 29], [35, 17, 17, 35, 35, 17, 28, 35, 35, 28], [32, 38, 13, 38, 38, 13, 32, 38, 38, 32], [40, 40, 13, 40, 40, 13, 31, 40, 40, 31], [32, 13, 38, 38, 38, 13, 32, 38, 38, 32], [40, 13, 40, 40, 40, 13, 31, 40, 40, 31], [35, 43, 43, 43, 43, 9, 35, 43, 43, 35], [45, 45, 45, 45, 45, 9, 34, 45, 45, 34], [31, 12, 12, 11, 31, 31, 31, 31, 31, 31], [33, 12, 12, 10, 30, 33, 30, 33, 33, 30], [34, 36, 8, 12, 34, 36, 34, 36, 36, 34], [38, 38, 8, 11, 33, 38, 33, 38, 38, 33], [34, 8, 36, 12, 34, 36, 34, 36, 36, 34], [38, 8, 38, 11, 33, 38, 33, 38, 38, 33], [37, 41, 41, 13, 37, 41, 37, 41, 41, 37], [43, 43, 43, 12, 36, 43, 36, 43, 43, 36], [33, 13, 13, 36, 33, 36, 33, 36, 36, 33], [38, 13, 13, 38, 32, 38, 32, 38, 38, 32], [36, 41, 9, 41, 36, 41, 36, 41, 41, 36], [43, 43, 9, 43, 35, 43, 35, 43, 43, 35], [36, 9, 41, 41, 36, 41, 36, 41, 41, 36], [43, 9, 43, 43, 35, 43, 35, 43, 43, 35], [39, 46, 46, 46, 39, 46, 39, 46, 46, 39], [48, 48, 48, 48, 38, 48, 38, 48, 48, 38], [30, 12, 12, 10, 33, 33, 30, 33, 33, 30], [35, 12, 12, 9, 35, 35, 29, 35, 35, 29], [33, 38, 8, 11, 38, 38, 33, 38, 38, 33], [40, 40, 8, 10, 40, 40, 32, 40, 40, 32], [33, 8, 38, 11, 38, 38, 33, 38, 38, 33], [40, 8, 40, 10, 40, 40, 32, 40, 40, 32], [36, 43, 43, 12, 43, 43, 36, 43, 43, 36], [45, 45, 45, 11, 45, 45, 35, 45, 45, 35], [32, 13, 13, 38, 38, 38, 32, 38, 38, 32], [40, 13, 13, 40, 40, 40, 31, 40, 40, 31], [35, 43, 9, 43, 43, 43, 35, 43, 43, 35], [45, 45, 9, 45, 45, 45, 34, 45, 45, 34], [35, 9, 43, 43, 43, 43, 35, 43, 43, 35], [45, 9, 45, 45, 45, 45, 34, 45, 45, 34], [38, 48, 48, 48, 48, 48, 38, 48, 48, 38], [50, 50, 50, 50, 50, 50, 37, 50, 50, 37]]


==> anc/research/reconstruction/source10-edge-literal-primes-costs.csv <==
23,13,13,13,26,15,13,26,26,6
17,13,13,12,25,15,12,25,25,5
26,20,9,14,29,12,14,29,29,6
22,22,9,13,28,12,13,28,28,5
26,9,20,14,29,12,14,29,29,6
22,9,22,13,28,12,13,28,28,5
29,25,25,15,32,9,15,32,32,6
27,27,27,14,31,9,14,31,31,5
25,14,14,20,28,16,10,28,28,5
22,14,14,22,27,16,9,27,27,4
28,25,10,25,31,13,11,31,31,5
27,27,10,27,30,13,10,30,30,4
28,10,25,25,31,13,11,31,31,5
27,10,27,27,30,13,10,30,30,4
31,30,30,30,34,10,12,34,34,5
32,32,32,32,33,10,11,33,33,4
22,13,13,12,17,14,12,24,24,5
19,13,13,11,19,14,11,23,23,4
25,22,9,13,22,11,13,27,27,5
24,24,9,12,24,11,12,26,26,4
25,9,22,13,22,11,13,27,27,5
24,9,24,12,24,11,12,26,26,4
28,27,27,14,27,8,14,30,30,5
29,29,29,13,29,8,13,29,29,4
24,14,14,22,22,15,9,26,26,4
24,14,14,24,24,15,8,25,25,3
27,27,10,27,27,12,10,29,29,4
29,29,10,29,29,12,9,28,28,3
27,10,27,27,27,12,10,29,29,4
29,10,29,29,29,12,9,28,28,3
30,32,32,32,32,9,11,32,32,4
34,34,34,34,34,9,10,31,31,3
26,10,10,14,28,20,14,28,28,6
21,10,10,13,27,21,13,27,27,5
29,24,6,15,31,24,15,31,31,6
26,26,6,14,30,25,14,30,30,5
29,6,24,15,31,24,15,31,31,6
26,6,26,14,30,25,14,30,30,5
32,29,29,16,34,28,16,34,34,6
31,31,31,15,33,29,15,33,33,5
28,11,11,24,30,24,11,30,30,5
26,11,11,26,29,25,10,29,29,4
31,29,7,29,33,28,12,33,33,5
31,31,7,31,32,29,11,32,32,4
31,7,29,29,33,28,12,33,33,5
31,7,31,31,32,29,11,32,32,4
34,34,34,34,36,32,13,36,36,5
36,36,36,36,35,33,12,35,35,4
25,10,10,13,21,21,13,26,26,5
23,10,10,12,23,22,12,25,25,4
28,26,6,14,26,25,14,29,29,5
28,28,6,13,28,26,13,28,28,4
28,6,26,14,26,25,14,29,29,5
28,6,28,13,28,26,13,28,28,4
31,31,31,15,31,29,15,32,32,5
33,33,33,14,33,30,14,31,31,4
27,11,11,26,26,25,10,28,28,4
28,11,11,28,28,26,9,27,27,3
30,31,7,31,31,29,11,31,31,4
33,33,7,33,33,30,10,30,30,3
30,7,31,31,31,29,11,31,31,4
33,7,33,33,33,30,10,30,30,3
33,36,36,36,36,33,12,34,34,4
38,38,38,38,38,34,11,33,33,3
26,14,14,11,29,16,26,29,29,6
20,14,14,10,28,16,25,28,28,5
29,23,10,12,32,13,29,32,32,6
25,25,10,11,31,13,28,31,31,5
29,10,23,12,32,13,29,32,32,6
25,10,25,11,31,13,28,31,31,5
32,28,28,13,35,10,32,35,35,6
30,30,30,12,34,10,31,34,34,5
28,15,15,23,31,17,28,31,31,5
25,15,15,25,30,17,27,30,30,4
31,28,11,28,34,14,31,34,34,5
30,30,11,30,33,14,30,33,33,4
31,11,28,28,34,14,31,34,34,5
30,11,30,30,33,14,30,33,33,4
34,33,33,33,37,11,34,37,37,5
35,35,35,35,36,11,33,36,36,4
25,14,14,10,20,15,25,27,27,5
22,14,14,9,22,15,24,26,26,4
28,25,10,11,25,12,28,30,30,5
27,27,10,10,27,12,27,29,29,4
28,10,25,11,25,12,28,30,30,5
27,10,27,10,27,12,27,29,29,4
31,30,30,12,30,9,31,33,33,5
32,32,32,11,32,9,30,32,32,4
27,15,15,25,25,16,27,29,29,4
27,15,15,27,27,16,26,28,28,3
30,30,11,30,30,13,30,32,32,4
32,32,11,32,32,13,29,31,31,3
30,11,30,30,30,13,30,32,32,4
32,11,32,32,32,13,29,31,31,3
33,35,35,35,35,10,33,35,35,4
37,37,37,37,37,10,32,34,34,3
29,11,11,12,31,23,29,31,31,6
24,11,11,11,30,24,28,30,30,5
32,27,7,13,34,27,32,34,34,6
29,29,7,12,33,28,31,33,33,5
32,7,27,13,34,27,32,34,34,6
29,7,29,12,33,28,31,33,33,5
35,32,32,14,37,31,35,37,37,6
34,34,34,13,36,32,34,36,36,5
31,12,12,27,33,27,31,33,33,5
29,12,12,29,32,28,30,32,32,4
34,32,8,32,36,31,34,36,36,5
34,34,8,34,35,32,33,35,35,4
34,8,32,32,36,31,34,36,36,5
34,8,34,34,35,32,33,35,35,4
37,37,37,37,39,35,37,39,39,5
39,39,39,39,38,36,36,38,38,4
28,11,11,11,24,24,28,29,29,5
26,11,11,10,26,25,27,28,28,4
31,29,7,12,29,28,31,32,32,5
31,31,7,11,31,29,30,31,31,4
31,7,29,12,29,28,31,32,32,5
31,7,31,11,31,29,30,31,31,4
34,34,34,13,34,32,34,35,35,5
36,36,36,12,36,33,33,34,34,4
30,12,12,29,29,28,30,31,31,4
31,12,12,31,31,29,29,30,30,3
33,34,8,34,34,32,33,34,34,4
36,36,8,36,36,33,32,33,33,3
33,8,34,34,34,32,33,34,34,4
36,8,36,36,36,33,32,33,33,3
36,39,39,39,39,36,36,37,37,4
41,41,41,41,41,37,35,36,36,3
22,13,13,12,24,14,12,17,24,5
19,13,13,11,23,14,11,19,23,4
25,22,9,13,27,11,13,22,27,5
24,24,9,12,26,11,12,24,26,4
25,9,22,13,27,11,13,22,27,5
24,9,24,12,26,11,12,24,26,4
28,27,27,14,30,8,14,27,30,5
29,29,29,13,29,8,13,29,29,4
24,14,14,22,26,15,9,22,26,4
24,14,14,24,25,15,8,24,25,3
27,27,10,27,29,12,10,27,29,4
29,29,10,29,28,12,9,29,28,3
27,10,27,27,29,12,10,27,29,4
29,10,29,29,28,12,9,29,28,3
30,32,32,32,32,9,11,32,32,4
34,34,34,34,31,9,10,34,31,3
21,13,13,11,19,13,11,19,22,4
21,13,13,10,21,13,10,21,21,3
24,24,9,12,24,10,12,24,25,4
26,26,9,11,26,10,11,26,24,3
24,9,24,12,24,10,12,24,25,4
26,9,26,11,26,10,11,26,24,3
27,29,29,13,29,7,13,29,28,4
31,31,31,12,31,7,12,31,27,3
23,14,14,24,24,14,8,24,24,3
26,14,14,26,26,14,7,26,23,2
26,29,10,29,29,11,9,29,27,3
31,31,10,31,31,11,8,31,26,2
26,10,29,29,29,11,9,29,27,3
31,10,31,31,31,11,8,31,26,2
29,34,34,34,34,8,10,34,30,3
36,36,36,36,36,8,9,36,29,2
25,10,10,13,26,21,13,21,26,5
23,10,10,12,25,22,12,23,25,4
28,26,6,14,29,25,14,26,29,5
28,28,6,13,28,26,13,28,28,4
28,6,26,14,29,25,14,26,29,5
28,6,28,13,28,26,13,28,28,4
31,31,31,15,32,29,15,31,32,5
33,33,33,14,31,30,14,33,31,4
27,11,11,26,28,25,10,26,28,4
28,11,11,28,27,26,9,28,27,3
30,31,7,31,31,29,11,31,31,4
33,33,7,33,30,30,10,33,30,3
30,7,31,31,31,29,11,31,31,4
33,7,33,33,30,30,10,33,30,3
33,36,36,36,34,33,12,36,34,4
38,38,38,38,33,34,11,38,33,3
24,10,10,12,23,22,12,23,24,4
25,10,10,11,25,23,11,25,23,3
27,28,6,13,28,26,13,28,27,4
30,30,6,12,30,27,12,30,26,3
27,6,28,13,28,26,13,28,27,4
30,6,30,12,30,27,12,30,26,3
30,33,33,14,33,30,14,33,30,4
35,35,35,13,35,31,13,35,29,3
26,11,11,28,28,26,9,28,26,3
30,11,11,30,30,27,8,30,25,2
29,33,7,33,33,30,10,33,29,3
35,35,7,35,35,31,9,35,28,2
29,7,33,33,33,30,10,33,29,3
35,7,35,35,35,31,9,35,28,2
32,38,38,38,38,34,11,38,32,3
40,40,40,40,40,35,10,40,31,2
25,14,14,10,27,15,25,20,27,5
22,14,14,9,26,15,24,22,26,4
28,25,10,11,30,12,28,25,30,5
27,27,10,10,29,12,27,27,29,4
28,10,25,11,30,12,28,25,30,5
27,10,27,10,29,12,27,27,29,4
31,30,30,12,33,9,31,30,33,5
32,32,32,11,32,9,30,32,32,4
27,15,15,25,29,16,27,25,29,4
27,15,15,27,28,16,26,27,28,3
30,30,11,30,32,13,30,30,32,4
32,32,11,32,31,13,29,32,31,3
30,11,30,30,32,13,30,30,32,4
32,11,32,32,31,13,29,32,31,3
33,35,35,35,35,10,33,35,35,4
37,37,37,37,34,10,32,37,34,3
24,14,14,9,22,14,24,22,25,4
24,14,14,8,24,14,23,24,24,3
27,27,10,10,27,11,27,27,28,4
29,29,10,9,29,11,26,29,27,3
27,10,27,10,27,11,27,27,28,4
29,10,29,9,29,11,26,29,27,3
30,32,32,11,32,8,30,32,31,4
34,34,34,10,34,8,29,34,30,3
26,15,15,27,27,15,26,27,27,3
29,15,15,29,29,15,25,29,26,2
29,32,11,32,32,12,29,32,30,3
34,34,11,34,34,12,28,34,29,2
29,11,32,32,32,12,29,32,30,3
34,11,34,34,34,12,28,34,29,2
32,37,37,37,37,9,32,37,33,3
39,39,39,39,39,9,31,39,32,2
28,11,11,11,29,24,28,24,29,5
26,11,11,10,28,25,27,26,28,4
31,29,7,12,32,28,31,29,32,5
31,31,7,11,31,29,30,31,31,4
31,7,29,12,32,28,31,29,32,5
31,7,31,11,31,29,30,31,31,4
34,34,34,13,35,32,34,34,35,5
36,36,36,12,34,33,33,36,34,4
30,12,12,29,31,28,30,29,31,4
31,12,12,31,30,29,29,31,30,3
33,34,8,34,34,32,33,34,34,4
36,36,8,36,33,33,32,36,33,3
33,8,34,34,34,32,33,34,34,4
36,8,36,36,33,33,32,36,33,3
36,39,39,39,37,36,36,39,37,4
41,41,41,41,36,37,35,41,36,3
27,11,11,10,26,25,27,26,27,4
28,11,11,9,28,26,26,28,26,3
30,31,7,11,31,29,30,31,30,4
33,33,7,10,33,30,29,33,29,3
30,7,31,11,31,29,30,31,30,4
33,7,33,10,33,30,29,33,29,3
33,36,36,12,36,33,33,36,33,4
38,38,38,11,38,34,32,38,32,3
29,12,12,31,31,29,29,31,29,3
33,12,12,33,33,30,28,33,28,2
32,36,8,36,36,33,32,36,32,3
38,38,8,38,38,34,31,38,31,2
32,8,36,36,36,33,32,36,32,3
38,8,38,38,38,34,31,38,31,2
35,41,41,41,41,37,35,41,35,3
43,43,43,43,43,38,34,43,34,2
22,13,13,12,24,14,12,24,17,5
19,13,13,11,23,14,11,23,19,4
25,22,9,13,27,11,13,27,22,5
24,24,9,12,26,11,12,26,24,4
25,9,22,13,27,11,13,27,22,5
24,9,24,12,26,11,12,26,24,4
28,27,27,14,30,8,14,30,27,5
29,29,29,13,29,8,13,29,29,4
24,14,14,22,26,15,9,26,22,4
24,14,14,24,25,15,8,25,24,3
27,27,10,27,29,12,10,29,27,4
29,29,10,29,28,12,9,28,29,3
27,10,27,27,29,12,10,29,27,4
29,10,29,29,28,12,9,28,29,3
30,32,32,32,32,9,11,32,32,4
34,34,34,34,31,9,10,31,34,3
21,13,13,11,19,13,11,22,19,4
21,13,13,10,21,13,10,21,21,3
24,24,9,12,24,10,12,25,24,4
26,26,9,11,26,10,11,24,26,3
24,9,24,12,24,10,12,25,24,4
26,9,26,11,26,10,11,24,26,3
27,29,29,13,29,7,13,28,29,4
31,31,31,12,31,7,12,27,31,3
23,14,14,24,24,14,8,24,24,3
26,14,14,26,26,14,7,23,26,2
26,29,10,29,29,11,9,27,29,3
31,31,10,31,31,11,8,26,31,2
26,10,29,29,29,11,9,27,29,3
31,10,31,31,31,11,8,26,31,2
29,34,34,34,34,8,10,30,34,3
36,36,36,36,36,8,9,29,36,2
25,10,10,13,26,21,13,26,21,5
23,10,10,12,25,22,12,25,23,4
28,26,6,14,29,25,14,29,26,5
28,28,6,13,28,26,13,28,28,4
28,6,26,14,29,25,14,29,26,5
28,6,28,13,28,26,13,28,28,4
31,31,31,15,32,29,15,32,31,5
33,33,33,14,31,30,14,31,33,4
27,11,11,26,28,25,10,28,26,4
28,11,11,28,27,26,9,27,28,3
30,31,7,31,31,29,11,31,31,4
33,33,7,33,30,30,10,30,33,3
30,7,31,31,31,29,11,31,31,4
33,7,33,33,30,30,10,30,33,3
33,36,36,36,34,33,12,34,36,4
38,38,38,38,33,34,11,33,38,3
24,10,10,12,23,22,12,24,23,4
25,10,10,11,25,23,11,23,25,3
27,28,6,13,28,26,13,27,28,4
30,30,6,12,30,27,12,26,30,3
27,6,28,13,28,26,13,27,28,4
30,6,30,12,30,27,12,26,30,3
30,33,33,14,33,30,14,30,33,4
35,35,35,13,35,31,13,29,35,3
26,11,11,28,28,26,9,26,28,3
30,11,11,30,30,27,8,25,30,2
29,33,7,33,33,30,10,29,33,3
35,35,7,35,35,31,9,28,35,2
29,7,33,33,33,30,10,29,33,3
35,7,35,35,35,31,9,28,35,2
32,38,38,38,38,34,11,32,38,3
40,40,40,40,40,35,10,31,40,2
25,14,14,10,27,15,25,27,20,5
22,14,14,9,26,15,24,26,22,4
28,25,10,11,30,12,28,30,25,5
27,27,10,10,29,12,27,29,27,4
28,10,25,11,30,12,28,30,25,5
27,10,27,10,29,12,27,29,27,4
31,30,30,12,33,9,31,33,30,5
32,32,32,11,32,9,30,32,32,4
27,15,15,25,29,16,27,29,25,4
27,15,15,27,28,16,26,28,27,3
30,30,11,30,32,13,30,32,30,4
32,32,11,32,31,13,29,31,32,3
30,11,30,30,32,13,30,32,30,4
32,11,32,32,31,13,29,31,32,3
33,35,35,35,35,10,33,35,35,4
37,37,37,37,34,10,32,34,37,3
24,14,14,9,22,14,24,25,22,4
24,14,14,8,24,14,23,24,24,3
27,27,10,10,27,11,27,28,27,4
29,29,10,9,29,11,26,27,29,3
27,10,27,10,27,11,27,28,27,4
29,10,29,9,29,11,26,27,29,3
30,32,32,11,32,8,30,31,32,4
34,34,34,10,34,8,29,30,34,3
26,15,15,27,27,15,26,27,27,3
29,15,15,29,29,15,25,26,29,2
29,32,11,32,32,12,29,30,32,3
34,34,11,34,34,12,28,29,34,2
29,11,32,32,32,12,29,30,32,3
34,11,34,34,34,12,28,29,34,2
32,37,37,37,37,9,32,33,37,3
39,39,39,39,39,9,31,32,39,2
28,11,11,11,29,24,28,29,24,5
26,11,11,10,28,25,27,28,26,4
31,29,7,12,32,28,31,32,29,5
31,31,7,11,31,29,30,31,31,4
31,7,29,12,32,28,31,32,29,5
31,7,31,11,31,29,30,31,31,4
34,34,34,13,35,32,34,35,34,5
36,36,36,12,34,33,33,34,36,4
30,12,12,29,31,28,30,31,29,4
31,12,12,31,30,29,29,30,31,3
33,34,8,34,34,32,33,34,34,4
36,36,8,36,33,33,32,33,36,3
33,8,34,34,34,32,33,34,34,4
36,8,36,36,33,33,32,33,36,3
36,39,39,39,37,36,36,37,39,4
41,41,41,41,36,37,35,36,41,3
27,11,11,10,26,25,27,27,26,4
28,11,11,9,28,26,26,26,28,3
30,31,7,11,31,29,30,30,31,4
33,33,7,10,33,30,29,29,33,3
30,7,31,11,31,29,30,30,31,4
33,7,33,10,33,30,29,29,33,3
33,36,36,12,36,33,33,33,36,4
38,38,38,11,38,34,32,32,38,3
29,12,12,31,31,29,29,29,31,3
33,12,12,33,33,30,28,28,33,2
32,36,8,36,36,33,32,32,36,3
38,38,8,38,38,34,31,31,38,2
32,8,36,36,36,33,32,32,36,3
38,8,38,38,38,34,31,31,38,2
35,41,41,41,41,37,35,35,41,3
43,43,43,43,43,38,34,34,43,2
21,13,13,11,22,13,11,19,19,4
21,13,13,10,21,13,10,21,21,3
24,24,9,12,25,10,12,24,24,4
26,26,9,11,24,10,11,26,26,3
24,9,24,12,25,10,12,24,24,4
26,9,26,11,24,10,11,26,26,3
27,29,29,13,28,7,13,29,29,4
31,31,31,12,27,7,12,31,31,3
23,14,14,24,24,14,8,24,24,3
26,14,14,26,23,14,7,26,26,2
26,29,10,29,27,11,9,29,29,3
31,31,10,31,26,11,8,31,31,2
26,10,29,29,27,11,9,29,29,3
31,10,31,31,26,11,8,31,31,2
29,34,34,34,30,8,10,34,34,3
36,36,36,36,29,8,9,36,36,2
20,13,13,10,21,12,10,21,21,3
23,13,13,9,23,12,9,23,23,2
23,26,9,11,26,9,11,26,26,3
28,28,9,10,28,9,10,28,28,2
23,9,26,11,26,9,11,26,26,3
28,9,28,10,28,9,10,28,28,2
26,31,31,12,31,6,12,31,31,3
33,33,33,11,33,6,11,33,33,2
22,14,14,26,26,13,7,26,26,2
28,14,14,28,28,13,6,28,28,1
25,31,10,31,31,10,8,31,31,2
33,33,10,33,33,10,7,33,33,1
25,10,31,31,31,10,8,31,31,2
33,10,33,33,33,10,7,33,33,1
28,36,36,36,36,7,9,36,36,2
38,38,38,38,38,7,8,38,38,1
24,10,10,12,24,22,12,23,23,4
25,10,10,11,23,23,11,25,25,3
27,28,6,13,27,26,13,28,28,4
30,30,6,12,26,27,12,30,30,3
27,6,28,13,27,26,13,28,28,4
30,6,30,12,26,27,12,30,30,3
30,33,33,14,30,30,14,33,33,4
35,35,35,13,29,31,13,35,35,3
26,11,11,28,26,26,9,28,28,3
30,11,11,30,25,27,8,30,30,2
29,33,7,33,29,30,10,33,33,3
35,35,7,35,28,31,9,35,35,2
29,7,33,33,29,30,10,33,33,3
35,7,35,35,28,31,9,35,35,2
32,38,38,38,32,34,11,38,38,3
40,40,40,40,31,35,10,40,40,2
23,10,10,11,25,23,11,25,25,3
27,10,10,10,27,24,10,27,27,2
26,30,6,12,30,27,12,30,30,3
32,32,6,11,32,28,11,32,32,2
26,6,30,12,30,27,12,30,30,3
32,6,32,11,32,28,11,32,32,2
29,35,35,13,35,31,13,35,35,3
37,37,37,12,37,32,12,37,37,2
25,11,11,30,30,27,8,30,30,2
32,11,11,32,32,28,7,32,32,1
28,35,7,35,35,31,9,35,35,2
37,37,7,37,37,32,8,37,37,1
28,7,35,35,35,31,9,35,35,2
37,7,37,37,37,32,8,37,37,1
31,40,40,40,40,35,10,40,40,2
42,42,42,42,42,36,9,42,42,1
24,14,14,9,25,14,24,22,22,4
24,14,14,8,24,14,23,24,24,3
27,27,10,10,28,11,27,27,27,4
29,29,10,9,27,11,26,29,29,3
27,10,27,10,28,11,27,27,27,4
29,10,29,9,27,11,26,29,29,3
30,32,32,11,31,8,30,32,32,4
34,34,34,10,30,8,29,34,34,3
26,15,15,27,27,15,26,27,27,3
29,15,15,29,26,15,25,29,29,2
29,32,11,32,30,12,29,32,32,3
34,34,11,34,29,12,28,34,34,2
29,11,32,32,30,12,29,32,32,3
34,11,34,34,29,12,28,34,34,2
32,37,37,37,33,9,32,37,37,3
39,39,39,39,32,9,31,39,39,2
23,14,14,8,24,13,23,24,24,3
26,14,14,7,26,13,22,26,26,2
26,29,10,9,29,10,26,29,29,3
31,31,10,8,31,10,25,31,31,2
26,10,29,9,29,10,26,29,29,3
31,10,31,8,31,10,25,31,31,2
29,34,34,10,34,7,29,34,34,3
36,36,36,9,36,7,28,36,36,2
25,15,15,29,29,14,25,29,29,2
31,15,15,31,31,14,24,31,31,1
28,34,11,34,34,11,28,34,34,2
36,36,11,36,36,11,27,36,36,1
28,11,34,34,34,11,28,34,34,2
36,11,36,36,36,11,27,36,36,1
31,39,39,39,39,8,31,39,39,2
41,41,41,41,41,8,30,41,41,1
27,11,11,10,27,25,27,26,26,4
28,11,11,9,26,26,26,28,28,3
30,31,7,11,30,29,30,31,31,4
33,33,7,10,29,30,29,33,33,3
30,7,31,11,30,29,30,31,31,4
33,7,33,10,29,30,29,33,33,3
33,36,36,12,33,33,33,36,36,4
38,38,38,11,32,34,32,38,38,3
29,12,12,31,29,29,29,31,31,3
33,12,12,33,28,30,28,33,33,2
32,36,8,36,32,33,32,36,36,3
38,38,8,38,31,34,31,38,38,2
32,8,36,36,32,33,32,36,36,3
38,8,38,38,31,34,31,38,38,2
35,41,41,41,35,37,35,41,41,3
43,43,43,43,34,38,34,43,43,2
26,11,11,9,28,26,26,28,28,3
30,11,11,8,30,27,25,30,30,2
29,33,7,10,33,30,29,33,33,3
35,35,7,9,35,31,28,35,35,2
29,7,33,10,33,30,29,33,33,3
35,7,35,9,35,31,28,35,35,2
32,38,38,11,38,34,32,38,38,3
40,40,40,10,40,35,31,40,40,2
28,12,12,33,33,30,28,33,33,2
35,12,12,35,35,31,27,35,35,1
31,38,8,38,38,34,31,38,38,2
40,40,8,40,40,35,30,40,40,1
31,8,38,38,38,34,31,38,38,2
40,8,40,40,40,35,30,40,40,1
34,43,43,43,43,38,34,43,43,2
45,45,45,45,45,39,33,45,45,1
27,14,14,14,30,16,14,30,30,27
21,14,14,13,29,16,13,29,29,26
30,24,10,15,33,13,15,33,33,30
26,26,10,14,32,13,14,32,32,29
30,10,24,15,33,13,15,33,33,30
26,10,26,14,32,13,14,32,32,29
33,29,29,16,36,10,16,36,36,33
31,31,31,15,35,10,15,35,35,32
29,15,15,24,32,17,11,32,32,29
26,15,15,26,31,17,10,31,31,28
32,29,11,29,35,14,12,35,35,32
31,31,11,31,34,14,11,34,34,31
32,11,29,29,35,14,12,35,35,32
31,11,31,31,34,14,11,34,34,31
35,34,34,34,38,11,13,38,38,35
36,36,36,36,37,11,12,37,37,34
26,14,14,13,21,15,13,28,28,26
23,14,14,12,23,15,12,27,27,25
29,26,10,14,26,12,14,31,31,29
28,28,10,13,28,12,13,30,30,28
29,10,26,14,26,12,14,31,31,29
28,10,28,13,28,12,13,30,30,28
32,31,31,15,31,9,15,34,34,32
33,33,33,14,33,9,14,33,33,31
28,15,15,26,26,16,10,30,30,28
28,15,15,28,28,16,9,29,29,27
31,31,11,31,31,13,11,33,33,31
33,33,11,33,33,13,10,32,32,30
31,11,31,31,31,13,11,33,33,31
33,11,33,33,33,13,10,32,32,30
34,36,36,36,36,10,12,36,36,34
38,38,38,38,38,10,11,35,35,33
30,11,11,15,32,24,15,32,32,30
25,11,11,14,31,25,14,31,31,29
33,28,7,16,35,28,16,35,35,33
30,30,7,15,34,29,15,34,34,32
33,7,28,16,35,28,16,35,35,33
30,7,30,15,34,29,15,34,34,32
36,33,33,17,38,32,17,38,38,36
35,35,35,16,37,33,16,37,37,35
32,12,12,28,34,28,12,34,34,32
30,12,12,30,33,29,11,33,33,31
35,33,8,33,37,32,13,37,37,35
35,35,8,35,36,33,12,36,36,34
35,8,33,33,37,32,13,37,37,35
35,8,35,35,36,33,12,36,36,34
38,38,38,38,40,36,14,40,40,38
40,40,40,40,39,37,13,39,39,37
29,11,11,14,25,25,14,30,30,29
27,11,11,13,27,26,13,29,29,28
32,30,7,15,30,29,15,33,33,32
32,32,7,14,32,30,14,32,32,31
32,7,30,15,30,29,15,33,33,32
32,7,32,14,32,30,14,32,32,31
35,35,35,16,35,33,16,36,36,35
37,37,37,15,37,34,15,35,35,34
31,12,12,30,30,29,11,32,32,31
32,12,12,32,32,30,10,31,31,30
34,35,8,35,35,33,12,35,35,34
37,37,8,37,37,34,11,34,34,33
34,8,35,35,35,33,12,35,35,34
37,8,37,37,37,34,11,34,34,33
37,40,40,40,40,37,13,38,38,37
42,42,42,42,42,38,12,37,37,36
30,15,15,12,33,17,30,33,33,30
24,15,15,11,32,17,29,32,32,29
33,27,11,13,36,14,33,36,36,33
29,29,11,12,35,14,32,35,35,32
33,11,27,13,36,14,33,36,36,33
29,11,29,12,35,14,32,35,35,32
36,32,32,14,39,11,36,39,39,36
34,34,34,13,38,11,35,38,38,35
32,16,16,27,35,18,32,35,35,32
29,16,16,29,34,18,31,34,34,31
35,32,12,32,38,15,35,38,38,35
34,34,12,34,37,15,34,37,37,34
35,12,32,32,38,15,35,38,38,35
34,12,34,34,37,15,34,37,37,34
38,37,37,37,41,12,38,41,41,38
39,39,39,39,40,12,37,40,40,37
29,15,15,11,24,16,29,31,31,29
26,15,15,10,26,16,28,30,30,28
32,29,11,12,29,13,32,34,34,32
31,31,11,11,31,13,31,33,33,31
32,11,29,12,29,13,32,34,34,32
31,11,31,11,31,13,31,33,33,31
35,34,34,13,34,10,35,37,37,35
36,36,36,12,36,10,34,36,36,34
31,16,16,29,29,17,31,33,33,31
31,16,16,31,31,17,30,32,32,30
34,34,12,34,34,14,34,36,36,34
36,36,12,36,36,14,33,35,35,33
34,12,34,34,34,14,34,36,36,34
36,12,36,36,36,14,33,35,35,33
37,39,39,39,39,11,37,39,39,37
41,41,41,41,41,11,36,38,38,36
33,12,12,13,35,27,33,35,35,33
28,12,12,12,34,28,32,34,34,32
36,31,8,14,38,31,36,38,38,36
33,33,8,13,37,32,35,37,37,35
36,8,31,14,38,31,36,38,38,36
33,8,33,13,37,32,35,37,37,35
39,36,36,15,41,35,39,41,41,39
38,38,38,14,40,36,38,40,40,38
35,13,13,31,37,31,35,37,37,35
33,13,13,33,36,32,34,36,36,34
38,36,9,36,40,35,38,40,40,38
38,38,9,38,39,36,37,39,39,37
38,9,36,36,40,35,38,40,40,38
38,9,38,38,39,36,37,39,39,37
41,41,41,41,43,39,41,43,43,41
43,43,43,43,42,40,40,42,42,40
32,12,12,12,28,28,32,33,33,32
30,12,12,11,30,29,31,32,32,31
35,33,8,13,33,32,35,36,36,35
35,35,8,12,35,33,34,35,35,34
35,8,33,13,33,32,35,36,36,35
35,8,35,12,35,33,34,35,35,34
38,38,38,14,38,36,38,39,39,38
40,40,40,13,40,37,37,38,38,37
34,13,13,33,33,32,34,35,35,34
35,13,13,35,35,33,33,34,34,33
37,38,9,38,38,36,37,38,38,37
40,40,9,40,40,37,36,37,37,36
37,9,38,38,38,36,37,38,38,37
40,9,40,40,40,37,36,37,37,36
40,43,43,43,43,40,40,41,41,40
45,45,45,45,45,41,39,40,40,39
26,14,14,13,28,15,13,21,28,26
23,14,14,12,27,15,12,23,27,25
29,26,10,14,31,12,14,26,31,29
28,28,10,13,30,12,13,28,30,28
29,10,26,14,31,12,14,26,31,29
28,10,28,13,30,12,13,28,30,28
32,31,31,15,34,9,15,31,34,32
33,33,33,14,33,9,14,33,33,31
28,15,15,26,30,16,10,26,30,28
28,15,15,28,29,16,9,28,29,27
31,31,11,31,33,13,11,31,33,31
33,33,11,33,32,13,10,33,32,30
31,11,31,31,33,13,11,31,33,31
33,11,33,33,32,13,10,33,32,30
34,36,36,36,36,10,12,36,36,34
38,38,38,38,35,10,11,38,35,33
25,14,14,12,23,14,12,23,26,25
25,14,14,11,25,14,11,25,25,24
28,28,10,13,28,11,13,28,29,28
30,30,10,12,30,11,12,30,28,27
28,10,28,13,28,11,13,28,29,28
30,10,30,12,30,11,12,30,28,27
31,33,33,14,33,8,14,33,32,31
35,35,35,13,35,8,13,35,31,30
27,15,15,28,28,15,9,28,28,27
30,15,15,30,30,15,8,30,27,26
30,33,11,33,33,12,10,33,31,30
35,35,11,35,35,12,9,35,30,29
30,11,33,33,33,12,10,33,31,30
35,11,35,35,35,12,9,35,30,29
33,38,38,38,38,9,11,38,34,33
40,40,40,40,40,9,10,40,33,32
29,11,11,14,30,25,14,25,30,29
27,11,11,13,29,26,13,27,29,28
32,30,7,15,33,29,15,30,33,32
32,32,7,14,32,30,14,32,32,31
32,7,30,15,33,29,15,30,33,32
32,7,32,14,32,30,14,32,32,31
35,35,35,16,36,33,16,35,36,35
37,37,37,15,35,34,15,37,35,34
31,12,12,30,32,29,11,30,32,31
32,12,12,32,31,30,10,32,31,30
34,35,8,35,35,33,12,35,35,34
37,37,8,37,34,34,11,37,34,33
34,8,35,35,35,33,12,35,35,34
37,8,37,37,34,34,11,37,34,33
37,40,40,40,38,37,13,40,38,37
42,42,42,42,37,38,12,42,37,36
28,11,11,13,27,26,13,27,28,28
29,11,11,12,29,27,12,29,27,27
31,32,7,14,32,30,14,32,31,31
34,34,7,13,34,31,13,34,30,30
31,7,32,14,32,30,14,32,31,31
34,7,34,13,34,31,13,34,30,30
34,37,37,15,37,34,15,37,34,34
39,39,39,14,39,35,14,39,33,33
30,12,12,32,32,30,10,32,30,30
34,12,12,34,34,31,9,34,29,29
33,37,8,37,37,34,11,37,33,33
39,39,8,39,39,35,10,39,32,32
33,8,37,37,37,34,11,37,33,33
39,8,39,39,39,35,10,39,32,32
36,42,42,42,42,38,12,42,36,36
44,44,44,44,44,39,11,44,35,35
29,15,15,11,31,16,29,24,31,29
26,15,15,10,30,16,28,26,30,28
32,29,11,12,34,13,32,29,34,32
31,31,11,11,33,13,31,31,33,31
32,11,29,12,34,13,32,29,34,32
31,11,31,11,33,13,31,31,33,31
35,34,34,13,37,10,35,34,37,35
36,36,36,12,36,10,34,36,36,34
31,16,16,29,33,17,31,29,33,31
31,16,16,31,32,17,30,31,32,30
34,34,12,34,36,14,34,34,36,34
36,36,12,36,35,14,33,36,35,33
34,12,34,34,36,14,34,34,36,34
36,12,36,36,35,14,33,36,35,33
37,39,39,39,39,11,37,39,39,37
41,41,41,41,38,11,36,41,38,36
28,15,15,10,26,15,28,26,29,28
28,15,15,9,28,15,27,28,28,27
31,31,11,11,31,12,31,31,32,31
33,33,11,10,33,12,30,33,31,30
31,11,31,11,31,12,31,31,32,31
33,11,33,10,33,12,30,33,31,30
34,36,36,12,36,9,34,36,35,34
38,38,38,11,38,9,33,38,34,33
30,16,16,31,31,16,30,31,31,30
33,16,16,33,33,16,29,33,30,29
33,36,12,36,36,13,33,36,34,33
38,38,12,38,38,13,32,38,33,32
33,12,36,36,36,13,33,36,34,33
38,12,38,38,38,13,32,38,33,32
36,41,41,41,41,10,36,41,37,36
43,43,43,43,43,10,35,43,36,35
32,12,12,12,33,28,32,28,33,32
30,12,12,11,32,29,31,30,32,31
35,33,8,13,36,32,35,33,36,35
35,35,8,12,35,33,34,35,35,34
35,8,33,13,36,32,35,33,36,35
35,8,35,12,35,33,34,35,35,34
38,38,38,14,39,36,38,38,39,38
40,40,40,13,38,37,37,40,38,37
34,13,13,33,35,32,34,33,35,34
35,13,13,35,34,33,33,35,34,33
37,38,9,38,38,36,37,38,38,37
40,40,9,40,37,37,36,40,37,36
37,9,38,38,38,36,37,38,38,37
40,9,40,40,37,37,36,40,37,36
40,43,43,43,41,40,40,43,41,40
45,45,45,45,40,41,39,45,40,39
31,12,12,11,30,29,31,30,31,31
32,12,12,10,32,30,30,32,30,30
34,35,8,12,35,33,34,35,34,34
37,37,8,11,37,34,33,37,33,33
34,8,35,12,35,33,34,35,34,34
37,8,37,11,37,34,33,37,33,33
37,40,40,13,40,37,37,40,37,37
42,42,42,12,42,38,36,42,36,36
33,13,13,35,35,33,33,35,33,33
37,13,13,37,37,34,32,37,32,32
36,40,9,40,40,37,36,40,36,36
42,42,9,42,42,38,35,42,35,35
36,9,40,40,40,37,36,40,36,36
42,9,42,42,42,38,35,42,35,35
39,45,45,45,45,41,39,45,39,39
47,47,47,47,47,42,38,47,38,38
26,14,14,13,28,15,13,28,21,26
23,14,14,12,27,15,12,27,23,25
29,26,10,14,31,12,14,31,26,29
28,28,10,13,30,12,13,30,28,28
29,10,26,14,31,12,14,31,26,29
28,10,28,13,30,12,13,30,28,28
32,31,31,15,34,9,15,34,31,32
33,33,33,14,33,9,14,33,33,31
28,15,15,26,30,16,10,30,26,28
28,15,15,28,29,16,9,29,28,27
31,31,11,31,33,13,11,33,31,31
33,33,11,33,32,13,10,32,33,30
31,11,31,31,33,13,11,33,31,31
33,11,33,33,32,13,10,32,33,30
34,36,36,36,36,10,12,36,36,34
38,38,38,38,35,10,11,35,38,33
25,14,14,12,23,14,12,26,23,25
25,14,14,11,25,14,11,25,25,24
28,28,10,13,28,11,13,29,28,28
30,30,10,12,30,11,12,28,30,27
28,10,28,13,28,11,13,29,28,28
30,10,30,12,30,11,12,28,30,27
31,33,33,14,33,8,14,32,33,31
35,35,35,13,35,8,13,31,35,30
27,15,15,28,28,15,9,28,28,27
30,15,15,30,30,15,8,27,30,26
30,33,11,33,33,12,10,31,33,30
35,35,11,35,35,12,9,30,35,29
30,11,33,33,33,12,10,31,33,30
35,11,35,35,35,12,9,30,35,29
33,38,38,38,38,9,11,34,38,33
40,40,40,40,40,9,10,33,40,32
29,11,11,14,30,25,14,30,25,29
27,11,11,13,29,26,13,29,27,28
32,30,7,15,33,29,15,33,30,32
32,32,7,14,32,30,14,32,32,31
32,7,30,15,33,29,15,33,30,32
32,7,32,14,32,30,14,32,32,31
35,35,35,16,36,33,16,36,35,35
37,37,37,15,35,34,15,35,37,34
31,12,12,30,32,29,11,32,30,31
32,12,12,32,31,30,10,31,32,30
34,35,8,35,35,33,12,35,35,34
37,37,8,37,34,34,11,34,37,33
34,8,35,35,35,33,12,35,35,34
37,8,37,37,34,34,11,34,37,33
37,40,40,40,38,37,13,38,40,37
42,42,42,42,37,38,12,37,42,36
28,11,11,13,27,26,13,28,27,28
29,11,11,12,29,27,12,27,29,27
31,32,7,14,32,30,14,31,32,31
34,34,7,13,34,31,13,30,34,30
31,7,32,14,32,30,14,31,32,31
34,7,34,13,34,31,13,30,34,30
34,37,37,15,37,34,15,34,37,34
39,39,39,14,39,35,14,33,39,33
30,12,12,32,32,30,10,30,32,30
34,12,12,34,34,31,9,29,34,29
33,37,8,37,37,34,11,33,37,33
39,39,8,39,39,35,10,32,39,32
33,8,37,37,37,34,11,33,37,33
39,8,39,39,39,35,10,32,39,32
36,42,42,42,42,38,12,36,42,36
44,44,44,44,44,39,11,35,44,35
29,15,15,11,31,16,29,31,24,29
26,15,15,10,30,16,28,30,26,28
32,29,11,12,34,13,32,34,29,32
31,31,11,11,33,13,31,33,31,31
32,11,29,12,34,13,32,34,29,32
31,11,31,11,33,13,31,33,31,31
35,34,34,13,37,10,35,37,34,35
36,36,36,12,36,10,34,36,36,34
31,16,16,29,33,17,31,33,29,31
31,16,16,31,32,17,30,32,31,30
34,34,12,34,36,14,34,36,34,34
36,36,12,36,35,14,33,35,36,33
34,12,34,34,36,14,34,36,34,34
36,12,36,36,35,14,33,35,36,33
37,39,39,39,39,11,37,39,39,37
41,41,41,41,38,11,36,38,41,36
28,15,15,10,26,15,28,29,26,28
28,15,15,9,28,15,27,28,28,27
31,31,11,11,31,12,31,32,31,31
33,33,11,10,33,12,30,31,33,30
31,11,31,11,31,12,31,32,31,31
33,11,33,10,33,12,30,31,33,30
34,36,36,12,36,9,34,35,36,34
38,38,38,11,38,9,33,34,38,33
30,16,16,31,31,16,30,31,31,30
33,16,16,33,33,16,29,30,33,29
33,36,12,36,36,13,33,34,36,33
38,38,12,38,38,13,32,33,38,32
33,12,36,36,36,13,33,34,36,33
38,12,38,38,38,13,32,33,38,32
36,41,41,41,41,10,36,37,41,36
43,43,43,43,43,10,35,36,43,35
32,12,12,12,33,28,32,33,28,32
30,12,12,11,32,29,31,32,30,31
35,33,8,13,36,32,35,36,33,35
35,35,8,12,35,33,34,35,35,34
35,8,33,13,36,32,35,36,33,35
35,8,35,12,35,33,34,35,35,34
38,38,38,14,39,36,38,39,38,38
40,40,40,13,38,37,37,38,40,37
34,13,13,33,35,32,34,35,33,34
35,13,13,35,34,33,33,34,35,33
37,38,9,38,38,36,37,38,38,37
40,40,9,40,37,37,36,37,40,36
37,9,38,38,38,36,37,38,38,37
40,9,40,40,37,37,36,37,40,36
40,43,43,43,41,40,40,41,43,40
45,45,45,45,40,41,39,40,45,39
31,12,12,11,30,29,31,31,30,31
32,12,12,10,32,30,30,30,32,30
34,35,8,12,35,33,34,34,35,34
37,37,8,11,37,34,33,33,37,33
34,8,35,12,35,33,34,34,35,34
37,8,37,11,37,34,33,33,37,33
37,40,40,13,40,37,37,37,40,37
42,42,42,12,42,38,36,36,42,36
33,13,13,35,35,33,33,33,35,33
37,13,13,37,37,34,32,32,37,32
36,40,9,40,40,37,36,36,40,36
42,42,9,42,42,38,35,35,42,35
36,9,40,40,40,37,36,36,40,36
42,9,42,42,42,38,35,35,42,35
39,45,45,45,45,41,39,39,45,39
47,47,47,47,47,42,38,38,47,38
25,14,14,12,26,14,12,23,23,25
25,14,14,11,25,14,11,25,25,24
28,28,10,13,29,11,13,28,28,28
30,30,10,12,28,11,12,30,30,27
28,10,28,13,29,11,13,28,28,28
30,10,30,12,28,11,12,30,30,27
31,33,33,14,32,8,14,33,33,31
35,35,35,13,31,8,13,35,35,30
27,15,15,28,28,15,9,28,28,27
30,15,15,30,27,15,8,30,30,26
30,33,11,33,31,12,10,33,33,30
35,35,11,35,30,12,9,35,35,29
30,11,33,33,31,12,10,33,33,30
35,11,35,35,30,12,9,35,35,29
33,38,38,38,34,9,11,38,38,33
40,40,40,40,33,9,10,40,40,32
24,14,14,11,25,13,11,25,25,24
27,14,14,10,27,13,10,27,27,23
27,30,10,12,30,10,12,30,30,27
32,32,10,11,32,10,11,32,32,26
27,10,30,12,30,10,12,30,30,27
32,10,32,11,32,10,11,32,32,26
30,35,35,13,35,7,13,35,35,30
37,37,37,12,37,7,12,37,37,29
26,15,15,30,30,14,8,30,30,26
32,15,15,32,32,14,7,32,32,25
29,35,11,35,35,11,9,35,35,29
37,37,11,37,37,11,8,37,37,28
29,11,35,35,35,11,9,35,35,29
37,11,37,37,37,11,8,37,37,28
32,40,40,40,40,8,10,40,40,32
42,42,42,42,42,8,9,42,42,31
28,11,11,13,28,26,13,27,27,28
29,11,11,12,27,27,12,29,29,27
31,32,7,14,31,30,14,32,32,31
34,34,7,13,30,31,13,34,34,30
31,7,32,14,31,30,14,32,32,31
34,7,34,13,30,31,13,34,34,30
34,37,37,15,34,34,15,37,37,34
39,39,39,14,33,35,14,39,39,33
30,12,12,32,30,30,10,32,32,30
34,12,12,34,29,31,9,34,34,29
33,37,8,37,33,34,11,37,37,33
39,39,8,39,32,35,10,39,39,32
33,8,37,37,33,34,11,37,37,33
39,8,39,39,32,35,10,39,39,32
36,42,42,42,36,38,12,42,42,36
44,44,44,44,35,39,11,44,44,35
27,11,11,12,29,27,12,29,29,27
31,11,11,11,31,28,11,31,31,26
30,34,7,13,34,31,13,34,34,30
36,36,7,12,36,32,12,36,36,29
30,7,34,13,34,31,13,34,34,30
36,7,36,12,36,32,12,36,36,29
33,39,39,14,39,35,14,39,39,33
41,41,41,13,41,36,13,41,41,32
29,12,12,34,34,31,9,34,34,29
36,12,12,36,36,32,8,36,36,28
32,39,8,39,39,35,10,39,39,32
41,41,8,41,41,36,9,41,41,31
32,8,39,39,39,35,10,39,39,32
41,8,41,41,41,36,9,41,41,31
35,44,44,44,44,39,11,44,44,35
46,46,46,46,46,40,10,46,46,34
28,15,15,10,29,15,28,26,26,28
28,15,15,9,28,15,27,28,28,27
31,31,11,11,32,12,31,31,31,31
33,33,11,10,31,12,30,33,33,30
31,11,31,11,32,12,31,31,31,31
33,11,33,10,31,12,30,33,33,30
34,36,36,12,35,9,34,36,36,34
38,38,38,11,34,9,33,38,38,33
30,16,16,31,31,16,30,31,31,30
33,16,16,33,30,16,29,33,33,29
33,36,12,36,34,13,33,36,36,33
38,38,12,38,33,13,32,38,38,32
33,12,36,36,34,13,33,36,36,33
38,12,38,38,33,13,32,38,38,32
36,41,41,41,37,10,36,41,41,36
43,43,43,43,36,10,35,43,43,35
27,15,15,9,28,14,27,28,28,27
30,15,15,8,30,14,26,30,30,26
30,33,11,10,33,11,30,33,33,30
35,35,11,9,35,11,29,35,35,29
30,11,33,10,33,11,30,33,33,30
35,11,35,9,35,11,29,35,35,29
33,38,38,11,38,8,33,38,38,33
40,40,40,10,40,8,32,40,40,32
29,16,16,33,33,15,29,33,33,29
35,16,16,35,35,15,28,35,35,28
32,38,12,38,38,12,32,38,38,32
40,40,12,40,40,12,31,40,40,31
32,12,38,38,38,12,32,38,38,32
40,12,40,40,40,12,31,40,40,31
35,43,43,43,43,9,35,43,43,35
45,45,45,45,45,9,34,45,45,34
31,12,12,11,31,29,31,30,30,31
32,12,12,10,30,30,30,32,32,30
34,35,8,12,34,33,34,35,35,34
37,37,8,11,33,34,33,37,37,33
34,8,35,12,34,33,34,35,35,34
37,8,37,11,33,34,33,37,37,33
37,40,40,13,37,37,37,40,40,37
42,42,42,12,36,38,36,42,42,36
33,13,13,35,33,33,33,35,35,33
37,13,13,37,32,34,32,37,37,32
36,40,9,40,36,37,36,40,40,36
42,42,9,42,35,38,35,42,42,35
36,9,40,40,36,37,36,40,40,36
42,9,42,42,35,38,35,42,42,35
39,45,45,45,39,41,39,45,45,39
47,47,47,47,38,42,38,47,47,38
30,12,12,10,32,30,30,32,32,30
34,12,12,9,34,31,29,34,34,29
33,37,8,11,37,34,33,37,37,33
39,39,8,10,39,35,32,39,39,32
33,8,37,11,37,34,33,37,37,33
39,8,39,10,39,35,32,39,39,32
36,42,42,12,42,38,36,42,42,36
44,44,44,11,44,39,35,44,44,35
32,13,13,37,37,34,32,37,37,32
39,13,13,39,39,35,31,39,39,31
35,42,9,42,42,38,35,42,42,35
44,44,9,44,44,39,34,44,44,34
35,9,42,42,42,38,35,42,42,35
44,9,44,44,44,39,34,44,44,34
38,47,47,47,47,42,38,47,47,38
49,49,49,49,49,43,37,49,49,37


==> anc/research/reconstruction/source10-edge-literal-primes-costs.json <==
[[23, 13, 13, 13, 26, 15, 13, 26, 26, 6], [17, 13, 13, 12, 25, 15, 12, 25, 25, 5], [26, 20, 9, 14, 29, 12, 14, 29, 29, 6], [22, 22, 9, 13, 28, 12, 13, 28, 28, 5], [26, 9, 20, 14, 29, 12, 14, 29, 29, 6], [22, 9, 22, 13, 28, 12, 13, 28, 28, 5], [29, 25, 25, 15, 32, 9, 15, 32, 32, 6], [27, 27, 27, 14, 31, 9, 14, 31, 31, 5], [25, 14, 14, 20, 28, 16, 10, 28, 28, 5], [22, 14, 14, 22, 27, 16, 9, 27, 27, 4], [28, 25, 10, 25, 31, 13, 11, 31, 31, 5], [27, 27, 10, 27, 30, 13, 10, 30, 30, 4], [28, 10, 25, 25, 31, 13, 11, 31, 31, 5], [27, 10, 27, 27, 30, 13, 10, 30, 30, 4], [31, 30, 30, 30, 34, 10, 12, 34, 34, 5], [32, 32, 32, 32, 33, 10, 11, 33, 33, 4], [22, 13, 13, 12, 17, 14, 12, 24, 24, 5], [19, 13, 13, 11, 19, 14, 11, 23, 23, 4], [25, 22, 9, 13, 22, 11, 13, 27, 27, 5], [24, 24, 9, 12, 24, 11, 12, 26, 26, 4], [25, 9, 22, 13, 22, 11, 13, 27, 27, 5], [24, 9, 24, 12, 24, 11, 12, 26, 26, 4], [28, 27, 27, 14, 27, 8, 14, 30, 30, 5], [29, 29, 29, 13, 29, 8, 13, 29, 29, 4], [24, 14, 14, 22, 22, 15, 9, 26, 26, 4], [24, 14, 14, 24, 24, 15, 8, 25, 25, 3], [27, 27, 10, 27, 27, 12, 10, 29, 29, 4], [29, 29, 10, 29, 29, 12, 9, 28, 28, 3], [27, 10, 27, 27, 27, 12, 10, 29, 29, 4], [29, 10, 29, 29, 29, 12, 9, 28, 28, 3], [30, 32, 32, 32, 32, 9, 11, 32, 32, 4], [34, 34, 34, 34, 34, 9, 10, 31, 31, 3], [26, 10, 10, 14, 28, 20, 14, 28, 28, 6], [21, 10, 10, 13, 27, 21, 13, 27, 27, 5], [29, 24, 6, 15, 31, 24, 15, 31, 31, 6], [26, 26, 6, 14, 30, 25, 14, 30, 30, 5], [29, 6, 24, 15, 31, 24, 15, 31, 31, 6], [26, 6, 26, 14, 30, 25, 14, 30, 30, 5], [32, 29, 29, 16, 34, 28, 16, 34, 34, 6], [31, 31, 31, 15, 33, 29, 15, 33, 33, 5], [28, 11, 11, 24, 30, 24, 11, 30, 30, 5], [26, 11, 11, 26, 29, 25, 10, 29, 29, 4], [31, 29, 7, 29, 33, 28, 12, 33, 33, 5], [31, 31, 7, 31, 32, 29, 11, 32, 32, 4], [31, 7, 29, 29, 33, 28, 12, 33, 33, 5], [31, 7, 31, 31, 32, 29, 11, 32, 32, 4], [34, 34, 34, 34, 36, 32, 13, 36, 36, 5], [36, 36, 36, 36, 35, 33, 12, 35, 35, 4], [25, 10, 10, 13, 21, 21, 13, 26, 26, 5], [23, 10, 10, 12, 23, 22, 12, 25, 25, 4], [28, 26, 6, 14, 26, 25, 14, 29, 29, 5], [28, 28, 6, 13, 28, 26, 13, 28, 28, 4], [28, 6, 26, 14, 26, 25, 14, 29, 29, 5], [28, 6, 28, 13, 28, 26, 13, 28, 28, 4], [31, 31, 31, 15, 31, 29, 15, 32, 32, 5], [33, 33, 33, 14, 33, 30, 14, 31, 31, 4], [27, 11, 11, 26, 26, 25, 10, 28, 28, 4], [28, 11, 11, 28, 28, 26, 9, 27, 27, 3], [30, 31, 7, 31, 31, 29, 11, 31, 31, 4], [33, 33, 7, 33, 33, 30, 10, 30, 30, 3], [30, 7, 31, 31, 31, 29, 11, 31, 31, 4], [33, 7, 33, 33, 33, 30, 10, 30, 30, 3], [33, 36, 36, 36, 36, 33, 12, 34, 34, 4], [38, 38, 38, 38, 38, 34, 11, 33, 33, 3], [26, 14, 14, 11, 29, 16, 26, 29, 29, 6], [20, 14, 14, 10, 28, 16, 25, 28, 28, 5], [29, 23, 10, 12, 32, 13, 29, 32, 32, 6], [25, 25, 10, 11, 31, 13, 28, 31, 31, 5], [29, 10, 23, 12, 32, 13, 29, 32, 32, 6], [25, 10, 25, 11, 31, 13, 28, 31, 31, 5], [32, 28, 28, 13, 35, 10, 32, 35, 35, 6], [30, 30, 30, 12, 34, 10, 31, 34, 34, 5], [28, 15, 15, 23, 31, 17, 28, 31, 31, 5], [25, 15, 15, 25, 30, 17, 27, 30, 30, 4], [31, 28, 11, 28, 34, 14, 31, 34, 34, 5], [30, 30, 11, 30, 33, 14, 30, 33, 33, 4], [31, 11, 28, 28, 34, 14, 31, 34, 34, 5], [30, 11, 30, 30, 33, 14, 30, 33, 33, 4], [34, 33, 33, 33, 37, 11, 34, 37, 37, 5], [35, 35, 35, 35, 36, 11, 33, 36, 36, 4], [25, 14, 14, 10, 20, 15, 25, 27, 27, 5], [22, 14, 14, 9, 22, 15, 24, 26, 26, 4], [28, 25, 10, 11, 25, 12, 28, 30, 30, 5], [27, 27, 10, 10, 27, 12, 27, 29, 29, 4], [28, 10, 25, 11, 25, 12, 28, 30, 30, 5], [27, 10, 27, 10, 27, 12, 27, 29, 29, 4], [31, 30, 30, 12, 30, 9, 31, 33, 33, 5], [32, 32, 32, 11, 32, 9, 30, 32, 32, 4], [27, 15, 15, 25, 25, 16, 27, 29, 29, 4], [27, 15, 15, 27, 27, 16, 26, 28, 28, 3], [30, 30, 11, 30, 30, 13, 30, 32, 32, 4], [32, 32, 11, 32, 32, 13, 29, 31, 31, 3], [30, 11, 30, 30, 30, 13, 30, 32, 32, 4], [32, 11, 32, 32, 32, 13, 29, 31, 31, 3], [33, 35, 35, 35, 35, 10, 33, 35, 35, 4], [37, 37, 37, 37, 37, 10, 32, 34, 34, 3], [29, 11, 11, 12, 31, 23, 29, 31, 31, 6], [24, 11, 11, 11, 30, 24, 28, 30, 30, 5], [32, 27, 7, 13, 34, 27, 32, 34, 34, 6], [29, 29, 7, 12, 33, 28, 31, 33, 33, 5], [32, 7, 27, 13, 34, 27, 32, 34, 34, 6], [29, 7, 29, 12, 33, 28, 31, 33, 33, 5], [35, 32, 32, 14, 37, 31, 35, 37, 37, 6], [34, 34, 34, 13, 36, 32, 34, 36, 36, 5], [31, 12, 12, 27, 33, 27, 31, 33, 33, 5], [29, 12, 12, 29, 32, 28, 30, 32, 32, 4], [34, 32, 8, 32, 36, 31, 34, 36, 36, 5], [34, 34, 8, 34, 35, 32, 33, 35, 35, 4], [34, 8, 32, 32, 36, 31, 34, 36, 36, 5], [34, 8, 34, 34, 35, 32, 33, 35, 35, 4], [37, 37, 37, 37, 39, 35, 37, 39, 39, 5], [39, 39, 39, 39, 38, 36, 36, 38, 38, 4], [28, 11, 11, 11, 24, 24, 28, 29, 29, 5], [26, 11, 11, 10, 26, 25, 27, 28, 28, 4], [31, 29, 7, 12, 29, 28, 31, 32, 32, 5], [31, 31, 7, 11, 31, 29, 30, 31, 31, 4], [31, 7, 29, 12, 29, 28, 31, 32, 32, 5], [31, 7, 31, 11, 31, 29, 30, 31, 31, 4], [34, 34, 34, 13, 34, 32, 34, 35, 35, 5], [36, 36, 36, 12, 36, 33, 33, 34, 34, 4], [30, 12, 12, 29, 29, 28, 30, 31, 31, 4], [31, 12, 12, 31, 31, 29, 29, 30, 30, 3], [33, 34, 8, 34, 34, 32, 33, 34, 34, 4], [36, 36, 8, 36, 36, 33, 32, 33, 33, 3], [33, 8, 34, 34, 34, 32, 33, 34, 34, 4], [36, 8, 36, 36, 36, 33, 32, 33, 33, 3], [36, 39, 39, 39, 39, 36, 36, 37, 37, 4], [41, 41, 41, 41, 41, 37, 35, 36, 36, 3], [22, 13, 13, 12, 24, 14, 12, 17, 24, 5], [19, 13, 13, 11, 23, 14, 11, 19, 23, 4], [25, 22, 9, 13, 27, 11, 13, 22, 27, 5], [24, 24, 9, 12, 26, 11, 12, 24, 26, 4], [25, 9, 22, 13, 27, 11, 13, 22, 27, 5], [24, 9, 24, 12, 26, 11, 12, 24, 26, 4], [28, 27, 27, 14, 30, 8, 14, 27, 30, 5], [29, 29, 29, 13, 29, 8, 13, 29, 29, 4], [24, 14, 14, 22, 26, 15, 9, 22, 26, 4], [24, 14, 14, 24, 25, 15, 8, 24, 25, 3], [27, 27, 10, 27, 29, 12, 10, 27, 29, 4], [29, 29, 10, 29, 28, 12, 9, 29, 28, 3], [27, 10, 27, 27, 29, 12, 10, 27, 29, 4], [29, 10, 29, 29, 28, 12, 9, 29, 28, 3], [30, 32, 32, 32, 32, 9, 11, 32, 32, 4], [34, 34, 34, 34, 31, 9, 10, 34, 31, 3], [21, 13, 13, 11, 19, 13, 11, 19, 22, 4], [21, 13, 13, 10, 21, 13, 10, 21, 21, 3], [24, 24, 9, 12, 24, 10, 12, 24, 25, 4], [26, 26, 9, 11, 26, 10, 11, 26, 24, 3], [24, 9, 24, 12, 24, 10, 12, 24, 25, 4], [26, 9, 26, 11, 26, 10, 11, 26, 24, 3], [27, 29, 29, 13, 29, 7, 13, 29, 28, 4], [31, 31, 31, 12, 31, 7, 12, 31, 27, 3], [23, 14, 14, 24, 24, 14, 8, 24, 24, 3], [26, 14, 14, 26, 26, 14, 7, 26, 23, 2], [26, 29, 10, 29, 29, 11, 9, 29, 27, 3], [31, 31, 10, 31, 31, 11, 8, 31, 26, 2], [26, 10, 29, 29, 29, 11, 9, 29, 27, 3], [31, 10, 31, 31, 31, 11, 8, 31, 26, 2], [29, 34, 34, 34, 34, 8, 10, 34, 30, 3], [36, 36, 36, 36, 36, 8, 9, 36, 29, 2], [25, 10, 10, 13, 26, 21, 13, 21, 26, 5], [23, 10, 10, 12, 25, 22, 12, 23, 25, 4], [28, 26, 6, 14, 29, 25, 14, 26, 29, 5], [28, 28, 6, 13, 28, 26, 13, 28, 28, 4], [28, 6, 26, 14, 29, 25, 14, 26, 29, 5], [28, 6, 28, 13, 28, 26, 13, 28, 28, 4], [31, 31, 31, 15, 32, 29, 15, 31, 32, 5], [33, 33, 33, 14, 31, 30, 14, 33, 31, 4], [27, 11, 11, 26, 28, 25, 10, 26, 28, 4], [28, 11, 11, 28, 27, 26, 9, 28, 27, 3], [30, 31, 7, 31, 31, 29, 11, 31, 31, 4], [33, 33, 7, 33, 30, 30, 10, 33, 30, 3], [30, 7, 31, 31, 31, 29, 11, 31, 31, 4], [33, 7, 33, 33, 30, 30, 10, 33, 30, 3], [33, 36, 36, 36, 34, 33, 12, 36, 34, 4], [38, 38, 38, 38, 33, 34, 11, 38, 33, 3], [24, 10, 10, 12, 23, 22, 12, 23, 24, 4], [25, 10, 10, 11, 25, 23, 11, 25, 23, 3], [27, 28, 6, 13, 28, 26, 13, 28, 27, 4], [30, 30, 6, 12, 30, 27, 12, 30, 26, 3], [27, 6, 28, 13, 28, 26, 13, 28, 27, 4], [30, 6, 30, 12, 30, 27, 12, 30, 26, 3], [30, 33, 33, 14, 33, 30, 14, 33, 30, 4], [35, 35, 35, 13, 35, 31, 13, 35, 29, 3], [26, 11, 11, 28, 28, 26, 9, 28, 26, 3], [30, 11, 11, 30, 30, 27, 8, 30, 25, 2], [29, 33, 7, 33, 33, 30, 10, 33, 29, 3], [35, 35, 7, 35, 35, 31, 9, 35, 28, 2], [29, 7, 33, 33, 33, 30, 10, 33, 29, 3], [35, 7, 35, 35, 35, 31, 9, 35, 28, 2], [32, 38, 38, 38, 38, 34, 11, 38, 32, 3], [40, 40, 40, 40, 40, 35, 10, 40, 31, 2], [25, 14, 14, 10, 27, 15, 25, 20, 27, 5], [22, 14, 14, 9, 26, 15, 24, 22, 26, 4], [28, 25, 10, 11, 30, 12, 28, 25, 30, 5], [27, 27, 10, 10, 29, 12, 27, 27, 29, 4], [28, 10, 25, 11, 30, 12, 28, 25, 30, 5], [27, 10, 27, 10, 29, 12, 27, 27, 29, 4], [31, 30, 30, 12, 33, 9, 31, 30, 33, 5], [32, 32, 32, 11, 32, 9, 30, 32, 32, 4], [27, 15, 15, 25, 29, 16, 27, 25, 29, 4], [27, 15, 15, 27, 28, 16, 26, 27, 28, 3], [30, 30, 11, 30, 32, 13, 30, 30, 32, 4], [32, 32, 11, 32, 31, 13, 29, 32, 31, 3], [30, 11, 30, 30, 32, 13, 30, 30, 32, 4], [32, 11, 32, 32, 31, 13, 29, 32, 31, 3], [33, 35, 35, 35, 35, 10, 33, 35, 35, 4], [37, 37, 37, 37, 34, 10, 32, 37, 34, 3], [24, 14, 14, 9, 22, 14, 24, 22, 25, 4], [24, 14, 14, 8, 24, 14, 23, 24, 24, 3], [27, 27, 10, 10, 27, 11, 27, 27, 28, 4], [29, 29, 10, 9, 29, 11, 26, 29, 27, 3], [27, 10, 27, 10, 27, 11, 27, 27, 28, 4], [29, 10, 29, 9, 29, 11, 26, 29, 27, 3], [30, 32, 32, 11, 32, 8, 30, 32, 31, 4], [34, 34, 34, 10, 34, 8, 29, 34, 30, 3], [26, 15, 15, 27, 27, 15, 26, 27, 27, 3], [29, 15, 15, 29, 29, 15, 25, 29, 26, 2], [29, 32, 11, 32, 32, 12, 29, 32, 30, 3], [34, 34, 11, 34, 34, 12, 28, 34, 29, 2], [29, 11, 32, 32, 32, 12, 29, 32, 30, 3], [34, 11, 34, 34, 34, 12, 28, 34, 29, 2], [32, 37, 37, 37, 37, 9, 32, 37, 33, 3], [39, 39, 39, 39, 39, 9, 31, 39, 32, 2], [28, 11, 11, 11, 29, 24, 28, 24, 29, 5], [26, 11, 11, 10, 28, 25, 27, 26, 28, 4], [31, 29, 7, 12, 32, 28, 31, 29, 32, 5], [31, 31, 7, 11, 31, 29, 30, 31, 31, 4], [31, 7, 29, 12, 32, 28, 31, 29, 32, 5], [31, 7, 31, 11, 31, 29, 30, 31, 31, 4], [34, 34, 34, 13, 35, 32, 34, 34, 35, 5], [36, 36, 36, 12, 34, 33, 33, 36, 34, 4], [30, 12, 12, 29, 31, 28, 30, 29, 31, 4], [31, 12, 12, 31, 30, 29, 29, 31, 30, 3], [33, 34, 8, 34, 34, 32, 33, 34, 34, 4], [36, 36, 8, 36, 33, 33, 32, 36, 33, 3], [33, 8, 34, 34, 34, 32, 33, 34, 34, 4], [36, 8, 36, 36, 33, 33, 32, 36, 33, 3], [36, 39, 39, 39, 37, 36, 36, 39, 37, 4], [41, 41, 41, 41, 36, 37, 35, 41, 36, 3], [27, 11, 11, 10, 26, 25, 27, 26, 27, 4], [28, 11, 11, 9, 28, 26, 26, 28, 26, 3], [30, 31, 7, 11, 31, 29, 30, 31, 30, 4], [33, 33, 7, 10, 33, 30, 29, 33, 29, 3], [30, 7, 31, 11, 31, 29, 30, 31, 30, 4], [33, 7, 33, 10, 33, 30, 29, 33, 29, 3], [33, 36, 36, 12, 36, 33, 33, 36, 33, 4], [38, 38, 38, 11, 38, 34, 32, 38, 32, 3], [29, 12, 12, 31, 31, 29, 29, 31, 29, 3], [33, 12, 12, 33, 33, 30, 28, 33, 28, 2], [32, 36, 8, 36, 36, 33, 32, 36, 32, 3], [38, 38, 8, 38, 38, 34, 31, 38, 31, 2], [32, 8, 36, 36, 36, 33, 32, 36, 32, 3], [38, 8, 38, 38, 38, 34, 31, 38, 31, 2], [35, 41, 41, 41, 41, 37, 35, 41, 35, 3], [43, 43, 43, 43, 43, 38, 34, 43, 34, 2], [22, 13, 13, 12, 24, 14, 12, 24, 17, 5], [19, 13, 13, 11, 23, 14, 11, 23, 19, 4], [25, 22, 9, 13, 27, 11, 13, 27, 22, 5], [24, 24, 9, 12, 26, 11, 12, 26, 24, 4], [25, 9, 22, 13, 27, 11, 13, 27, 22, 5], [24, 9, 24, 12, 26, 11, 12, 26, 24, 4], [28, 27, 27, 14, 30, 8, 14, 30, 27, 5], [29, 29, 29, 13, 29, 8, 13, 29, 29, 4], [24, 14, 14, 22, 26, 15, 9, 26, 22, 4], [24, 14, 14, 24, 25, 15, 8, 25, 24, 3], [27, 27, 10, 27, 29, 12, 10, 29, 27, 4], [29, 29, 10, 29, 28, 12, 9, 28, 29, 3], [27, 10, 27, 27, 29, 12, 10, 29, 27, 4], [29, 10, 29, 29, 28, 12, 9, 28, 29, 3], [30, 32, 32, 32, 32, 9, 11, 32, 32, 4], [34, 34, 34, 34, 31, 9, 10, 31, 34, 3], [21, 13, 13, 11, 19, 13, 11, 22, 19, 4], [21, 13, 13, 10, 21, 13, 10, 21, 21, 3], [24, 24, 9, 12, 24, 10, 12, 25, 24, 4], [26, 26, 9, 11, 26, 10, 11, 24, 26, 3], [24, 9, 24, 12, 24, 10, 12, 25, 24, 4], [26, 9, 26, 11, 26, 10, 11, 24, 26, 3], [27, 29, 29, 13, 29, 7, 13, 28, 29, 4], [31, 31, 31, 12, 31, 7, 12, 27, 31, 3], [23, 14, 14, 24, 24, 14, 8, 24, 24, 3], [26, 14, 14, 26, 26, 14, 7, 23, 26, 2], [26, 29, 10, 29, 29, 11, 9, 27, 29, 3], [31, 31, 10, 31, 31, 11, 8, 26, 31, 2], [26, 10, 29, 29, 29, 11, 9, 27, 29, 3], [31, 10, 31, 31, 31, 11, 8, 26, 31, 2], [29, 34, 34, 34, 34, 8, 10, 30, 34, 3], [36, 36, 36, 36, 36, 8, 9, 29, 36, 2], [25, 10, 10, 13, 26, 21, 13, 26, 21, 5], [23, 10, 10, 12, 25, 22, 12, 25, 23, 4], [28, 26, 6, 14, 29, 25, 14, 29, 26, 5], [28, 28, 6, 13, 28, 26, 13, 28, 28, 4], [28, 6, 26, 14, 29, 25, 14, 29, 26, 5], [28, 6, 28, 13, 28, 26, 13, 28, 28, 4], [31, 31, 31, 15, 32, 29, 15, 32, 31, 5], [33, 33, 33, 14, 31, 30, 14, 31, 33, 4], [27, 11, 11, 26, 28, 25, 10, 28, 26, 4], [28, 11, 11, 28, 27, 26, 9, 27, 28, 3], [30, 31, 7, 31, 31, 29, 11, 31, 31, 4], [33, 33, 7, 33, 30, 30, 10, 30, 33, 3], [30, 7, 31, 31, 31, 29, 11, 31, 31, 4], [33, 7, 33, 33, 30, 30, 10, 30, 33, 3], [33, 36, 36, 36, 34, 33, 12, 34, 36, 4], [38, 38, 38, 38, 33, 34, 11, 33, 38, 3], [24, 10, 10, 12, 23, 22, 12, 24, 23, 4], [25, 10, 10, 11, 25, 23, 11, 23, 25, 3], [27, 28, 6, 13, 28, 26, 13, 27, 28, 4], [30, 30, 6, 12, 30, 27, 12, 26, 30, 3], [27, 6, 28, 13, 28, 26, 13, 27, 28, 4], [30, 6, 30, 12, 30, 27, 12, 26, 30, 3], [30, 33, 33, 14, 33, 30, 14, 30, 33, 4], [35, 35, 35, 13, 35, 31, 13, 29, 35, 3], [26, 11, 11, 28, 28, 26, 9, 26, 28, 3], [30, 11, 11, 30, 30, 27, 8, 25, 30, 2], [29, 33, 7, 33, 33, 30, 10, 29, 33, 3], [35, 35, 7, 35, 35, 31, 9, 28, 35, 2], [29, 7, 33, 33, 33, 30, 10, 29, 33, 3], [35, 7, 35, 35, 35, 31, 9, 28, 35, 2], [32, 38, 38, 38, 38, 34, 11, 32, 38, 3], [40, 40, 40, 40, 40, 35, 10, 31, 40, 2], [25, 14, 14, 10, 27, 15, 25, 27, 20, 5], [22, 14, 14, 9, 26, 15, 24, 26, 22, 4], [28, 25, 10, 11, 30, 12, 28, 30, 25, 5], [27, 27, 10, 10, 29, 12, 27, 29, 27, 4], [28, 10, 25, 11, 30, 12, 28, 30, 25, 5], [27, 10, 27, 10, 29, 12, 27, 29, 27, 4], [31, 30, 30, 12, 33, 9, 31, 33, 30, 5], [32, 32, 32, 11, 32, 9, 30, 32, 32, 4], [27, 15, 15, 25, 29, 16, 27, 29, 25, 4], [27, 15, 15, 27, 28, 16, 26, 28, 27, 3], [30, 30, 11, 30, 32, 13, 30, 32, 30, 4], [32, 32, 11, 32, 31, 13, 29, 31, 32, 3], [30, 11, 30, 30, 32, 13, 30, 32, 30, 4], [32, 11, 32, 32, 31, 13, 29, 31, 32, 3], [33, 35, 35, 35, 35, 10, 33, 35, 35, 4], [37, 37, 37, 37, 34, 10, 32, 34, 37, 3], [24, 14, 14, 9, 22, 14, 24, 25, 22, 4], [24, 14, 14, 8, 24, 14, 23, 24, 24, 3], [27, 27, 10, 10, 27, 11, 27, 28, 27, 4], [29, 29, 10, 9, 29, 11, 26, 27, 29, 3], [27, 10, 27, 10, 27, 11, 27, 28, 27, 4], [29, 10, 29, 9, 29, 11, 26, 27, 29, 3], [30, 32, 32, 11, 32, 8, 30, 31, 32, 4], [34, 34, 34, 10, 34, 8, 29, 30, 34, 3], [26, 15, 15, 27, 27, 15, 26, 27, 27, 3], [29, 15, 15, 29, 29, 15, 25, 26, 29, 2], [29, 32, 11, 32, 32, 12, 29, 30, 32, 3], [34, 34, 11, 34, 34, 12, 28, 29, 34, 2], [29, 11, 32, 32, 32, 12, 29, 30, 32, 3], [34, 11, 34, 34, 34, 12, 28, 29, 34, 2], [32, 37, 37, 37, 37, 9, 32, 33, 37, 3], [39, 39, 39, 39, 39, 9, 31, 32, 39, 2], [28, 11, 11, 11, 29, 24, 28, 29, 24, 5], [26, 11, 11, 10, 28, 25, 27, 28, 26, 4], [31, 29, 7, 12, 32, 28, 31, 32, 29, 5], [31, 31, 7, 11, 31, 29, 30, 31, 31, 4], [31, 7, 29, 12, 32, 28, 31, 32, 29, 5], [31, 7, 31, 11, 31, 29, 30, 31, 31, 4], [34, 34, 34, 13, 35, 32, 34, 35, 34, 5], [36, 36, 36, 12, 34, 33, 33, 34, 36, 4], [30, 12, 12, 29, 31, 28, 30, 31, 29, 4], [31, 12, 12, 31, 30, 29, 29, 30, 31, 3], [33, 34, 8, 34, 34, 32, 33, 34, 34, 4], [36, 36, 8, 36, 33, 33, 32, 33, 36, 3], [33, 8, 34, 34, 34, 32, 33, 34, 34, 4], [36, 8, 36, 36, 33, 33, 32, 33, 36, 3], [36, 39, 39, 39, 37, 36, 36, 37, 39, 4], [41, 41, 41, 41, 36, 37, 35, 36, 41, 3], [27, 11, 11, 10, 26, 25, 27, 27, 26, 4], [28, 11, 11, 9, 28, 26, 26, 26, 28, 3], [30, 31, 7, 11, 31, 29, 30, 30, 31, 4], [33, 33, 7, 10, 33, 30, 29, 29, 33, 3], [30, 7, 31, 11, 31, 29, 30, 30, 31, 4], [33, 7, 33, 10, 33, 30, 29, 29, 33, 3], [33, 36, 36, 12, 36, 33, 33, 33, 36, 4], [38, 38, 38, 11, 38, 34, 32, 32, 38, 3], [29, 12, 12, 31, 31, 29, 29, 29, 31, 3], [33, 12, 12, 33, 33, 30, 28, 28, 33, 2], [32, 36, 8, 36, 36, 33, 32, 32, 36, 3], [38, 38, 8, 38, 38, 34, 31, 31, 38, 2], [32, 8, 36, 36, 36, 33, 32, 32, 36, 3], [38, 8, 38, 38, 38, 34, 31, 31, 38, 2], [35, 41, 41, 41, 41, 37, 35, 35, 41, 3], [43, 43, 43, 43, 43, 38, 34, 34, 43, 2], [21, 13, 13, 11, 22, 13, 11, 19, 19, 4], [21, 13, 13, 10, 21, 13, 10, 21, 21, 3], [24, 24, 9, 12, 25, 10, 12, 24, 24, 4], [26, 26, 9, 11, 24, 10, 11, 26, 26, 3], [24, 9, 24, 12, 25, 10, 12, 24, 24, 4], [26, 9, 26, 11, 24, 10, 11, 26, 26, 3], [27, 29, 29, 13, 28, 7, 13, 29, 29, 4], [31, 31, 31, 12, 27, 7, 12, 31, 31, 3], [23, 14, 14, 24, 24, 14, 8, 24, 24, 3], [26, 14, 14, 26, 23, 14, 7, 26, 26, 2], [26, 29, 10, 29, 27, 11, 9, 29, 29, 3], [31, 31, 10, 31, 26, 11, 8, 31, 31, 2], [26, 10, 29, 29, 27, 11, 9, 29, 29, 3], [31, 10, 31, 31, 26, 11, 8, 31, 31, 2], [29, 34, 34, 34, 30, 8, 10, 34, 34, 3], [36, 36, 36, 36, 29, 8, 9, 36, 36, 2], [20, 13, 13, 10, 21, 12, 10, 21, 21, 3], [23, 13, 13, 9, 23, 12, 9, 23, 23, 2], [23, 26, 9, 11, 26, 9, 11, 26, 26, 3], [28, 28, 9, 10, 28, 9, 10, 28, 28, 2], [23, 9, 26, 11, 26, 9, 11, 26, 26, 3], [28, 9, 28, 10, 28, 9, 10, 28, 28, 2], [26, 31, 31, 12, 31, 6, 12, 31, 31, 3], [33, 33, 33, 11, 33, 6, 11, 33, 33, 2], [22, 14, 14, 26, 26, 13, 7, 26, 26, 2], [28, 14, 14, 28, 28, 13, 6, 28, 28, 1], [25, 31, 10, 31, 31, 10, 8, 31, 31, 2], [33, 33, 10, 33, 33, 10, 7, 33, 33, 1], [25, 10, 31, 31, 31, 10, 8, 31, 31, 2], [33, 10, 33, 33, 33, 10, 7, 33, 33, 1], [28, 36, 36, 36, 36, 7, 9, 36, 36, 2], [38, 38, 38, 38, 38, 7, 8, 38, 38, 1], [24, 10, 10, 12, 24, 22, 12, 23, 23, 4], [25, 10, 10, 11, 23, 23, 11, 25, 25, 3], [27, 28, 6, 13, 27, 26, 13, 28, 28, 4], [30, 30, 6, 12, 26, 27, 12, 30, 30, 3], [27, 6, 28, 13, 27, 26, 13, 28, 28, 4], [30, 6, 30, 12, 26, 27, 12, 30, 30, 3], [30, 33, 33, 14, 30, 30, 14, 33, 33, 4], [35, 35, 35, 13, 29, 31, 13, 35, 35, 3], [26, 11, 11, 28, 26, 26, 9, 28, 28, 3], [30, 11, 11, 30, 25, 27, 8, 30, 30, 2], [29, 33, 7, 33, 29, 30, 10, 33, 33, 3], [35, 35, 7, 35, 28, 31, 9, 35, 35, 2], [29, 7, 33, 33, 29, 30, 10, 33, 33, 3], [35, 7, 35, 35, 28, 31, 9, 35, 35, 2], [32, 38, 38, 38, 32, 34, 11, 38, 38, 3], [40, 40, 40, 40, 31, 35, 10, 40, 40, 2], [23, 10, 10, 11, 25, 23, 11, 25, 25, 3], [27, 10, 10, 10, 27, 24, 10, 27, 27, 2], [26, 30, 6, 12, 30, 27, 12, 30, 30, 3], [32, 32, 6, 11, 32, 28, 11, 32, 32, 2], [26, 6, 30, 12, 30, 27, 12, 30, 30, 3], [32, 6, 32, 11, 32, 28, 11, 32, 32, 2], [29, 35, 35, 13, 35, 31, 13, 35, 35, 3], [37, 37, 37, 12, 37, 32, 12, 37, 37, 2], [25, 11, 11, 30, 30, 27, 8, 30, 30, 2], [32, 11, 11, 32, 32, 28, 7, 32, 32, 1], [28, 35, 7, 35, 35, 31, 9, 35, 35, 2], [37, 37, 7, 37, 37, 32, 8, 37, 37, 1], [28, 7, 35, 35, 35, 31, 9, 35, 35, 2], [37, 7, 37, 37, 37, 32, 8, 37, 37, 1], [31, 40, 40, 40, 40, 35, 10, 40, 40, 2], [42, 42, 42, 42, 42, 36, 9, 42, 42, 1], [24, 14, 14, 9, 25, 14, 24, 22, 22, 4], [24, 14, 14, 8, 24, 14, 23, 24, 24, 3], [27, 27, 10, 10, 28, 11, 27, 27, 27, 4], [29, 29, 10, 9, 27, 11, 26, 29, 29, 3], [27, 10, 27, 10, 28, 11, 27, 27, 27, 4], [29, 10, 29, 9, 27, 11, 26, 29, 29, 3], [30, 32, 32, 11, 31, 8, 30, 32, 32, 4], [34, 34, 34, 10, 30, 8, 29, 34, 34, 3], [26, 15, 15, 27, 27, 15, 26, 27, 27, 3], [29, 15, 15, 29, 26, 15, 25, 29, 29, 2], [29, 32, 11, 32, 30, 12, 29, 32, 32, 3], [34, 34, 11, 34, 29, 12, 28, 34, 34, 2], [29, 11, 32, 32, 30, 12, 29, 32, 32, 3], [34, 11, 34, 34, 29, 12, 28, 34, 34, 2], [32, 37, 37, 37, 33, 9, 32, 37, 37, 3], [39, 39, 39, 39, 32, 9, 31, 39, 39, 2], [23, 14, 14, 8, 24, 13, 23, 24, 24, 3], [26, 14, 14, 7, 26, 13, 22, 26, 26, 2], [26, 29, 10, 9, 29, 10, 26, 29, 29, 3], [31, 31, 10, 8, 31, 10, 25, 31, 31, 2], [26, 10, 29, 9, 29, 10, 26, 29, 29, 3], [31, 10, 31, 8, 31, 10, 25, 31, 31, 2], [29, 34, 34, 10, 34, 7, 29, 34, 34, 3], [36, 36, 36, 9, 36, 7, 28, 36, 36, 2], [25, 15, 15, 29, 29, 14, 25, 29, 29, 2], [31, 15, 15, 31, 31, 14, 24, 31, 31, 1], [28, 34, 11, 34, 34, 11, 28, 34, 34, 2], [36, 36, 11, 36, 36, 11, 27, 36, 36, 1], [28, 11, 34, 34, 34, 11, 28, 34, 34, 2], [36, 11, 36, 36, 36, 11, 27, 36, 36, 1], [31, 39, 39, 39, 39, 8, 31, 39, 39, 2], [41, 41, 41, 41, 41, 8, 30, 41, 41, 1], [27, 11, 11, 10, 27, 25, 27, 26, 26, 4], [28, 11, 11, 9, 26, 26, 26, 28, 28, 3], [30, 31, 7, 11, 30, 29, 30, 31, 31, 4], [33, 33, 7, 10, 29, 30, 29, 33, 33, 3], [30, 7, 31, 11, 30, 29, 30, 31, 31, 4], [33, 7, 33, 10, 29, 30, 29, 33, 33, 3], [33, 36, 36, 12, 33, 33, 33, 36, 36, 4], [38, 38, 38, 11, 32, 34, 32, 38, 38, 3], [29, 12, 12, 31, 29, 29, 29, 31, 31, 3], [33, 12, 12, 33, 28, 30, 28, 33, 33, 2], [32, 36, 8, 36, 32, 33, 32, 36, 36, 3], [38, 38, 8, 38, 31, 34, 31, 38, 38, 2], [32, 8, 36, 36, 32, 33, 32, 36, 36, 3], [38, 8, 38, 38, 31, 34, 31, 38, 38, 2], [35, 41, 41, 41, 35, 37, 35, 41, 41, 3], [43, 43, 43, 43, 34, 38, 34, 43, 43, 2], [26, 11, 11, 9, 28, 26, 26, 28, 28, 3], [30, 11, 11, 8, 30, 27, 25, 30, 30, 2], [29, 33, 7, 10, 33, 30, 29, 33, 33, 3], [35, 35, 7, 9, 35, 31, 28, 35, 35, 2], [29, 7, 33, 10, 33, 30, 29, 33, 33, 3], [35, 7, 35, 9, 35, 31, 28, 35, 35, 2], [32, 38, 38, 11, 38, 34, 32, 38, 38, 3], [40, 40, 40, 10, 40, 35, 31, 40, 40, 2], [28, 12, 12, 33, 33, 30, 28, 33, 33, 2], [35, 12, 12, 35, 35, 31, 27, 35, 35, 1], [31, 38, 8, 38, 38, 34, 31, 38, 38, 2], [40, 40, 8, 40, 40, 35, 30, 40, 40, 1], [31, 8, 38, 38, 38, 34, 31, 38, 38, 2], [40, 8, 40, 40, 40, 35, 30, 40, 40, 1], [34, 43, 43, 43, 43, 38, 34, 43, 43, 2], [45, 45, 45, 45, 45, 39, 33, 45, 45, 1], [27, 14, 14, 14, 30, 16, 14, 30, 30, 27], [21, 14, 14, 13, 29, 16, 13, 29, 29, 26], [30, 24, 10, 15, 33, 13, 15, 33, 33, 30], [26, 26, 10, 14, 32, 13, 14, 32, 32, 29], [30, 10, 24, 15, 33, 13, 15, 33, 33, 30], [26, 10, 26, 14, 32, 13, 14, 32, 32, 29], [33, 29, 29, 16, 36, 10, 16, 36, 36, 33], [31, 31, 31, 15, 35, 10, 15, 35, 35, 32], [29, 15, 15, 24, 32, 17, 11, 32, 32, 29], [26, 15, 15, 26, 31, 17, 10, 31, 31, 28], [32, 29, 11, 29, 35, 14, 12, 35, 35, 32], [31, 31, 11, 31, 34, 14, 11, 34, 34, 31], [32, 11, 29, 29, 35, 14, 12, 35, 35, 32], [31, 11, 31, 31, 34, 14, 11, 34, 34, 31], [35, 34, 34, 34, 38, 11, 13, 38, 38, 35], [36, 36, 36, 36, 37, 11, 12, 37, 37, 34], [26, 14, 14, 13, 21, 15, 13, 28, 28, 26], [23, 14, 14, 12, 23, 15, 12, 27, 27, 25], [29, 26, 10, 14, 26, 12, 14, 31, 31, 29], [28, 28, 10, 13, 28, 12, 13, 30, 30, 28], [29, 10, 26, 14, 26, 12, 14, 31, 31, 29], [28, 10, 28, 13, 28, 12, 13, 30, 30, 28], [32, 31, 31, 15, 31, 9, 15, 34, 34, 32], [33, 33, 33, 14, 33, 9, 14, 33, 33, 31], [28, 15, 15, 26, 26, 16, 10, 30, 30, 28], [28, 15, 15, 28, 28, 16, 9, 29, 29, 27], [31, 31, 11, 31, 31, 13, 11, 33, 33, 31], [33, 33, 11, 33, 33, 13, 10, 32, 32, 30], [31, 11, 31, 31, 31, 13, 11, 33, 33, 31], [33, 11, 33, 33, 33, 13, 10, 32, 32, 30], [34, 36, 36, 36, 36, 10, 12, 36, 36, 34], [38, 38, 38, 38, 38, 10, 11, 35, 35, 33], [30, 11, 11, 15, 32, 24, 15, 32, 32, 30], [25, 11, 11, 14, 31, 25, 14, 31, 31, 29], [33, 28, 7, 16, 35, 28, 16, 35, 35, 33], [30, 30, 7, 15, 34, 29, 15, 34, 34, 32], [33, 7, 28, 16, 35, 28, 16, 35, 35, 33], [30, 7, 30, 15, 34, 29, 15, 34, 34, 32], [36, 33, 33, 17, 38, 32, 17, 38, 38, 36], [35, 35, 35, 16, 37, 33, 16, 37, 37, 35], [32, 12, 12, 28, 34, 28, 12, 34, 34, 32], [30, 12, 12, 30, 33, 29, 11, 33, 33, 31], [35, 33, 8, 33, 37, 32, 13, 37, 37, 35], [35, 35, 8, 35, 36, 33, 12, 36, 36, 34], [35, 8, 33, 33, 37, 32, 13, 37, 37, 35], [35, 8, 35, 35, 36, 33, 12, 36, 36, 34], [38, 38, 38, 38, 40, 36, 14, 40, 40, 38], [40, 40, 40, 40, 39, 37, 13, 39, 39, 37], [29, 11, 11, 14, 25, 25, 14, 30, 30, 29], [27, 11, 11, 13, 27, 26, 13, 29, 29, 28], [32, 30, 7, 15, 30, 29, 15, 33, 33, 32], [32, 32, 7, 14, 32, 30, 14, 32, 32, 31], [32, 7, 30, 15, 30, 29, 15, 33, 33, 32], [32, 7, 32, 14, 32, 30, 14, 32, 32, 31], [35, 35, 35, 16, 35, 33, 16, 36, 36, 35], [37, 37, 37, 15, 37, 34, 15, 35, 35, 34], [31, 12, 12, 30, 30, 29, 11, 32, 32, 31], [32, 12, 12, 32, 32, 30, 10, 31, 31, 30], [34, 35, 8, 35, 35, 33, 12, 35, 35, 34], [37, 37, 8, 37, 37, 34, 11, 34, 34, 33], [34, 8, 35, 35, 35, 33, 12, 35, 35, 34], [37, 8, 37, 37, 37, 34, 11, 34, 34, 33], [37, 40, 40, 40, 40, 37, 13, 38, 38, 37], [42, 42, 42, 42, 42, 38, 12, 37, 37, 36], [30, 15, 15, 12, 33, 17, 30, 33, 33, 30], [24, 15, 15, 11, 32, 17, 29, 32, 32, 29], [33, 27, 11, 13, 36, 14, 33, 36, 36, 33], [29, 29, 11, 12, 35, 14, 32, 35, 35, 32], [33, 11, 27, 13, 36, 14, 33, 36, 36, 33], [29, 11, 29, 12, 35, 14, 32, 35, 35, 32], [36, 32, 32, 14, 39, 11, 36, 39, 39, 36], [34, 34, 34, 13, 38, 11, 35, 38, 38, 35], [32, 16, 16, 27, 35, 18, 32, 35, 35, 32], [29, 16, 16, 29, 34, 18, 31, 34, 34, 31], [35, 32, 12, 32, 38, 15, 35, 38, 38, 35], [34, 34, 12, 34, 37, 15, 34, 37, 37, 34], [35, 12, 32, 32, 38, 15, 35, 38, 38, 35], [34, 12, 34, 34, 37, 15, 34, 37, 37, 34], [38, 37, 37, 37, 41, 12, 38, 41, 41, 38], [39, 39, 39, 39, 40, 12, 37, 40, 40, 37], [29, 15, 15, 11, 24, 16, 29, 31, 31, 29], [26, 15, 15, 10, 26, 16, 28, 30, 30, 28], [32, 29, 11, 12, 29, 13, 32, 34, 34, 32], [31, 31, 11, 11, 31, 13, 31, 33, 33, 31], [32, 11, 29, 12, 29, 13, 32, 34, 34, 32], [31, 11, 31, 11, 31, 13, 31, 33, 33, 31], [35, 34, 34, 13, 34, 10, 35, 37, 37, 35], [36, 36, 36, 12, 36, 10, 34, 36, 36, 34], [31, 16, 16, 29, 29, 17, 31, 33, 33, 31], [31, 16, 16, 31, 31, 17, 30, 32, 32, 30], [34, 34, 12, 34, 34, 14, 34, 36, 36, 34], [36, 36, 12, 36, 36, 14, 33, 35, 35, 33], [34, 12, 34, 34, 34, 14, 34, 36, 36, 34], [36, 12, 36, 36, 36, 14, 33, 35, 35, 33], [37, 39, 39, 39, 39, 11, 37, 39, 39, 37], [41, 41, 41, 41, 41, 11, 36, 38, 38, 36], [33, 12, 12, 13, 35, 27, 33, 35, 35, 33], [28, 12, 12, 12, 34, 28, 32, 34, 34, 32], [36, 31, 8, 14, 38, 31, 36, 38, 38, 36], [33, 33, 8, 13, 37, 32, 35, 37, 37, 35], [36, 8, 31, 14, 38, 31, 36, 38, 38, 36], [33, 8, 33, 13, 37, 32, 35, 37, 37, 35], [39, 36, 36, 15, 41, 35, 39, 41, 41, 39], [38, 38, 38, 14, 40, 36, 38, 40, 40, 38], [35, 13, 13, 31, 37, 31, 35, 37, 37, 35], [33, 13, 13, 33, 36, 32, 34, 36, 36, 34], [38, 36, 9, 36, 40, 35, 38, 40, 40, 38], [38, 38, 9, 38, 39, 36, 37, 39, 39, 37], [38, 9, 36, 36, 40, 35, 38, 40, 40, 38], [38, 9, 38, 38, 39, 36, 37, 39, 39, 37], [41, 41, 41, 41, 43, 39, 41, 43, 43, 41], [43, 43, 43, 43, 42, 40, 40, 42, 42, 40], [32, 12, 12, 12, 28, 28, 32, 33, 33, 32], [30, 12, 12, 11, 30, 29, 31, 32, 32, 31], [35, 33, 8, 13, 33, 32, 35, 36, 36, 35], [35, 35, 8, 12, 35, 33, 34, 35, 35, 34], [35, 8, 33, 13, 33, 32, 35, 36, 36, 35], [35, 8, 35, 12, 35, 33, 34, 35, 35, 34], [38, 38, 38, 14, 38, 36, 38, 39, 39, 38], [40, 40, 40, 13, 40, 37, 37, 38, 38, 37], [34, 13, 13, 33, 33, 32, 34, 35, 35, 34], [35, 13, 13, 35, 35, 33, 33, 34, 34, 33], [37, 38, 9, 38, 38, 36, 37, 38, 38, 37], [40, 40, 9, 40, 40, 37, 36, 37, 37, 36], [37, 9, 38, 38, 38, 36, 37, 38, 38, 37], [40, 9, 40, 40, 40, 37, 36, 37, 37, 36], [40, 43, 43, 43, 43, 40, 40, 41, 41, 40], [45, 45, 45, 45, 45, 41, 39, 40, 40, 39], [26, 14, 14, 13, 28, 15, 13, 21, 28, 26], [23, 14, 14, 12, 27, 15, 12, 23, 27, 25], [29, 26, 10, 14, 31, 12, 14, 26, 31, 29], [28, 28, 10, 13, 30, 12, 13, 28, 30, 28], [29, 10, 26, 14, 31, 12, 14, 26, 31, 29], [28, 10, 28, 13, 30, 12, 13, 28, 30, 28], [32, 31, 31, 15, 34, 9, 15, 31, 34, 32], [33, 33, 33, 14, 33, 9, 14, 33, 33, 31], [28, 15, 15, 26, 30, 16, 10, 26, 30, 28], [28, 15, 15, 28, 29, 16, 9, 28, 29, 27], [31, 31, 11, 31, 33, 13, 11, 31, 33, 31], [33, 33, 11, 33, 32, 13, 10, 33, 32, 30], [31, 11, 31, 31, 33, 13, 11, 31, 33, 31], [33, 11, 33, 33, 32, 13, 10, 33, 32, 30], [34, 36, 36, 36, 36, 10, 12, 36, 36, 34], [38, 38, 38, 38, 35, 10, 11, 38, 35, 33], [25, 14, 14, 12, 23, 14, 12, 23, 26, 25], [25, 14, 14, 11, 25, 14, 11, 25, 25, 24], [28, 28, 10, 13, 28, 11, 13, 28, 29, 28], [30, 30, 10, 12, 30, 11, 12, 30, 28, 27], [28, 10, 28, 13, 28, 11, 13, 28, 29, 28], [30, 10, 30, 12, 30, 11, 12, 30, 28, 27], [31, 33, 33, 14, 33, 8, 14, 33, 32, 31], [35, 35, 35, 13, 35, 8, 13, 35, 31, 30], [27, 15, 15, 28, 28, 15, 9, 28, 28, 27], [30, 15, 15, 30, 30, 15, 8, 30, 27, 26], [30, 33, 11, 33, 33, 12, 10, 33, 31, 30], [35, 35, 11, 35, 35, 12, 9, 35, 30, 29], [30, 11, 33, 33, 33, 12, 10, 33, 31, 30], [35, 11, 35, 35, 35, 12, 9, 35, 30, 29], [33, 38, 38, 38, 38, 9, 11, 38, 34, 33], [40, 40, 40, 40, 40, 9, 10, 40, 33, 32], [29, 11, 11, 14, 30, 25, 14, 25, 30, 29], [27, 11, 11, 13, 29, 26, 13, 27, 29, 28], [32, 30, 7, 15, 33, 29, 15, 30, 33, 32], [32, 32, 7, 14, 32, 30, 14, 32, 32, 31], [32, 7, 30, 15, 33, 29, 15, 30, 33, 32], [32, 7, 32, 14, 32, 30, 14, 32, 32, 31], [35, 35, 35, 16, 36, 33, 16, 35, 36, 35], [37, 37, 37, 15, 35, 34, 15, 37, 35, 34], [31, 12, 12, 30, 32, 29, 11, 30, 32, 31], [32, 12, 12, 32, 31, 30, 10, 32, 31, 30], [34, 35, 8, 35, 35, 33, 12, 35, 35, 34], [37, 37, 8, 37, 34, 34, 11, 37, 34, 33], [34, 8, 35, 35, 35, 33, 12, 35, 35, 34], [37, 8, 37, 37, 34, 34, 11, 37, 34, 33], [37, 40, 40, 40, 38, 37, 13, 40, 38, 37], [42, 42, 42, 42, 37, 38, 12, 42, 37, 36], [28, 11, 11, 13, 27, 26, 13, 27, 28, 28], [29, 11, 11, 12, 29, 27, 12, 29, 27, 27], [31, 32, 7, 14, 32, 30, 14, 32, 31, 31], [34, 34, 7, 13, 34, 31, 13, 34, 30, 30], [31, 7, 32, 14, 32, 30, 14, 32, 31, 31], [34, 7, 34, 13, 34, 31, 13, 34, 30, 30], [34, 37, 37, 15, 37, 34, 15, 37, 34, 34], [39, 39, 39, 14, 39, 35, 14, 39, 33, 33], [30, 12, 12, 32, 32, 30, 10, 32, 30, 30], [34, 12, 12, 34, 34, 31, 9, 34, 29, 29], [33, 37, 8, 37, 37, 34, 11, 37, 33, 33], [39, 39, 8, 39, 39, 35, 10, 39, 32, 32], [33, 8, 37, 37, 37, 34, 11, 37, 33, 33], [39, 8, 39, 39, 39, 35, 10, 39, 32, 32], [36, 42, 42, 42, 42, 38, 12, 42, 36, 36], [44, 44, 44, 44, 44, 39, 11, 44, 35, 35], [29, 15, 15, 11, 31, 16, 29, 24, 31, 29], [26, 15, 15, 10, 30, 16, 28, 26, 30, 28], [32, 29, 11, 12, 34, 13, 32, 29, 34, 32], [31, 31, 11, 11, 33, 13, 31, 31, 33, 31], [32, 11, 29, 12, 34, 13, 32, 29, 34, 32], [31, 11, 31, 11, 33, 13, 31, 31, 33, 31], [35, 34, 34, 13, 37, 10, 35, 34, 37, 35], [36, 36, 36, 12, 36, 10, 34, 36, 36, 34], [31, 16, 16, 29, 33, 17, 31, 29, 33, 31], [31, 16, 16, 31, 32, 17, 30, 31, 32, 30], [34, 34, 12, 34, 36, 14, 34, 34, 36, 34], [36, 36, 12, 36, 35, 14, 33, 36, 35, 33], [34, 12, 34, 34, 36, 14, 34, 34, 36, 34], [36, 12, 36, 36, 35, 14, 33, 36, 35, 33], [37, 39, 39, 39, 39, 11, 37, 39, 39, 37], [41, 41, 41, 41, 38, 11, 36, 41, 38, 36], [28, 15, 15, 10, 26, 15, 28, 26, 29, 28], [28, 15, 15, 9, 28, 15, 27, 28, 28, 27], [31, 31, 11, 11, 31, 12, 31, 31, 32, 31], [33, 33, 11, 10, 33, 12, 30, 33, 31, 30], [31, 11, 31, 11, 31, 12, 31, 31, 32, 31], [33, 11, 33, 10, 33, 12, 30, 33, 31, 30], [34, 36, 36, 12, 36, 9, 34, 36, 35, 34], [38, 38, 38, 11, 38, 9, 33, 38, 34, 33], [30, 16, 16, 31, 31, 16, 30, 31, 31, 30], [33, 16, 16, 33, 33, 16, 29, 33, 30, 29], [33, 36, 12, 36, 36, 13, 33, 36, 34, 33], [38, 38, 12, 38, 38, 13, 32, 38, 33, 32], [33, 12, 36, 36, 36, 13, 33, 36, 34, 33], [38, 12, 38, 38, 38, 13, 32, 38, 33, 32], [36, 41, 41, 41, 41, 10, 36, 41, 37, 36], [43, 43, 43, 43, 43, 10, 35, 43, 36, 35], [32, 12, 12, 12, 33, 28, 32, 28, 33, 32], [30, 12, 12, 11, 32, 29, 31, 30, 32, 31], [35, 33, 8, 13, 36, 32, 35, 33, 36, 35], [35, 35, 8, 12, 35, 33, 34, 35, 35, 34], [35, 8, 33, 13, 36, 32, 35, 33, 36, 35], [35, 8, 35, 12, 35, 33, 34, 35, 35, 34], [38, 38, 38, 14, 39, 36, 38, 38, 39, 38], [40, 40, 40, 13, 38, 37, 37, 40, 38, 37], [34, 13, 13, 33, 35, 32, 34, 33, 35, 34], [35, 13, 13, 35, 34, 33, 33, 35, 34, 33], [37, 38, 9, 38, 38, 36, 37, 38, 38, 37], [40, 40, 9, 40, 37, 37, 36, 40, 37, 36], [37, 9, 38, 38, 38, 36, 37, 38, 38, 37], [40, 9, 40, 40, 37, 37, 36, 40, 37, 36], [40, 43, 43, 43, 41, 40, 40, 43, 41, 40], [45, 45, 45, 45, 40, 41, 39, 45, 40, 39], [31, 12, 12, 11, 30, 29, 31, 30, 31, 31], [32, 12, 12, 10, 32, 30, 30, 32, 30, 30], [34, 35, 8, 12, 35, 33, 34, 35, 34, 34], [37, 37, 8, 11, 37, 34, 33, 37, 33, 33], [34, 8, 35, 12, 35, 33, 34, 35, 34, 34], [37, 8, 37, 11, 37, 34, 33, 37, 33, 33], [37, 40, 40, 13, 40, 37, 37, 40, 37, 37], [42, 42, 42, 12, 42, 38, 36, 42, 36, 36], [33, 13, 13, 35, 35, 33, 33, 35, 33, 33], [37, 13, 13, 37, 37, 34, 32, 37, 32, 32], [36, 40, 9, 40, 40, 37, 36, 40, 36, 36], [42, 42, 9, 42, 42, 38, 35, 42, 35, 35], [36, 9, 40, 40, 40, 37, 36, 40, 36, 36], [42, 9, 42, 42, 42, 38, 35, 42, 35, 35], [39, 45, 45, 45, 45, 41, 39, 45, 39, 39], [47, 47, 47, 47, 47, 42, 38, 47, 38, 38], [26, 14, 14, 13, 28, 15, 13, 28, 21, 26], [23, 14, 14, 12, 27, 15, 12, 27, 23, 25], [29, 26, 10, 14, 31, 12, 14, 31, 26, 29], [28, 28, 10, 13, 30, 12, 13, 30, 28, 28], [29, 10, 26, 14, 31, 12, 14, 31, 26, 29], [28, 10, 28, 13, 30, 12, 13, 30, 28, 28], [32, 31, 31, 15, 34, 9, 15, 34, 31, 32], [33, 33, 33, 14, 33, 9, 14, 33, 33, 31], [28, 15, 15, 26, 30, 16, 10, 30, 26, 28], [28, 15, 15, 28, 29, 16, 9, 29, 28, 27], [31, 31, 11, 31, 33, 13, 11, 33, 31, 31], [33, 33, 11, 33, 32, 13, 10, 32, 33, 30], [31, 11, 31, 31, 33, 13, 11, 33, 31, 31], [33, 11, 33, 33, 32, 13, 10, 32, 33, 30], [34, 36, 36, 36, 36, 10, 12, 36, 36, 34], [38, 38, 38, 38, 35, 10, 11, 35, 38, 33], [25, 14, 14, 12, 23, 14, 12, 26, 23, 25], [25, 14, 14, 11, 25, 14, 11, 25, 25, 24], [28, 28, 10, 13, 28, 11, 13, 29, 28, 28], [30, 30, 10, 12, 30, 11, 12, 28, 30, 27], [28, 10, 28, 13, 28, 11, 13, 29, 28, 28], [30, 10, 30, 12, 30, 11, 12, 28, 30, 27], [31, 33, 33, 14, 33, 8, 14, 32, 33, 31], [35, 35, 35, 13, 35, 8, 13, 31, 35, 30], [27, 15, 15, 28, 28, 15, 9, 28, 28, 27], [30, 15, 15, 30, 30, 15, 8, 27, 30, 26], [30, 33, 11, 33, 33, 12, 10, 31, 33, 30], [35, 35, 11, 35, 35, 12, 9, 30, 35, 29], [30, 11, 33, 33, 33, 12, 10, 31, 33, 30], [35, 11, 35, 35, 35, 12, 9, 30, 35, 29], [33, 38, 38, 38, 38, 9, 11, 34, 38, 33], [40, 40, 40, 40, 40, 9, 10, 33, 40, 32], [29, 11, 11, 14, 30, 25, 14, 30, 25, 29], [27, 11, 11, 13, 29, 26, 13, 29, 27, 28], [32, 30, 7, 15, 33, 29, 15, 33, 30, 32], [32, 32, 7, 14, 32, 30, 14, 32, 32, 31], [32, 7, 30, 15, 33, 29, 15, 33, 30, 32], [32, 7, 32, 14, 32, 30, 14, 32, 32, 31], [35, 35, 35, 16, 36, 33, 16, 36, 35, 35], [37, 37, 37, 15, 35, 34, 15, 35, 37, 34], [31, 12, 12, 30, 32, 29, 11, 32, 30, 31], [32, 12, 12, 32, 31, 30, 10, 31, 32, 30], [34, 35, 8, 35, 35, 33, 12, 35, 35, 34], [37, 37, 8, 37, 34, 34, 11, 34, 37, 33], [34, 8, 35, 35, 35, 33, 12, 35, 35, 34], [37, 8, 37, 37, 34, 34, 11, 34, 37, 33], [37, 40, 40, 40, 38, 37, 13, 38, 40, 37], [42, 42, 42, 42, 37, 38, 12, 37, 42, 36], [28, 11, 11, 13, 27, 26, 13, 28, 27, 28], [29, 11, 11, 12, 29, 27, 12, 27, 29, 27], [31, 32, 7, 14, 32, 30, 14, 31, 32, 31], [34, 34, 7, 13, 34, 31, 13, 30, 34, 30], [31, 7, 32, 14, 32, 30, 14, 31, 32, 31], [34, 7, 34, 13, 34, 31, 13, 30, 34, 30], [34, 37, 37, 15, 37, 34, 15, 34, 37, 34], [39, 39, 39, 14, 39, 35, 14, 33, 39, 33], [30, 12, 12, 32, 32, 30, 10, 30, 32, 30], [34, 12, 12, 34, 34, 31, 9, 29, 34, 29], [33, 37, 8, 37, 37, 34, 11, 33, 37, 33], [39, 39, 8, 39, 39, 35, 10, 32, 39, 32], [33, 8, 37, 37, 37, 34, 11, 33, 37, 33], [39, 8, 39, 39, 39, 35, 10, 32, 39, 32], [36, 42, 42, 42, 42, 38, 12, 36, 42, 36], [44, 44, 44, 44, 44, 39, 11, 35, 44, 35], [29, 15, 15, 11, 31, 16, 29, 31, 24, 29], [26, 15, 15, 10, 30, 16, 28, 30, 26, 28], [32, 29, 11, 12, 34, 13, 32, 34, 29, 32], [31, 31, 11, 11, 33, 13, 31, 33, 31, 31], [32, 11, 29, 12, 34, 13, 32, 34, 29, 32], [31, 11, 31, 11, 33, 13, 31, 33, 31, 31], [35, 34, 34, 13, 37, 10, 35, 37, 34, 35], [36, 36, 36, 12, 36, 10, 34, 36, 36, 34], [31, 16, 16, 29, 33, 17, 31, 33, 29, 31], [31, 16, 16, 31, 32, 17, 30, 32, 31, 30], [34, 34, 12, 34, 36, 14, 34, 36, 34, 34], [36, 36, 12, 36, 35, 14, 33, 35, 36, 33], [34, 12, 34, 34, 36, 14, 34, 36, 34, 34], [36, 12, 36, 36, 35, 14, 33, 35, 36, 33], [37, 39, 39, 39, 39, 11, 37, 39, 39, 37], [41, 41, 41, 41, 38, 11, 36, 38, 41, 36], [28, 15, 15, 10, 26, 15, 28, 29, 26, 28], [28, 15, 15, 9, 28, 15, 27, 28, 28, 27], [31, 31, 11, 11, 31, 12, 31, 32, 31, 31], [33, 33, 11, 10, 33, 12, 30, 31, 33, 30], [31, 11, 31, 11, 31, 12, 31, 32, 31, 31], [33, 11, 33, 10, 33, 12, 30, 31, 33, 30], [34, 36, 36, 12, 36, 9, 34, 35, 36, 34], [38, 38, 38, 11, 38, 9, 33, 34, 38, 33], [30, 16, 16, 31, 31, 16, 30, 31, 31, 30], [33, 16, 16, 33, 33, 16, 29, 30, 33, 29], [33, 36, 12, 36, 36, 13, 33, 34, 36, 33], [38, 38, 12, 38, 38, 13, 32, 33, 38, 32], [33, 12, 36, 36, 36, 13, 33, 34, 36, 33], [38, 12, 38, 38, 38, 13, 32, 33, 38, 32], [36, 41, 41, 41, 41, 10, 36, 37, 41, 36], [43, 43, 43, 43, 43, 10, 35, 36, 43, 35], [32, 12, 12, 12, 33, 28, 32, 33, 28, 32], [30, 12, 12, 11, 32, 29, 31, 32, 30, 31], [35, 33, 8, 13, 36, 32, 35, 36, 33, 35], [35, 35, 8, 12, 35, 33, 34, 35, 35, 34], [35, 8, 33, 13, 36, 32, 35, 36, 33, 35], [35, 8, 35, 12, 35, 33, 34, 35, 35, 34], [38, 38, 38, 14, 39, 36, 38, 39, 38, 38], [40, 40, 40, 13, 38, 37, 37, 38, 40, 37], [34, 13, 13, 33, 35, 32, 34, 35, 33, 34], [35, 13, 13, 35, 34, 33, 33, 34, 35, 33], [37, 38, 9, 38, 38, 36, 37, 38, 38, 37], [40, 40, 9, 40, 37, 37, 36, 37, 40, 36], [37, 9, 38, 38, 38, 36, 37, 38, 38, 37], [40, 9, 40, 40, 37, 37, 36, 37, 40, 36], [40, 43, 43, 43, 41, 40, 40, 41, 43, 40], [45, 45, 45, 45, 40, 41, 39, 40, 45, 39], [31, 12, 12, 11, 30, 29, 31, 31, 30, 31], [32, 12, 12, 10, 32, 30, 30, 30, 32, 30], [34, 35, 8, 12, 35, 33, 34, 34, 35, 34], [37, 37, 8, 11, 37, 34, 33, 33, 37, 33], [34, 8, 35, 12, 35, 33, 34, 34, 35, 34], [37, 8, 37, 11, 37, 34, 33, 33, 37, 33], [37, 40, 40, 13, 40, 37, 37, 37, 40, 37], [42, 42, 42, 12, 42, 38, 36, 36, 42, 36], [33, 13, 13, 35, 35, 33, 33, 33, 35, 33], [37, 13, 13, 37, 37, 34, 32, 32, 37, 32], [36, 40, 9, 40, 40, 37, 36, 36, 40, 36], [42, 42, 9, 42, 42, 38, 35, 35, 42, 35], [36, 9, 40, 40, 40, 37, 36, 36, 40, 36], [42, 9, 42, 42, 42, 38, 35, 35, 42, 35], [39, 45, 45, 45, 45, 41, 39, 39, 45, 39], [47, 47, 47, 47, 47, 42, 38, 38, 47, 38], [25, 14, 14, 12, 26, 14, 12, 23, 23, 25], [25, 14, 14, 11, 25, 14, 11, 25, 25, 24], [28, 28, 10, 13, 29, 11, 13, 28, 28, 28], [30, 30, 10, 12, 28, 11, 12, 30, 30, 27], [28, 10, 28, 13, 29, 11, 13, 28, 28, 28], [30, 10, 30, 12, 28, 11, 12, 30, 30, 27], [31, 33, 33, 14, 32, 8, 14, 33, 33, 31], [35, 35, 35, 13, 31, 8, 13, 35, 35, 30], [27, 15, 15, 28, 28, 15, 9, 28, 28, 27], [30, 15, 15, 30, 27, 15, 8, 30, 30, 26], [30, 33, 11, 33, 31, 12, 10, 33, 33, 30], [35, 35, 11, 35, 30, 12, 9, 35, 35, 29], [30, 11, 33, 33, 31, 12, 10, 33, 33, 30], [35, 11, 35, 35, 30, 12, 9, 35, 35, 29], [33, 38, 38, 38, 34, 9, 11, 38, 38, 33], [40, 40, 40, 40, 33, 9, 10, 40, 40, 32], [24, 14, 14, 11, 25, 13, 11, 25, 25, 24], [27, 14, 14, 10, 27, 13, 10, 27, 27, 23], [27, 30, 10, 12, 30, 10, 12, 30, 30, 27], [32, 32, 10, 11, 32, 10, 11, 32, 32, 26], [27, 10, 30, 12, 30, 10, 12, 30, 30, 27], [32, 10, 32, 11, 32, 10, 11, 32, 32, 26], [30, 35, 35, 13, 35, 7, 13, 35, 35, 30], [37, 37, 37, 12, 37, 7, 12, 37, 37, 29], [26, 15, 15, 30, 30, 14, 8, 30, 30, 26], [32, 15, 15, 32, 32, 14, 7, 32, 32, 25], [29, 35, 11, 35, 35, 11, 9, 35, 35, 29], [37, 37, 11, 37, 37, 11, 8, 37, 37, 28], [29, 11, 35, 35, 35, 11, 9, 35, 35, 29], [37, 11, 37, 37, 37, 11, 8, 37, 37, 28], [32, 40, 40, 40, 40, 8, 10, 40, 40, 32], [42, 42, 42, 42, 42, 8, 9, 42, 42, 31], [28, 11, 11, 13, 28, 26, 13, 27, 27, 28], [29, 11, 11, 12, 27, 27, 12, 29, 29, 27], [31, 32, 7, 14, 31, 30, 14, 32, 32, 31], [34, 34, 7, 13, 30, 31, 13, 34, 34, 30], [31, 7, 32, 14, 31, 30, 14, 32, 32, 31], [34, 7, 34, 13, 30, 31, 13, 34, 34, 30], [34, 37, 37, 15, 34, 34, 15, 37, 37, 34], [39, 39, 39, 14, 33, 35, 14, 39, 39, 33], [30, 12, 12, 32, 30, 30, 10, 32, 32, 30], [34, 12, 12, 34, 29, 31, 9, 34, 34, 29], [33, 37, 8, 37, 33, 34, 11, 37, 37, 33], [39, 39, 8, 39, 32, 35, 10, 39, 39, 32], [33, 8, 37, 37, 33, 34, 11, 37, 37, 33], [39, 8, 39, 39, 32, 35, 10, 39, 39, 32], [36, 42, 42, 42, 36, 38, 12, 42, 42, 36], [44, 44, 44, 44, 35, 39, 11, 44, 44, 35], [27, 11, 11, 12, 29, 27, 12, 29, 29, 27], [31, 11, 11, 11, 31, 28, 11, 31, 31, 26], [30, 34, 7, 13, 34, 31, 13, 34, 34, 30], [36, 36, 7, 12, 36, 32, 12, 36, 36, 29], [30, 7, 34, 13, 34, 31, 13, 34, 34, 30], [36, 7, 36, 12, 36, 32, 12, 36, 36, 29], [33, 39, 39, 14, 39, 35, 14, 39, 39, 33], [41, 41, 41, 13, 41, 36, 13, 41, 41, 32], [29, 12, 12, 34, 34, 31, 9, 34, 34, 29], [36, 12, 12, 36, 36, 32, 8, 36, 36, 28], [32, 39, 8, 39, 39, 35, 10, 39, 39, 32], [41, 41, 8, 41, 41, 36, 9, 41, 41, 31], [32, 8, 39, 39, 39, 35, 10, 39, 39, 32], [41, 8, 41, 41, 41, 36, 9, 41, 41, 31], [35, 44, 44, 44, 44, 39, 11, 44, 44, 35], [46, 46, 46, 46, 46, 40, 10, 46, 46, 34], [28, 15, 15, 10, 29, 15, 28, 26, 26, 28], [28, 15, 15, 9, 28, 15, 27, 28, 28, 27], [31, 31, 11, 11, 32, 12, 31, 31, 31, 31], [33, 33, 11, 10, 31, 12, 30, 33, 33, 30], [31, 11, 31, 11, 32, 12, 31, 31, 31, 31], [33, 11, 33, 10, 31, 12, 30, 33, 33, 30], [34, 36, 36, 12, 35, 9, 34, 36, 36, 34], [38, 38, 38, 11, 34, 9, 33, 38, 38, 33], [30, 16, 16, 31, 31, 16, 30, 31, 31, 30], [33, 16, 16, 33, 30, 16, 29, 33, 33, 29], [33, 36, 12, 36, 34, 13, 33, 36, 36, 33], [38, 38, 12, 38, 33, 13, 32, 38, 38, 32], [33, 12, 36, 36, 34, 13, 33, 36, 36, 33], [38, 12, 38, 38, 33, 13, 32, 38, 38, 32], [36, 41, 41, 41, 37, 10, 36, 41, 41, 36], [43, 43, 43, 43, 36, 10, 35, 43, 43, 35], [27, 15, 15, 9, 28, 14, 27, 28, 28, 27], [30, 15, 15, 8, 30, 14, 26, 30, 30, 26], [30, 33, 11, 10, 33, 11, 30, 33, 33, 30], [35, 35, 11, 9, 35, 11, 29, 35, 35, 29], [30, 11, 33, 10, 33, 11, 30, 33, 33, 30], [35, 11, 35, 9, 35, 11, 29, 35, 35, 29], [33, 38, 38, 11, 38, 8, 33, 38, 38, 33], [40, 40, 40, 10, 40, 8, 32, 40, 40, 32], [29, 16, 16, 33, 33, 15, 29, 33, 33, 29], [35, 16, 16, 35, 35, 15, 28, 35, 35, 28], [32, 38, 12, 38, 38, 12, 32, 38, 38, 32], [40, 40, 12, 40, 40, 12, 31, 40, 40, 31], [32, 12, 38, 38, 38, 12, 32, 38, 38, 32], [40, 12, 40, 40, 40, 12, 31, 40, 40, 31], [35, 43, 43, 43, 43, 9, 35, 43, 43, 35], [45, 45, 45, 45, 45, 9, 34, 45, 45, 34], [31, 12, 12, 11, 31, 29, 31, 30, 30, 31], [32, 12, 12, 10, 30, 30, 30, 32, 32, 30], [34, 35, 8, 12, 34, 33, 34, 35, 35, 34], [37, 37, 8, 11, 33, 34, 33, 37, 37, 33], [34, 8, 35, 12, 34, 33, 34, 35, 35, 34], [37, 8, 37, 11, 33, 34, 33, 37, 37, 33], [37, 40, 40, 13, 37, 37, 37, 40, 40, 37], [42, 42, 42, 12, 36, 38, 36, 42, 42, 36], [33, 13, 13, 35, 33, 33, 33, 35, 35, 33], [37, 13, 13, 37, 32, 34, 32, 37, 37, 32], [36, 40, 9, 40, 36, 37, 36, 40, 40, 36], [42, 42, 9, 42, 35, 38, 35, 42, 42, 35], [36, 9, 40, 40, 36, 37, 36, 40, 40, 36], [42, 9, 42, 42, 35, 38, 35, 42, 42, 35], [39, 45, 45, 45, 39, 41, 39, 45, 45, 39], [47, 47, 47, 47, 38, 42, 38, 47, 47, 38], [30, 12, 12, 10, 32, 30, 30, 32, 32, 30], [34, 12, 12, 9, 34, 31, 29, 34, 34, 29], [33, 37, 8, 11, 37, 34, 33, 37, 37, 33], [39, 39, 8, 10, 39, 35, 32, 39, 39, 32], [33, 8, 37, 11, 37, 34, 33, 37, 37, 33], [39, 8, 39, 10, 39, 35, 32, 39, 39, 32], [36, 42, 42, 12, 42, 38, 36, 42, 42, 36], [44, 44, 44, 11, 44, 39, 35, 44, 44, 35], [32, 13, 13, 37, 37, 34, 32, 37, 37, 32], [39, 13, 13, 39, 39, 35, 31, 39, 39, 31], [35, 42, 9, 42, 42, 38, 35, 42, 42, 35], [44, 44, 9, 44, 44, 39, 34, 44, 44, 34], [35, 9, 42, 42, 42, 38, 35, 42, 42, 35], [44, 9, 44, 44, 44, 39, 34, 44, 44, 34], [38, 47, 47, 47, 47, 42, 38, 47, 47, 38], [49, 49, 49, 49, 49, 43, 37, 49, 49, 37]]


==> anc/research/reconstruction/source10-vertex-costs.csv <==
35,27,27,27,41,33,27,41,41,21
26,26,26,26,40,32,26,40,40,20
37,29,23,28,43,29,28,43,43,21
31,31,22,27,42,28,27,42,42,20
37,23,29,28,43,29,28,43,43,21
31,22,31,27,42,28,27,42,42,20
39,34,34,29,45,25,29,45,45,21
36,36,36,28,44,24,28,44,44,20
37,28,28,29,42,33,24,42,42,19
31,27,27,31,41,32,23,41,41,18
39,34,24,34,44,29,25,44,44,19
36,36,23,36,43,28,24,43,43,18
39,24,34,34,44,29,25,44,44,19
36,23,36,36,43,28,24,43,43,18
41,39,39,39,46,25,26,46,46,19
41,41,41,41,45,24,25,45,45,18
34,26,26,25,26,31,25,39,39,19
28,25,25,24,28,30,24,38,38,18
36,31,22,26,31,27,26,41,41,19
33,33,21,25,33,26,25,40,40,18
36,22,31,26,31,27,26,41,41,19
33,21,33,25,33,26,25,40,40,18
38,36,36,27,36,23,27,43,43,19
38,38,38,26,38,22,26,42,42,18
36,27,27,31,31,31,22,40,40,17
33,26,26,33,33,30,21,39,39,16
38,36,23,36,36,27,23,42,42,17
38,38,22,38,38,26,22,41,41,16
38,23,36,36,36,27,23,42,42,17
38,22,38,38,38,26,22,41,41,16
40,41,41,41,41,23,24,44,44,17
43,43,43,43,43,22,23,43,43,16
37,23,23,27,42,29,27,42,42,20
31,22,22,26,41,31,26,41,41,19
39,34,19,28,44,34,28,44,44,20
36,36,18,27,43,36,27,43,43,19
39,19,34,28,44,34,28,44,44,20
36,18,36,27,43,36,27,43,43,19
41,39,39,29,46,39,29,46,46,20
41,41,41,28,45,41,28,45,45,19
39,24,24,34,43,34,24,43,43,18
36,23,23,36,42,36,23,42,42,17
41,39,20,39,45,39,25,45,45,18
41,41,19,41,44,41,24,44,44,17
41,20,39,39,45,39,25,45,45,18
41,19,41,41,44,41,24,44,44,17
43,44,44,44,47,44,26,47,47,18
46,46,46,46,46,46,25,46,46,17
36,22,22,25,31,31,25,40,40,18
33,21,21,24,33,33,24,39,39,17
38,36,18,26,36,36,26,42,42,18
38,38,17,25,38,38,25,41,41,17
38,18,36,26,36,36,26,42,42,18
38,17,38,25,38,38,25,41,41,17
40,41,41,27,41,41,27,44,44,18
43,43,43,26,43,43,26,43,43,17
38,23,23,36,36,36,22,41,41,16
38,22,22,38,38,38,21,40,40,15
40,41,19,41,41,41,23,43,43,16
43,43,18,43,43,43,22,42,42,15
40,19,41,41,41,41,23,43,43,16
43,18,43,43,43,43,22,42,42,15
42,46,46,46,46,46,24,45,45,16
48,48,48,48,48,48,23,44,44,15
38,29,29,25,43,34,38,43,43,20
29,28,28,24,42,33,37,42,42,19
40,32,25,26,45,30,40,45,45,20
34,34,24,25,44,29,39,44,44,19
40,25,32,26,45,30,40,45,45,20
34,24,34,25,44,29,39,44,44,19
42,37,37,27,47,26,42,47,47,20
39,39,39,26,46,25,41,46,46,19
40,30,30,32,44,34,40,44,44,18
34,29,29,34,43,33,39,43,43,17
42,37,26,37,46,30,42,46,46,18
39,39,25,39,45,29,41,45,45,17
42,26,37,37,46,30,42,46,46,18
39,25,39,39,45,29,41,45,45,17
44,42,42,42,48,26,44,48,48,18
44,44,44,44,47,25,43,47,47,17
37,28,28,23,29,32,37,41,41,18
31,27,27,22,31,31,36,40,40,17
39,34,24,24,34,28,39,43,43,18
36,36,23,23,36,27,38,42,42,17
39,24,34,24,34,28,39,43,43,18
36,23,36,23,36,27,38,42,42,17
41,39,39,25,39,24,41,45,45,18
41,41,41,24,41,23,40,44,44,17
39,29,29,34,34,32,39,42,42,16
36,28,28,36,36,31,38,41,41,15
41,39,25,39,39,28,41,44,44,16
41,41,24,41,41,27,40,43,43,15
41,25,39,39,39,28,41,44,44,16
41,24,41,41,41,27,40,43,43,15
43,44,44,44,44,24,43,46,46,16
46,46,46,46,46,23,42,45,45,15
40,25,25,25,44,32,40,44,44,19
34,24,24,24,43,34,39,43,43,18
42,37,21,26,46,37,42,46,46,19
39,39,20,25,45,39,41,45,45,18
42,21,37,26,46,37,42,46,46,19
39,20,39,25,45,39,41,45,45,18
44,42,42,27,48,42,44,48,48,19
44,44,44,26,47,44,43,47,47,18
42,26,26,37,45,37,42,45,45,17
39,25,25,39,44,39,41,44,44,16
44,42,22,42,47,42,44,47,47,17
44,44,21,44,46,44,43,46,46,16
44,22,42,42,47,42,44,47,47,17
44,21,44,44,46,44,43,46,46,16
46,47,47,47,49,47,46,49,49,17
49,49,49,49,48,49,45,48,48,16
39,24,24,23,34,34,39,42,42,17
36,23,23,22,36,36,38,41,41,16
41,39,20,24,39,39,41,44,44,17
41,41,19,23,41,41,40,43,43,16
41,20,39,24,39,39,41,44,44,17
41,19,41,23,41,41,40,43,43,16
43,44,44,25,44,44,43,46,46,17
46,46,46,24,46,46,42,45,45,16
41,25,25,39,39,39,41,43,43,15
41,24,24,41,41,41,40,42,42,14
43,44,21,44,44,44,43,45,45,15
46,46,20,46,46,46,42,44,44,14
43,21,44,44,44,44,43,45,45,15
46,20,46,46,46,46,42,44,44,14
45,49,49,49,49,49,45,47,47,15
51,51,51,51,51,51,44,46,46,14
34,26,26,25,39,31,25,26,39,19
28,25,25,24,38,30,24,28,38,18
36,31,22,26,41,27,26,31,41,19
33,33,21,25,40,26,25,33,40,18
36,22,31,26,41,27,26,31,41,19
33,21,33,25,40,26,25,33,40,18
38,36,36,27,43,23,27,36,43,19
38,38,38,26,42,22,26,38,42,18
36,27,27,31,40,31,22,31,40,17
33,26,26,33,39,30,21,33,39,16
38,36,23,36,42,27,23,36,42,17
38,38,22,38,41,26,22,38,41,16
38,23,36,36,42,27,23,36,42,17
38,22,38,38,41,26,22,38,41,16
40,41,41,41,44,23,24,41,44,17
43,43,43,43,43,22,23,43,43,16
33,25,25,23,28,29,23,28,37,17
30,24,24,22,30,28,22,30,36,16
35,33,21,24,33,25,24,33,39,17
35,35,20,23,35,24,23,35,38,16
35,21,33,24,33,25,24,33,39,17
35,20,35,23,35,24,23,35,38,16
37,38,38,25,38,21,25,38,41,17
40,40,40,24,40,20,24,40,40,16
35,26,26,33,33,29,20,33,38,15
35,25,25,35,35,28,19,35,37,14
37,38,22,38,38,25,21,38,40,15
40,40,21,40,40,24,20,40,39,14
37,22,38,38,38,25,21,38,40,15
40,21,40,40,40,24,20,40,39,14
39,43,43,43,43,21,22,43,42,15
45,45,45,45,45,20,21,45,41,14
36,22,22,25,40,31,25,31,40,18
33,21,21,24,39,33,24,33,39,17
38,36,18,26,42,36,26,36,42,18
38,38,17,25,41,38,25,38,41,17
38,18,36,26,42,36,26,36,42,18
38,17,38,25,41,38,25,38,41,17
40,41,41,27,44,41,27,41,44,18
43,43,43,26,43,43,26,43,43,17
38,23,23,36,41,36,22,36,41,16
38,22,22,38,40,38,21,38,40,15
40,41,19,41,43,41,23,41,43,16
43,43,18,43,42,43,22,43,42,15
40,19,41,41,43,41,23,41,43,16
43,18,43,43,42,43,22,43,42,15
42,46,46,46,45,46,24,46,45,16
48,48,48,48,44,48,23,48,44,15
35,21,21,23,33,33,23,33,38,16
35,20,20,22,35,35,22,35,37,15
37,38,17,24,38,38,24,38,40,16
40,40,16,23,40,40,23,40,39,15
37,17,38,24,38,38,24,38,40,16
40,16,40,23,40,40,23,40,39,15
39,43,43,25,43,43,25,43,42,16
45,45,45,24,45,45,24,45,41,15
37,22,22,38,38,38,20,38,39,14
40,21,21,40,40,40,19,40,38,13
39,43,18,43,43,43,21,43,41,14
45,45,17,45,45,45,20,45,40,13
39,18,43,43,43,43,21,43,41,14
45,17,45,45,45,45,20,45,40,13
41,48,48,48,48,48,22,48,43,14
50,50,50,50,50,50,21,50,42,13
37,28,28,23,41,32,37,29,41,18
31,27,27,22,40,31,36,31,40,17
39,34,24,24,43,28,39,34,43,18
36,36,23,23,42,27,38,36,42,17
39,24,34,24,43,28,39,34,43,18
36,23,36,23,42,27,38,36,42,17
41,39,39,25,45,24,41,39,45,18
41,41,41,24,44,23,40,41,44,17
39,29,29,34,42,32,39,34,42,16
36,28,28,36,41,31,38,36,41,15
41,39,25,39,44,28,41,39,44,16
41,41,24,41,43,27,40,41,43,15
41,25,39,39,44,28,41,39,44,16
41,24,41,41,43,27,40,41,43,15
43,44,44,44,46,24,43,44,46,16
46,46,46,46,45,23,42,46,45,15
36,27,27,21,31,30,36,31,39,16
33,26,26,20,33,29,35,33,38,15
38,36,23,22,36,26,38,36,41,16
38,38,22,21,38,25,37,38,40,15
38,23,36,22,36,26,38,36,41,16
38,22,38,21,38,25,37,38,40,15
40,41,41,23,41,22,40,41,43,16
43,43,43,22,43,21,39,43,42,15
38,28,28,36,36,30,38,36,40,14
38,27,27,38,38,29,37,38,39,13
40,41,24,41,41,26,40,41,42,14
43,43,23,43,43,25,39,43,41,13
40,24,41,41,41,26,40,41,42,14
43,23,43,43,43,25,39,43,41,13
42,46,46,46,46,22,42,46,44,14
48,48,48,48,48,21,41,48,43,13
39,24,24,23,42,34,39,34,42,17
36,23,23,22,41,36,38,36,41,16
41,39,20,24,44,39,41,39,44,17
41,41,19,23,43,41,40,41,43,16
41,20,39,24,44,39,41,39,44,17
41,19,41,23,43,41,40,41,43,16
43,44,44,25,46,44,43,44,46,17
46,46,46,24,45,46,42,46,45,16
41,25,25,39,43,39,41,39,43,15
41,24,24,41,42,41,40,41,42,14
43,44,21,44,45,44,43,44,45,15
46,46,20,46,44,46,42,46,44,14
43,21,44,44,45,44,43,44,45,15
46,20,46,46,44,46,42,46,44,14
45,49,49,49,47,49,45,49,47,15
51,51,51,51,46,51,44,51,46,14
38,23,23,21,36,36,38,36,40,15
38,22,22,20,38,38,37,38,39,14
40,41,19,22,41,41,40,41,42,15
43,43,18,21,43,43,39,43,41,14
40,19,41,22,41,41,40,41,42,15
43,18,43,21,43,43,39,43,41,14
42,46,46,23,46,46,42,46,44,15
48,48,48,22,48,48,41,48,43,14
40,24,24,41,41,41,40,41,41,13
43,23,23,43,43,43,39,43,40,12
42,46,20,46,46,46,42,46,43,13
48,48,19,48,48,48,41,48,42,12
42,20,46,46,46,46,42,46,43,13
48,19,48,48,48,48,41,48,42,12
44,51,51,51,51,51,44,51,45,13
53,53,53,53,53,53,43,53,44,12
34,26,26,25,39,31,25,39,26,19
28,25,25,24,38,30,24,38,28,18
36,31,22,26,41,27,26,41,31,19
33,33,21,25,40,26,25,40,33,18
36,22,31,26,41,27,26,41,31,19
33,21,33,25,40,26,25,40,33,18
38,36,36,27,43,23,27,43,36,19
38,38,38,26,42,22,26,42,38,18
36,27,27,31,40,31,22,40,31,17
33,26,26,33,39,30,21,39,33,16
38,36,23,36,42,27,23,42,36,17
38,38,22,38,41,26,22,41,38,16
38,23,36,36,42,27,23,42,36,17
38,22,38,38,41,26,22,41,38,16
40,41,41,41,44,23,24,44,41,17
43,43,43,43,43,22,23,43,43,16
33,25,25,23,28,29,23,37,28,17
30,24,24,22,30,28,22,36,30,16
35,33,21,24,33,25,24,39,33,17
35,35,20,23,35,24,23,38,35,16
35,21,33,24,33,25,24,39,33,17
35,20,35,23,35,24,23,38,35,16
37,38,38,25,38,21,25,41,38,17
40,40,40,24,40,20,24,40,40,16
35,26,26,33,33,29,20,38,33,15
35,25,25,35,35,28,19,37,35,14
37,38,22,38,38,25,21,40,38,15
40,40,21,40,40,24,20,39,40,14
37,22,38,38,38,25,21,40,38,15
40,21,40,40,40,24,20,39,40,14
39,43,43,43,43,21,22,42,43,15
45,45,45,45,45,20,21,41,45,14
36,22,22,25,40,31,25,40,31,18
33,21,21,24,39,33,24,39,33,17
38,36,18,26,42,36,26,42,36,18
38,38,17,25,41,38,25,41,38,17
38,18,36,26,42,36,26,42,36,18
38,17,38,25,41,38,25,41,38,17
40,41,41,27,44,41,27,44,41,18
43,43,43,26,43,43,26,43,43,17
38,23,23,36,41,36,22,41,36,16
38,22,22,38,40,38,21,40,38,15
40,41,19,41,43,41,23,43,41,16
43,43,18,43,42,43,22,42,43,15
40,19,41,41,43,41,23,43,41,16
43,18,43,43,42,43,22,42,43,15
42,46,46,46,45,46,24,45,46,16
48,48,48,48,44,48,23,44,48,15
35,21,21,23,33,33,23,38,33,16
35,20,20,22,35,35,22,37,35,15
37,38,17,24,38,38,24,40,38,16
40,40,16,23,40,40,23,39,40,15
37,17,38,24,38,38,24,40,38,16
40,16,40,23,40,40,23,39,40,15
39,43,43,25,43,43,25,42,43,16
45,45,45,24,45,45,24,41,45,15
37,22,22,38,38,38,20,39,38,14
40,21,21,40,40,40,19,38,40,13
39,43,18,43,43,43,21,41,43,14
45,45,17,45,45,45,20,40,45,13
39,18,43,43,43,43,21,41,43,14
45,17,45,45,45,45,20,40,45,13
41,48,48,48,48,48,22,43,48,14
50,50,50,50,50,50,21,42,50,13
37,28,28,23,41,32,37,41,29,18
31,27,27,22,40,31,36,40,31,17
39,34,24,24,43,28,39,43,34,18
36,36,23,23,42,27,38,42,36,17
39,24,34,24,43,28,39,43,34,18
36,23,36,23,42,27,38,42,36,17
41,39,39,25,45,24,41,45,39,18
41,41,41,24,44,23,40,44,41,17
39,29,29,34,42,32,39,42,34,16
36,28,28,36,41,31,38,41,36,15
41,39,25,39,44,28,41,44,39,16
41,41,24,41,43,27,40,43,41,15
41,25,39,39,44,28,41,44,39,16
41,24,41,41,43,27,40,43,41,15
43,44,44,44,46,24,43,46,44,16
46,46,46,46,45,23,42,45,46,15
36,27,27,21,31,30,36,39,31,16
33,26,26,20,33,29,35,38,33,15
38,36,23,22,36,26,38,41,36,16
38,38,22,21,38,25,37,40,38,15
38,23,36,22,36,26,38,41,36,16
38,22,38,21,38,25,37,40,38,15
40,41,41,23,41,22,40,43,41,16
43,43,43,22,43,21,39,42,43,15
38,28,28,36,36,30,38,40,36,14
38,27,27,38,38,29,37,39,38,13
40,41,24,41,41,26,40,42,41,14
43,43,23,43,43,25,39,41,43,13
40,24,41,41,41,26,40,42,41,14
43,23,43,43,43,25,39,41,43,13
42,46,46,46,46,22,42,44,46,14
48,48,48,48,48,21,41,43,48,13
39,24,24,23,42,34,39,42,34,17
36,23,23,22,41,36,38,41,36,16
41,39,20,24,44,39,41,44,39,17
41,41,19,23,43,41,40,43,41,16
41,20,39,24,44,39,41,44,39,17
41,19,41,23,43,41,40,43,41,16
43,44,44,25,46,44,43,46,44,17
46,46,46,24,45,46,42,45,46,16
41,25,25,39,43,39,41,43,39,15
41,24,24,41,42,41,40,42,41,14
43,44,21,44,45,44,43,45,44,15
46,46,20,46,44,46,42,44,46,14
43,21,44,44,45,44,43,45,44,15
46,20,46,46,44,46,42,44,46,14
45,49,49,49,47,49,45,47,49,15
51,51,51,51,46,51,44,46,51,14
38,23,23,21,36,36,38,40,36,15
38,22,22,20,38,38,37,39,38,14
40,41,19,22,41,41,40,42,41,15
43,43,18,21,43,43,39,41,43,14
40,19,41,22,41,41,40,42,41,15
43,18,43,21,43,43,39,41,43,14
42,46,46,23,46,46,42,44,46,15
48,48,48,22,48,48,41,43,48,14
40,24,24,41,41,41,40,41,41,13
43,23,23,43,43,43,39,40,43,12
42,46,20,46,46,46,42,43,46,13
48,48,19,48,48,48,41,42,48,12
42,20,46,46,46,46,42,43,46,13
48,19,48,48,48,48,41,42,48,12
44,51,51,51,51,51,44,45,51,13
53,53,53,53,53,53,43,44,53,12
33,25,25,23,37,29,23,28,28,17
30,24,24,22,36,28,22,30,30,16
35,33,21,24,39,25,24,33,33,17
35,35,20,23,38,24,23,35,35,16
35,21,33,24,39,25,24,33,33,17
35,20,35,23,38,24,23,35,35,16
37,38,38,25,41,21,25,38,38,17
40,40,40,24,40,20,24,40,40,16
35,26,26,33,38,29,20,33,33,15
35,25,25,35,37,28,19,35,35,14
37,38,22,38,40,25,21,38,38,15
40,40,21,40,39,24,20,40,40,14
37,22,38,38,40,25,21,38,38,15
40,21,40,40,39,24,20,40,40,14
39,43,43,43,42,21,22,43,43,15
45,45,45,45,41,20,21,45,45,14
32,24,24,21,30,27,21,30,30,15
32,23,23,20,32,26,20,32,32,14
34,35,20,22,35,23,22,35,35,15
37,37,19,21,37,22,21,37,37,14
34,20,35,22,35,23,22,35,35,15
37,19,37,21,37,22,21,37,37,14
36,40,40,23,40,19,23,40,40,15
42,42,42,22,42,18,22,42,42,14
34,25,25,35,35,27,18,35,35,13
37,24,24,37,37,26,17,37,37,12
36,40,21,40,40,23,19,40,40,13
42,42,20,42,42,22,18,42,42,12
36,21,40,40,40,23,19,40,40,13
42,20,42,42,42,22,18,42,42,12
38,45,45,45,45,19,20,45,45,13
47,47,47,47,47,18,19,47,47,12
35,21,21,23,38,33,23,33,33,16
35,20,20,22,37,35,22,35,35,15
37,38,17,24,40,38,24,38,38,16
40,40,16,23,39,40,23,40,40,15
37,17,38,24,40,38,24,38,38,16
40,16,40,23,39,40,23,40,40,15
39,43,43,25,42,43,25,43,43,16
45,45,45,24,41,45,24,45,45,15
37,22,22,38,39,38,20,38,38,14
40,21,21,40,38,40,19,40,40,13
39,43,18,43,41,43,21,43,43,14
45,45,17,45,40,45,20,45,45,13
39,18,43,43,41,43,21,43,43,14
45,17,45,45,40,45,20,45,45,13
41,48,48,48,43,48,22,48,48,14
50,50,50,50,42,50,21,50,50,13
34,20,20,21,35,35,21,35,35,14
37,19,19,20,37,37,20,37,37,13
36,40,16,22,40,40,22,40,40,14
42,42,15,21,42,42,21,42,42,13
36,16,40,22,40,40,22,40,40,14
42,15,42,21,42,42,21,42,42,13
38,45,45,23,45,45,23,45,45,14
47,47,47,22,47,47,22,47,47,13
36,21,21,40,40,40,18,40,40,12
42,20,20,42,42,42,17,42,42,11
38,45,17,45,45,45,19,45,45,12
47,47,16,47,47,47,18,47,47,11
38,17,45,45,45,45,19,45,45,12
47,16,47,47,47,47,18,47,47,11
40,50,50,50,50,50,20,50,50,12
52,52,52,52,52,52,19,52,52,11
36,27,27,21,39,30,36,31,31,16
33,26,26,20,38,29,35,33,33,15
38,36,23,22,41,26,38,36,36,16
38,38,22,21,40,25,37,38,38,15
38,23,36,22,41,26,38,36,36,16
38,22,38,21,40,25,37,38,38,15
40,41,41,23,43,22,40,41,41,16
43,43,43,22,42,21,39,43,43,15
38,28,28,36,40,30,38,36,36,14
38,27,27,38,39,29,37,38,38,13
40,41,24,41,42,26,40,41,41,14
43,43,23,43,41,25,39,43,43,13
40,24,41,41,42,26,40,41,41,14
43,23,43,43,41,25,39,43,43,13
42,46,46,46,44,22,42,46,46,14
48,48,48,48,43,21,41,48,48,13
35,26,26,19,33,28,35,33,33,14
35,25,25,18,35,27,34,35,35,13
37,38,22,20,38,24,37,38,38,14
40,40,21,19,40,23,36,40,40,13
37,22,38,20,38,24,37,38,38,14
40,21,40,19,40,23,36,40,40,13
39,43,43,21,43,20,39,43,43,14
45,45,45,20,45,19,38,45,45,13
37,27,27,38,38,28,37,38,38,12
40,26,26,40,40,27,36,40,40,11
39,43,23,43,43,24,39,43,43,12
45,45,22,45,45,23,38,45,45,11
39,23,43,43,43,24,39,43,43,12
45,22,45,45,45,23,38,45,45,11
41,48,48,48,48,20,41,48,48,12
50,50,50,50,50,19,40,50,50,11
38,23,23,21,40,36,38,36,36,15
38,22,22,20,39,38,37,38,38,14
40,41,19,22,42,41,40,41,41,15
43,43,18,21,41,43,39,43,43,14
40,19,41,22,42,41,40,41,41,15
43,18,43,21,41,43,39,43,43,14
42,46,46,23,44,46,42,46,46,15
48,48,48,22,43,48,41,48,48,14
40,24,24,41,41,41,40,41,41,13
43,23,23,43,40,43,39,43,43,12
42,46,20,46,43,46,42,46,46,13
48,48,19,48,42,48,41,48,48,12
42,20,46,46,43,46,42,46,46,13
48,19,48,48,42,48,41,48,48,12
44,51,51,51,45,51,44,51,51,13
53,53,53,53,44,53,43,53,53,12
37,22,22,19,38,38,37,38,38,13
40,21,21,18,40,40,36,40,40,12
39,43,18,20,43,43,39,43,43,13
45,45,17,19,45,45,38,45,45,12
39,18,43,20,43,43,39,43,43,13
45,17,45,19,45,45,38,45,45,12
41,48,48,21,48,48,41,48,48,13
50,50,50,20,50,50,40,50,50,12
39,23,23,43,43,43,39,43,43,11
45,22,22,45,45,45,38,45,45,10
41,48,19,48,48,48,41,48,48,11
50,50,18,50,50,50,40,50,50,10
41,19,48,48,48,48,41,48,48,11
50,18,50,50,50,50,40,50,50,10
43,53,53,53,53,53,43,53,53,11
55,55,55,55,55,55,42,55,55,10
39,29,29,27,44,34,27,44,44,39
30,28,28,26,43,33,26,43,43,38
41,33,25,28,46,30,28,46,46,41
35,35,24,27,45,29,27,45,45,40
41,25,33,28,46,30,28,46,46,41
35,24,35,27,45,29,27,45,45,40
43,38,38,29,48,26,29,48,48,43
40,40,40,28,47,25,28,47,47,42
41,30,30,33,45,34,24,45,45,41
35,29,29,35,44,33,23,44,44,40
43,38,26,38,47,30,25,47,47,43
40,40,25,40,46,29,24,46,46,42
43,26,38,38,47,30,25,47,47,43
40,25,40,40,46,29,24,46,46,42
45,43,43,43,49,26,26,49,49,45
45,45,45,45,48,25,25,48,48,44
38,28,28,25,30,32,25,42,42,38
32,27,27,24,32,31,24,41,41,37
40,35,24,26,35,28,26,44,44,40
37,37,23,25,37,27,25,43,43,39
40,24,35,26,35,28,26,44,44,40
37,23,37,25,37,27,25,43,43,39
42,40,40,27,40,24,27,46,46,42
42,42,42,26,42,23,26,45,45,41
40,29,29,35,35,32,22,43,43,40
37,28,28,37,37,31,21,42,42,39
42,40,25,40,40,28,23,45,45,42
42,42,24,42,42,27,22,44,44,41
42,25,40,40,40,28,23,45,45,42
42,24,42,42,42,27,22,44,44,41
44,45,45,45,45,24,24,47,47,44
47,47,47,47,47,23,23,46,46,43
41,25,25,27,45,33,27,45,45,41
35,24,24,26,44,35,26,44,44,40
43,38,21,28,47,38,28,47,47,43
40,40,20,27,46,40,27,46,46,42
43,21,38,28,47,38,28,47,47,43
40,20,40,27,46,40,27,46,46,42
45,43,43,29,49,43,29,49,49,45
45,45,45,28,48,45,28,48,48,44
43,26,26,38,46,38,24,46,46,43
40,25,25,40,45,40,23,45,45,42
45,43,22,43,48,43,25,48,48,45
45,45,21,45,47,45,24,47,47,44
45,22,43,43,48,43,25,48,48,45
45,21,45,45,47,45,24,47,47,44
47,48,48,48,50,48,26,50,50,47
50,50,50,50,49,50,25,49,49,46
40,24,24,25,35,35,25,43,43,40
37,23,23,24,37,37,24,42,42,39
42,40,20,26,40,40,26,45,45,42
42,42,19,25,42,42,25,44,44,41
42,20,40,26,40,40,26,45,45,42
42,19,42,25,42,42,25,44,44,41
44,45,45,27,45,45,27,47,47,44
47,47,47,26,47,47,26,46,46,43
42,25,25,40,40,40,22,44,44,42
42,24,24,42,42,42,21,43,43,41
44,45,21,45,45,45,23,46,46,44
47,47,20,47,47,47,22,45,45,43
44,21,45,45,45,45,23,46,46,44
47,20,47,47,47,47,22,45,45,43
46,50,50,50,50,50,24,48,48,46
52,52,52,52,52,52,23,47,47,45
42,31,31,25,46,35,42,46,46,42
33,30,30,24,45,34,41,45,45,41
44,36,27,26,48,31,44,48,48,44
38,38,26,25,47,30,43,47,47,43
44,27,36,26,48,31,44,48,48,44
38,26,38,25,47,30,43,47,47,43
46,41,41,27,50,27,46,50,50,46
43,43,43,26,49,26,45,49,49,45
44,32,32,36,47,35,44,47,47,44
38,31,31,38,46,34,43,46,46,43
46,41,28,41,49,31,46,49,49,46
43,43,27,43,48,30,45,48,48,45
46,28,41,41,49,31,46,49,49,46
43,27,43,43,48,30,45,48,48,45
48,46,46,46,51,27,48,51,51,48
48,48,48,48,50,26,47,50,50,47
41,30,30,23,33,33,41,44,44,41
35,29,29,22,35,32,40,43,43,40
43,38,26,24,38,29,43,46,46,43
40,40,25,23,40,28,42,45,45,42
43,26,38,24,38,29,43,46,46,43
40,25,40,23,40,28,42,45,45,42
45,43,43,25,43,25,45,48,48,45
45,45,45,24,45,24,44,47,47,44
43,31,31,38,38,33,43,45,45,43
40,30,30,40,40,32,42,44,44,42
45,43,27,43,43,29,45,47,47,45
45,45,26,45,45,28,44,46,46,44
45,27,43,43,43,29,45,47,47,45
45,26,45,45,45,28,44,46,46,44
47,48,48,48,48,25,47,49,49,47
50,50,50,50,50,24,46,48,48,46
44,27,27,25,47,36,44,47,47,44
38,26,26,24,46,38,43,46,46,43
46,41,23,26,49,41,46,49,49,46
43,43,22,25,48,43,45,48,48,45
46,23,41,26,49,41,46,49,49,46
43,22,43,25,48,43,45,48,48,45
48,46,46,27,51,46,48,51,51,48
48,48,48,26,50,48,47,50,50,47
46,28,28,41,48,41,46,48,48,46
43,27,27,43,47,43,45,47,47,45
48,46,24,46,50,46,48,50,50,48
48,48,23,48,49,48,47,49,49,47
48,24,46,46,50,46,48,50,50,48
48,23,48,48,49,48,47,49,49,47
50,51,51,51,52,51,50,52,52,50
53,53,53,53,51,53,49,51,51,49
43,26,26,23,38,38,43,45,45,43
40,25,25,22,40,40,42,44,44,42
45,43,22,24,43,43,45,47,47,45
45,45,21,23,45,45,44,46,46,44
45,22,43,24,43,43,45,47,47,45
45,21,45,23,45,45,44,46,46,44
47,48,48,25,48,48,47,49,49,47
50,50,50,24,50,50,46,48,48,46
45,27,27,43,43,43,45,46,46,45
45,26,26,45,45,45,44,45,45,44
47,48,23,48,48,48,47,48,48,47
50,50,22,50,50,50,46,47,47,46
47,23,48,48,48,48,47,48,48,47
50,22,50,50,50,50,46,47,47,46
49,53,53,53,53,53,49,50,50,49
55,55,55,55,55,55,48,49,49,48
38,28,28,25,42,32,25,30,42,38
32,27,27,24,41,31,24,32,41,37
40,35,24,26,44,28,26,35,44,40
37,37,23,25,43,27,25,37,43,39
40,24,35,26,44,28,26,35,44,40
37,23,37,25,43,27,25,37,43,39
42,40,40,27,46,24,27,40,46,42
42,42,42,26,45,23,26,42,45,41
40,29,29,35,43,32,22,35,43,40
37,28,28,37,42,31,21,37,42,39
42,40,25,40,45,28,23,40,45,42
42,42,24,42,44,27,22,42,44,41
42,25,40,40,45,28,23,40,45,42
42,24,42,42,44,27,22,42,44,41
44,45,45,45,47,24,24,45,47,44
47,47,47,47,46,23,23,47,46,43
37,27,27,23,32,30,23,32,40,37
34,26,26,22,34,29,22,34,39,36
39,37,23,24,37,26,24,37,42,39
39,39,22,23,39,25,23,39,41,38
39,23,37,24,37,26,24,37,42,39
39,22,39,23,39,25,23,39,41,38
41,42,42,25,42,22,25,42,44,41
44,44,44,24,44,21,24,44,43,40
39,28,28,37,37,30,20,37,41,39
39,27,27,39,39,29,19,39,40,38
41,42,24,42,42,26,21,42,43,41
44,44,23,44,44,25,20,44,42,40
41,24,42,42,42,26,21,42,43,41
44,23,44,44,44,25,20,44,42,40
43,47,47,47,47,22,22,47,45,43
49,49,49,49,49,21,21,49,44,42
40,24,24,25,43,35,25,35,43,40
37,23,23,24,42,37,24,37,42,39
42,40,20,26,45,40,26,40,45,42
42,42,19,25,44,42,25,42,44,41
42,20,40,26,45,40,26,40,45,42
42,19,42,25,44,42,25,42,44,41
44,45,45,27,47,45,27,45,47,44
47,47,47,26,46,47,26,47,46,43
42,25,25,40,44,40,22,40,44,42
42,24,24,42,43,42,21,42,43,41
44,45,21,45,46,45,23,45,46,44
47,47,20,47,45,47,22,47,45,43
44,21,45,45,46,45,23,45,46,44
47,20,47,47,45,47,22,47,45,43
46,50,50,50,48,50,24,50,48,46
52,52,52,52,47,52,23,52,47,45
39,23,23,23,37,37,23,37,41,39
39,22,22,22,39,39,22,39,40,38
41,42,19,24,42,42,24,42,43,41
44,44,18,23,44,44,23,44,42,40
41,19,42,24,42,42,24,42,43,41
44,18,44,23,44,44,23,44,42,40
43,47,47,25,47,47,25,47,45,43
49,49,49,24,49,49,24,49,44,42
41,24,24,42,42,42,20,42,42,41
44,23,23,44,44,44,19,44,41,40
43,47,20,47,47,47,21,47,44,43
49,49,19,49,49,49,20,49,43,42
43,20,47,47,47,47,21,47,44,43
49,19,49,49,49,49,20,49,43,42
45,52,52,52,52,52,22,52,46,45
54,54,54,54,54,54,21,54,45,44
41,30,30,23,44,33,41,33,44,41
35,29,29,22,43,32,40,35,43,40
43,38,26,24,46,29,43,38,46,43
40,40,25,23,45,28,42,40,45,42
43,26,38,24,46,29,43,38,46,43
40,25,40,23,45,28,42,40,45,42
45,43,43,25,48,25,45,43,48,45
45,45,45,24,47,24,44,45,47,44
43,31,31,38,45,33,43,38,45,43
40,30,30,40,44,32,42,40,44,42
45,43,27,43,47,29,45,43,47,45
45,45,26,45,46,28,44,45,46,44
45,27,43,43,47,29,45,43,47,45
45,26,45,45,46,28,44,45,46,44
47,48,48,48,49,25,47,48,49,47
50,50,50,50,48,24,46,50,48,46
40,29,29,21,35,31,40,35,42,40
37,28,28,20,37,30,39,37,41,39
42,40,25,22,40,27,42,40,44,42
42,42,24,21,42,26,41,42,43,41
42,25,40,22,40,27,42,40,44,42
42,24,42,21,42,26,41,42,43,41
44,45,45,23,45,23,44,45,46,44
47,47,47,22,47,22,43,47,45,43
42,30,30,40,40,31,42,40,43,42
42,29,29,42,42,30,41,42,42,41
44,45,26,45,45,27,44,45,45,44
47,47,25,47,47,26,43,47,44,43
44,26,45,45,45,27,44,45,45,44
47,25,47,47,47,26,43,47,44,43
46,50,50,50,50,23,46,50,47,46
52,52,52,52,52,22,45,52,46,45
43,26,26,23,45,38,43,38,45,43
40,25,25,22,44,40,42,40,44,42
45,43,22,24,47,43,45,43,47,45
45,45,21,23,46,45,44,45,46,44
45,22,43,24,47,43,45,43,47,45
45,21,45,23,46,45,44,45,46,44
47,48,48,25,49,48,47,48,49,47
50,50,50,24,48,50,46,50,48,46
45,27,27,43,46,43,45,43,46,45
45,26,26,45,45,45,44,45,45,44
47,48,23,48,48,48,47,48,48,47
50,50,22,50,47,50,46,50,47,46
47,23,48,48,48,48,47,48,48,47
50,22,50,50,47,50,46,50,47,46
49,53,53,53,50,53,49,53,50,49
55,55,55,55,49,55,48,55,49,48
42,25,25,21,40,40,42,40,43,42
42,24,24,20,42,42,41,42,42,41
44,45,21,22,45,45,44,45,45,44
47,47,20,21,47,47,43,47,44,43
44,21,45,22,45,45,44,45,45,44
47,20,47,21,47,47,43,47,44,43
46,50,50,23,50,50,46,50,47,46
52,52,52,22,52,52,45,52,46,45
44,26,26,45,45,45,44,45,44,44
47,25,25,47,47,47,43,47,43,43
46,50,22,50,50,50,46,50,46,46
52,52,21,52,52,52,45,52,45,45
46,22,50,50,50,50,46,50,46,46
52,21,52,52,52,52,45,52,45,45
48,55,55,55,55,55,48,55,48,48
57,57,57,57,57,57,47,57,47,47
38,28,28,25,42,32,25,42,30,38
32,27,27,24,41,31,24,41,32,37
40,35,24,26,44,28,26,44,35,40
37,37,23,25,43,27,25,43,37,39
40,24,35,26,44,28,26,44,35,40
37,23,37,25,43,27,25,43,37,39
42,40,40,27,46,24,27,46,40,42
42,42,42,26,45,23,26,45,42,41
40,29,29,35,43,32,22,43,35,40
37,28,28,37,42,31,21,42,37,39
42,40,25,40,45,28,23,45,40,42
42,42,24,42,44,27,22,44,42,41
42,25,40,40,45,28,23,45,40,42
42,24,42,42,44,27,22,44,42,41
44,45,45,45,47,24,24,47,45,44
47,47,47,47,46,23,23,46,47,43
37,27,27,23,32,30,23,40,32,37
34,26,26,22,34,29,22,39,34,36
39,37,23,24,37,26,24,42,37,39
39,39,22,23,39,25,23,41,39,38
39,23,37,24,37,26,24,42,37,39
39,22,39,23,39,25,23,41,39,38
41,42,42,25,42,22,25,44,42,41
44,44,44,24,44,21,24,43,44,40
39,28,28,37,37,30,20,41,37,39
39,27,27,39,39,29,19,40,39,38
41,42,24,42,42,26,21,43,42,41
44,44,23,44,44,25,20,42,44,40
41,24,42,42,42,26,21,43,42,41
44,23,44,44,44,25,20,42,44,40
43,47,47,47,47,22,22,45,47,43
49,49,49,49,49,21,21,44,49,42
40,24,24,25,43,35,25,43,35,40
37,23,23,24,42,37,24,42,37,39
42,40,20,26,45,40,26,45,40,42
42,42,19,25,44,42,25,44,42,41
42,20,40,26,45,40,26,45,40,42
42,19,42,25,44,42,25,44,42,41
44,45,45,27,47,45,27,47,45,44
47,47,47,26,46,47,26,46,47,43
42,25,25,40,44,40,22,44,40,42
42,24,24,42,43,42,21,43,42,41
44,45,21,45,46,45,23,46,45,44
47,47,20,47,45,47,22,45,47,43
44,21,45,45,46,45,23,46,45,44
47,20,47,47,45,47,22,45,47,43
46,50,50,50,48,50,24,48,50,46
52,52,52,52,47,52,23,47,52,45
39,23,23,23,37,37,23,41,37,39
39,22,22,22,39,39,22,40,39,38
41,42,19,24,42,42,24,43,42,41
44,44,18,23,44,44,23,42,44,40
41,19,42,24,42,42,24,43,42,41
44,18,44,23,44,44,23,42,44,40
43,47,47,25,47,47,25,45,47,43
49,49,49,24,49,49,24,44,49,42
41,24,24,42,42,42,20,42,42,41
44,23,23,44,44,44,19,41,44,40
43,47,20,47,47,47,21,44,47,43
49,49,19,49,49,49,20,43,49,42
43,20,47,47,47,47,21,44,47,43
49,19,49,49,49,49,20,43,49,42
45,52,52,52,52,52,22,46,52,45
54,54,54,54,54,54,21,45,54,44
41,30,30,23,44,33,41,44,33,41
35,29,29,22,43,32,40,43,35,40
43,38,26,24,46,29,43,46,38,43
40,40,25,23,45,28,42,45,40,42
43,26,38,24,46,29,43,46,38,43
40,25,40,23,45,28,42,45,40,42
45,43,43,25,48,25,45,48,43,45
45,45,45,24,47,24,44,47,45,44
43,31,31,38,45,33,43,45,38,43
40,30,30,40,44,32,42,44,40,42
45,43,27,43,47,29,45,47,43,45
45,45,26,45,46,28,44,46,45,44
45,27,43,43,47,29,45,47,43,45
45,26,45,45,46,28,44,46,45,44
47,48,48,48,49,25,47,49,48,47
50,50,50,50,48,24,46,48,50,46
40,29,29,21,35,31,40,42,35,40
37,28,28,20,37,30,39,41,37,39
42,40,25,22,40,27,42,44,40,42
42,42,24,21,42,26,41,43,42,41
42,25,40,22,40,27,42,44,40,42
42,24,42,21,42,26,41,43,42,41
44,45,45,23,45,23,44,46,45,44
47,47,47,22,47,22,43,45,47,43
42,30,30,40,40,31,42,43,40,42
42,29,29,42,42,30,41,42,42,41
44,45,26,45,45,27,44,45,45,44
47,47,25,47,47,26,43,44,47,43
44,26,45,45,45,27,44,45,45,44
47,25,47,47,47,26,43,44,47,43
46,50,50,50,50,23,46,47,50,46
52,52,52,52,52,22,45,46,52,45
43,26,26,23,45,38,43,45,38,43
40,25,25,22,44,40,42,44,40,42
45,43,22,24,47,43,45,47,43,45
45,45,21,23,46,45,44,46,45,44
45,22,43,24,47,43,45,47,43,45
45,21,45,23,46,45,44,46,45,44
47,48,48,25,49,48,47,49,48,47
50,50,50,24,48,50,46,48,50,46
45,27,27,43,46,43,45,46,43,45
45,26,26,45,45,45,44,45,45,44
47,48,23,48,48,48,47,48,48,47
50,50,22,50,47,50,46,47,50,46
47,23,48,48,48,48,47,48,48,47
50,22,50,50,47,50,46,47,50,46
49,53,53,53,50,53,49,50,53,49
55,55,55,55,49,55,48,49,55,48
42,25,25,21,40,40,42,43,40,42
42,24,24,20,42,42,41,42,42,41
44,45,21,22,45,45,44,45,45,44
47,47,20,21,47,47,43,44,47,43
44,21,45,22,45,45,44,45,45,44
47,20,47,21,47,47,43,44,47,43
46,50,50,23,50,50,46,47,50,46
52,52,52,22,52,52,45,46,52,45
44,26,26,45,45,45,44,44,45,44
47,25,25,47,47,47,43,43,47,43
46,50,22,50,50,50,46,46,50,46
52,52,21,52,52,52,45,45,52,45
46,22,50,50,50,50,46,46,50,46
52,21,52,52,52,52,45,45,52,45
48,55,55,55,55,55,48,48,55,48
57,57,57,57,57,57,47,47,57,47
37,27,27,23,40,30,23,32,32,37
34,26,26,22,39,29,22,34,34,36
39,37,23,24,42,26,24,37,37,39
39,39,22,23,41,25,23,39,39,38
39,23,37,24,42,26,24,37,37,39
39,22,39,23,41,25,23,39,39,38
41,42,42,25,44,22,25,42,42,41
44,44,44,24,43,21,24,44,44,40
39,28,28,37,41,30,20,37,37,39
39,27,27,39,40,29,19,39,39,38
41,42,24,42,43,26,21,42,42,41
44,44,23,44,42,25,20,44,44,40
41,24,42,42,43,26,21,42,42,41
44,23,44,44,42,25,20,44,44,40
43,47,47,47,45,22,22,47,47,43
49,49,49,49,44,21,21,49,49,42
36,26,26,21,34,28,21,34,34,36
36,25,25,20,36,27,20,36,36,35
38,39,22,22,39,24,22,39,39,38
41,41,21,21,41,23,21,41,41,37
38,22,39,22,39,24,22,39,39,38
41,21,41,21,41,23,21,41,41,37
40,44,44,23,44,20,23,44,44,40
46,46,46,22,46,19,22,46,46,39
38,27,27,39,39,28,18,39,39,38
41,26,26,41,41,27,17,41,41,37
40,44,23,44,44,24,19,44,44,40
46,46,22,46,46,23,18,46,46,39
40,23,44,44,44,24,19,44,44,40
46,22,46,46,46,23,18,46,46,39
42,49,49,49,49,20,20,49,49,42
51,51,51,51,51,19,19,51,51,41
39,23,23,23,41,37,23,37,37,39
39,22,22,22,40,39,22,39,39,38
41,42,19,24,43,42,24,42,42,41
44,44,18,23,42,44,23,44,44,40
41,19,42,24,43,42,24,42,42,41
44,18,44,23,42,44,23,44,44,40
43,47,47,25,45,47,25,47,47,43
49,49,49,24,44,49,24,49,49,42
41,24,24,42,42,42,20,42,42,41
44,23,23,44,41,44,19,44,44,40
43,47,20,47,44,47,21,47,47,43
49,49,19,49,43,49,20,49,49,42
43,20,47,47,44,47,21,47,47,43
49,19,49,49,43,49,20,49,49,42
45,52,52,52,46,52,22,52,52,45
54,54,54,54,45,54,21,54,54,44
38,22,22,21,39,39,21,39,39,38
41,21,21,20,41,41,20,41,41,37
40,44,18,22,44,44,22,44,44,40
46,46,17,21,46,46,21,46,46,39
40,18,44,22,44,44,22,44,44,40
46,17,46,21,46,46,21,46,46,39
42,49,49,23,49,49,23,49,49,42
51,51,51,22,51,51,22,51,51,41
40,23,23,44,44,44,18,44,44,40
46,22,22,46,46,46,17,46,46,39
42,49,19,49,49,49,19,49,49,42
51,51,18,51,51,51,18,51,51,41
42,19,49,49,49,49,19,49,49,42
51,18,51,51,51,51,18,51,51,41
44,54,54,54,54,54,20,54,54,44
56,56,56,56,56,56,19,56,56,43
40,29,29,21,42,31,40,35,35,40
37,28,28,20,41,30,39,37,37,39
42,40,25,22,44,27,42,40,40,42
42,42,24,21,43,26,41,42,42,41
42,25,40,22,44,27,42,40,40,42
42,24,42,21,43,26,41,42,42,41
44,45,45,23,46,23,44,45,45,44
47,47,47,22,45,22,43,47,47,43
42,30,30,40,43,31,42,40,40,42
42,29,29,42,42,30,41,42,42,41
44,45,26,45,45,27,44,45,45,44
47,47,25,47,44,26,43,47,47,43
44,26,45,45,45,27,44,45,45,44
47,25,47,47,44,26,43,47,47,43
46,50,50,50,47,23,46,50,50,46
52,52,52,52,46,22,45,52,52,45
39,28,28,19,37,29,39,37,37,39
39,27,27,18,39,28,38,39,39,38
41,42,24,20,42,25,41,42,42,41
44,44,23,19,44,24,40,44,44,40
41,24,42,20,42,25,41,42,42,41
44,23,44,19,44,24,40,44,44,40
43,47,47,21,47,21,43,47,47,43
49,49,49,20,49,20,42,49,49,42
41,29,29,42,42,29,41,42,42,41
44,28,28,44,44,28,40,44,44,40
43,47,25,47,47,25,43,47,47,43
49,49,24,49,49,24,42,49,49,42
43,25,47,47,47,25,43,47,47,43
49,24,49,49,49,24,42,49,49,42
45,52,52,52,52,21,45,52,52,45
54,54,54,54,54,20,44,54,54,44
42,25,25,21,43,40,42,40,40,42
42,24,24,20,42,42,41,42,42,41
44,45,21,22,45,45,44,45,45,44
47,47,20,21,44,47,43,47,47,43
44,21,45,22,45,45,44,45,45,44
47,20,47,21,44,47,43,47,47,43
46,50,50,23,47,50,46,50,50,46
52,52,52,22,46,52,45,52,52,45
44,26,26,45,44,45,44,45,45,44
47,25,25,47,43,47,43,47,47,43
46,50,22,50,46,50,46,50,50,46
52,52,21,52,45,52,45,52,52,45
46,22,50,50,46,50,46,50,50,46
52,21,52,52,45,52,45,52,52,45
48,55,55,55,48,55,48,55,55,48
57,57,57,57,47,57,47,57,57,47
41,24,24,19,42,42,41,42,42,41
44,23,23,18,44,44,40,44,44,40
43,47,20,20,47,47,43,47,47,43
49,49,19,19,49,49,42,49,49,42
43,20,47,20,47,47,43,47,47,43
49,19,49,19,49,49,42,49,49,42
45,52,52,21,52,52,45,52,52,45
54,54,54,20,54,54,44,54,54,44
43,25,25,47,47,47,43,47,47,43
49,24,24,49,49,49,42,49,49,42
45,52,21,52,52,52,45,52,52,45
54,54,20,54,54,54,44,54,54,44
45,21,52,52,52,52,45,52,52,45
54,20,54,54,54,54,44,54,54,44
47,57,57,57,57,57,47,57,57,47
59,59,59,59,59,59,46,59,59,46


==> anc/research/reconstruction/source10-vertex-costs.json <==
[[35, 27, 27, 27, 41, 33, 27, 41, 41, 21], [26, 26, 26, 26, 40, 32, 26, 40, 40, 20], [37, 29, 23, 28, 43, 29, 28, 43, 43, 21], [31, 31, 22, 27, 42, 28, 27, 42, 42, 20], [37, 23, 29, 28, 43, 29, 28, 43, 43, 21], [31, 22, 31, 27, 42, 28, 27, 42, 42, 20], [39, 34, 34, 29, 45, 25, 29, 45, 45, 21], [36, 36, 36, 28, 44, 24, 28, 44, 44, 20], [37, 28, 28, 29, 42, 33, 24, 42, 42, 19], [31, 27, 27, 31, 41, 32, 23, 41, 41, 18], [39, 34, 24, 34, 44, 29, 25, 44, 44, 19], [36, 36, 23, 36, 43, 28, 24, 43, 43, 18], [39, 24, 34, 34, 44, 29, 25, 44, 44, 19], [36, 23, 36, 36, 43, 28, 24, 43, 43, 18], [41, 39, 39, 39, 46, 25, 26, 46, 46, 19], [41, 41, 41, 41, 45, 24, 25, 45, 45, 18], [34, 26, 26, 25, 26, 31, 25, 39, 39, 19], [28, 25, 25, 24, 28, 30, 24, 38, 38, 18], [36, 31, 22, 26, 31, 27, 26, 41, 41, 19], [33, 33, 21, 25, 33, 26, 25, 40, 40, 18], [36, 22, 31, 26, 31, 27, 26, 41, 41, 19], [33, 21, 33, 25, 33, 26, 25, 40, 40, 18], [38, 36, 36, 27, 36, 23, 27, 43, 43, 19], [38, 38, 38, 26, 38, 22, 26, 42, 42, 18], [36, 27, 27, 31, 31, 31, 22, 40, 40, 17], [33, 26, 26, 33, 33, 30, 21, 39, 39, 16], [38, 36, 23, 36, 36, 27, 23, 42, 42, 17], [38, 38, 22, 38, 38, 26, 22, 41, 41, 16], [38, 23, 36, 36, 36, 27, 23, 42, 42, 17], [38, 22, 38, 38, 38, 26, 22, 41, 41, 16], [40, 41, 41, 41, 41, 23, 24, 44, 44, 17], [43, 43, 43, 43, 43, 22, 23, 43, 43, 16], [37, 23, 23, 27, 42, 29, 27, 42, 42, 20], [31, 22, 22, 26, 41, 31, 26, 41, 41, 19], [39, 34, 19, 28, 44, 34, 28, 44, 44, 20], [36, 36, 18, 27, 43, 36, 27, 43, 43, 19], [39, 19, 34, 28, 44, 34, 28, 44, 44, 20], [36, 18, 36, 27, 43, 36, 27, 43, 43, 19], [41, 39, 39, 29, 46, 39, 29, 46, 46, 20], [41, 41, 41, 28, 45, 41, 28, 45, 45, 19], [39, 24, 24, 34, 43, 34, 24, 43, 43, 18], [36, 23, 23, 36, 42, 36, 23, 42, 42, 17], [41, 39, 20, 39, 45, 39, 25, 45, 45, 18], [41, 41, 19, 41, 44, 41, 24, 44, 44, 17], [41, 20, 39, 39, 45, 39, 25, 45, 45, 18], [41, 19, 41, 41, 44, 41, 24, 44, 44, 17], [43, 44, 44, 44, 47, 44, 26, 47, 47, 18], [46, 46, 46, 46, 46, 46, 25, 46, 46, 17], [36, 22, 22, 25, 31, 31, 25, 40, 40, 18], [33, 21, 21, 24, 33, 33, 24, 39, 39, 17], [38, 36, 18, 26, 36, 36, 26, 42, 42, 18], [38, 38, 17, 25, 38, 38, 25, 41, 41, 17], [38, 18, 36, 26, 36, 36, 26, 42, 42, 18], [38, 17, 38, 25, 38, 38, 25, 41, 41, 17], [40, 41, 41, 27, 41, 41, 27, 44, 44, 18], [43, 43, 43, 26, 43, 43, 26, 43, 43, 17], [38, 23, 23, 36, 36, 36, 22, 41, 41, 16], [38, 22, 22, 38, 38, 38, 21, 40, 40, 15], [40, 41, 19, 41, 41, 41, 23, 43, 43, 16], [43, 43, 18, 43, 43, 43, 22, 42, 42, 15], [40, 19, 41, 41, 41, 41, 23, 43, 43, 16], [43, 18, 43, 43, 43, 43, 22, 42, 42, 15], [42, 46, 46, 46, 46, 46, 24, 45, 45, 16], [48, 48, 48, 48, 48, 48, 23, 44, 44, 15], [38, 29, 29, 25, 43, 34, 38, 43, 43, 20], [29, 28, 28, 24, 42, 33, 37, 42, 42, 19], [40, 32, 25, 26, 45, 30, 40, 45, 45, 20], [34, 34, 24, 25, 44, 29, 39, 44, 44, 19], [40, 25, 32, 26, 45, 30, 40, 45, 45, 20], [34, 24, 34, 25, 44, 29, 39, 44, 44, 19], [42, 37, 37, 27, 47, 26, 42, 47, 47, 20], [39, 39, 39, 26, 46, 25, 41, 46, 46, 19], [40, 30, 30, 32, 44, 34, 40, 44, 44, 18], [34, 29, 29, 34, 43, 33, 39, 43, 43, 17], [42, 37, 26, 37, 46, 30, 42, 46, 46, 18], [39, 39, 25, 39, 45, 29, 41, 45, 45, 17], [42, 26, 37, 37, 46, 30, 42, 46, 46, 18], [39, 25, 39, 39, 45, 29, 41, 45, 45, 17], [44, 42, 42, 42, 48, 26, 44, 48, 48, 18], [44, 44, 44, 44, 47, 25, 43, 47, 47, 17], [37, 28, 28, 23, 29, 32, 37, 41, 41, 18], [31, 27, 27, 22, 31, 31, 36, 40, 40, 17], [39, 34, 24, 24, 34, 28, 39, 43, 43, 18], [36, 36, 23, 23, 36, 27, 38, 42, 42, 17], [39, 24, 34, 24, 34, 28, 39, 43, 43, 18], [36, 23, 36, 23, 36, 27, 38, 42, 42, 17], [41, 39, 39, 25, 39, 24, 41, 45, 45, 18], [41, 41, 41, 24, 41, 23, 40, 44, 44, 17], [39, 29, 29, 34, 34, 32, 39, 42, 42, 16], [36, 28, 28, 36, 36, 31, 38, 41, 41, 15], [41, 39, 25, 39, 39, 28, 41, 44, 44, 16], [41, 41, 24, 41, 41, 27, 40, 43, 43, 15], [41, 25, 39, 39, 39, 28, 41, 44, 44, 16], [41, 24, 41, 41, 41, 27, 40, 43, 43, 15], [43, 44, 44, 44, 44, 24, 43, 46, 46, 16], [46, 46, 46, 46, 46, 23, 42, 45, 45, 15], [40, 25, 25, 25, 44, 32, 40, 44, 44, 19], [34, 24, 24, 24, 43, 34, 39, 43, 43, 18], [42, 37, 21, 26, 46, 37, 42, 46, 46, 19], [39, 39, 20, 25, 45, 39, 41, 45, 45, 18], [42, 21, 37, 26, 46, 37, 42, 46, 46, 19], [39, 20, 39, 25, 45, 39, 41, 45, 45, 18], [44, 42, 42, 27, 48, 42, 44, 48, 48, 19], [44, 44, 44, 26, 47, 44, 43, 47, 47, 18], [42, 26, 26, 37, 45, 37, 42, 45, 45, 17], [39, 25, 25, 39, 44, 39, 41, 44, 44, 16], [44, 42, 22, 42, 47, 42, 44, 47, 47, 17], [44, 44, 21, 44, 46, 44, 43, 46, 46, 16], [44, 22, 42, 42, 47, 42, 44, 47, 47, 17], [44, 21, 44, 44, 46, 44, 43, 46, 46, 16], [46, 47, 47, 47, 49, 47, 46, 49, 49, 17], [49, 49, 49, 49, 48, 49, 45, 48, 48, 16], [39, 24, 24, 23, 34, 34, 39, 42, 42, 17], [36, 23, 23, 22, 36, 36, 38, 41, 41, 16], [41, 39, 20, 24, 39, 39, 41, 44, 44, 17], [41, 41, 19, 23, 41, 41, 40, 43, 43, 16], [41, 20, 39, 24, 39, 39, 41, 44, 44, 17], [41, 19, 41, 23, 41, 41, 40, 43, 43, 16], [43, 44, 44, 25, 44, 44, 43, 46, 46, 17], [46, 46, 46, 24, 46, 46, 42, 45, 45, 16], [41, 25, 25, 39, 39, 39, 41, 43, 43, 15], [41, 24, 24, 41, 41, 41, 40, 42, 42, 14], [43, 44, 21, 44, 44, 44, 43, 45, 45, 15], [46, 46, 20, 46, 46, 46, 42, 44, 44, 14], [43, 21, 44, 44, 44, 44, 43, 45, 45, 15], [46, 20, 46, 46, 46, 46, 42, 44, 44, 14], [45, 49, 49, 49, 49, 49, 45, 47, 47, 15], [51, 51, 51, 51, 51, 51, 44, 46, 46, 14], [34, 26, 26, 25, 39, 31, 25, 26, 39, 19], [28, 25, 25, 24, 38, 30, 24, 28, 38, 18], [36, 31, 22, 26, 41, 27, 26, 31, 41, 19], [33, 33, 21, 25, 40, 26, 25, 33, 40, 18], [36, 22, 31, 26, 41, 27, 26, 31, 41, 19], [33, 21, 33, 25, 40, 26, 25, 33, 40, 18], [38, 36, 36, 27, 43, 23, 27, 36, 43, 19], [38, 38, 38, 26, 42, 22, 26, 38, 42, 18], [36, 27, 27, 31, 40, 31, 22, 31, 40, 17], [33, 26, 26, 33, 39, 30, 21, 33, 39, 16], [38, 36, 23, 36, 42, 27, 23, 36, 42, 17], [38, 38, 22, 38, 41, 26, 22, 38, 41, 16], [38, 23, 36, 36, 42, 27, 23, 36, 42, 17], [38, 22, 38, 38, 41, 26, 22, 38, 41, 16], [40, 41, 41, 41, 44, 23, 24, 41, 44, 17], [43, 43, 43, 43, 43, 22, 23, 43, 43, 16], [33, 25, 25, 23, 28, 29, 23, 28, 37, 17], [30, 24, 24, 22, 30, 28, 22, 30, 36, 16], [35, 33, 21, 24, 33, 25, 24, 33, 39, 17], [35, 35, 20, 23, 35, 24, 23, 35, 38, 16], [35, 21, 33, 24, 33, 25, 24, 33, 39, 17], [35, 20, 35, 23, 35, 24, 23, 35, 38, 16], [37, 38, 38, 25, 38, 21, 25, 38, 41, 17], [40, 40, 40, 24, 40, 20, 24, 40, 40, 16], [35, 26, 26, 33, 33, 29, 20, 33, 38, 15], [35, 25, 25, 35, 35, 28, 19, 35, 37, 14], [37, 38, 22, 38, 38, 25, 21, 38, 40, 15], [40, 40, 21, 40, 40, 24, 20, 40, 39, 14], [37, 22, 38, 38, 38, 25, 21, 38, 40, 15], [40, 21, 40, 40, 40, 24, 20, 40, 39, 14], [39, 43, 43, 43, 43, 21, 22, 43, 42, 15], [45, 45, 45, 45, 45, 20, 21, 45, 41, 14], [36, 22, 22, 25, 40, 31, 25, 31, 40, 18], [33, 21, 21, 24, 39, 33, 24, 33, 39, 17], [38, 36, 18, 26, 42, 36, 26, 36, 42, 18], [38, 38, 17, 25, 41, 38, 25, 38, 41, 17], [38, 18, 36, 26, 42, 36, 26, 36, 42, 18], [38, 17, 38, 25, 41, 38, 25, 38, 41, 17], [40, 41, 41, 27, 44, 41, 27, 41, 44, 18], [43, 43, 43, 26, 43, 43, 26, 43, 43, 17], [38, 23, 23, 36, 41, 36, 22, 36, 41, 16], [38, 22, 22, 38, 40, 38, 21, 38, 40, 15], [40, 41, 19, 41, 43, 41, 23, 41, 43, 16], [43, 43, 18, 43, 42, 43, 22, 43, 42, 15], [40, 19, 41, 41, 43, 41, 23, 41, 43, 16], [43, 18, 43, 43, 42, 43, 22, 43, 42, 15], [42, 46, 46, 46, 45, 46, 24, 46, 45, 16], [48, 48, 48, 48, 44, 48, 23, 48, 44, 15], [35, 21, 21, 23, 33, 33, 23, 33, 38, 16], [35, 20, 20, 22, 35, 35, 22, 35, 37, 15], [37, 38, 17, 24, 38, 38, 24, 38, 40, 16], [40, 40, 16, 23, 40, 40, 23, 40, 39, 15], [37, 17, 38, 24, 38, 38, 24, 38, 40, 16], [40, 16, 40, 23, 40, 40, 23, 40, 39, 15], [39, 43, 43, 25, 43, 43, 25, 43, 42, 16], [45, 45, 45, 24, 45, 45, 24, 45, 41, 15], [37, 22, 22, 38, 38, 38, 20, 38, 39, 14], [40, 21, 21, 40, 40, 40, 19, 40, 38, 13], [39, 43, 18, 43, 43, 43, 21, 43, 41, 14], [45, 45, 17, 45, 45, 45, 20, 45, 40, 13], [39, 18, 43, 43, 43, 43, 21, 43, 41, 14], [45, 17, 45, 45, 45, 45, 20, 45, 40, 13], [41, 48, 48, 48, 48, 48, 22, 48, 43, 14], [50, 50, 50, 50, 50, 50, 21, 50, 42, 13], [37, 28, 28, 23, 41, 32, 37, 29, 41, 18], [31, 27, 27, 22, 40, 31, 36, 31, 40, 17], [39, 34, 24, 24, 43, 28, 39, 34, 43, 18], [36, 36, 23, 23, 42, 27, 38, 36, 42, 17], [39, 24, 34, 24, 43, 28, 39, 34, 43, 18], [36, 23, 36, 23, 42, 27, 38, 36, 42, 17], [41, 39, 39, 25, 45, 24, 41, 39, 45, 18], [41, 41, 41, 24, 44, 23, 40, 41, 44, 17], [39, 29, 29, 34, 42, 32, 39, 34, 42, 16], [36, 28, 28, 36, 41, 31, 38, 36, 41, 15], [41, 39, 25, 39, 44, 28, 41, 39, 44, 16], [41, 41, 24, 41, 43, 27, 40, 41, 43, 15], [41, 25, 39, 39, 44, 28, 41, 39, 44, 16], [41, 24, 41, 41, 43, 27, 40, 41, 43, 15], [43, 44, 44, 44, 46, 24, 43, 44, 46, 16], [46, 46, 46, 46, 45, 23, 42, 46, 45, 15], [36, 27, 27, 21, 31, 30, 36, 31, 39, 16], [33, 26, 26, 20, 33, 29, 35, 33, 38, 15], [38, 36, 23, 22, 36, 26, 38, 36, 41, 16], [38, 38, 22, 21, 38, 25, 37, 38, 40, 15], [38, 23, 36, 22, 36, 26, 38, 36, 41, 16], [38, 22, 38, 21, 38, 25, 37, 38, 40, 15], [40, 41, 41, 23, 41, 22, 40, 41, 43, 16], [43, 43, 43, 22, 43, 21, 39, 43, 42, 15], [38, 28, 28, 36, 36, 30, 38, 36, 40, 14], [38, 27, 27, 38, 38, 29, 37, 38, 39, 13], [40, 41, 24, 41, 41, 26, 40, 41, 42, 14], [43, 43, 23, 43, 43, 25, 39, 43, 41, 13], [40, 24, 41, 41, 41, 26, 40, 41, 42, 14], [43, 23, 43, 43, 43, 25, 39, 43, 41, 13], [42, 46, 46, 46, 46, 22, 42, 46, 44, 14], [48, 48, 48, 48, 48, 21, 41, 48, 43, 13], [39, 24, 24, 23, 42, 34, 39, 34, 42, 17], [36, 23, 23, 22, 41, 36, 38, 36, 41, 16], [41, 39, 20, 24, 44, 39, 41, 39, 44, 17], [41, 41, 19, 23, 43, 41, 40, 41, 43, 16], [41, 20, 39, 24, 44, 39, 41, 39, 44, 17], [41, 19, 41, 23, 43, 41, 40, 41, 43, 16], [43, 44, 44, 25, 46, 44, 43, 44, 46, 17], [46, 46, 46, 24, 45, 46, 42, 46, 45, 16], [41, 25, 25, 39, 43, 39, 41, 39, 43, 15], [41, 24, 24, 41, 42, 41, 40, 41, 42, 14], [43, 44, 21, 44, 45, 44, 43, 44, 45, 15], [46, 46, 20, 46, 44, 46, 42, 46, 44, 14], [43, 21, 44, 44, 45, 44, 43, 44, 45, 15], [46, 20, 46, 46, 44, 46, 42, 46, 44, 14], [45, 49, 49, 49, 47, 49, 45, 49, 47, 15], [51, 51, 51, 51, 46, 51, 44, 51, 46, 14], [38, 23, 23, 21, 36, 36, 38, 36, 40, 15], [38, 22, 22, 20, 38, 38, 37, 38, 39, 14], [40, 41, 19, 22, 41, 41, 40, 41, 42, 15], [43, 43, 18, 21, 43, 43, 39, 43, 41, 14], [40, 19, 41, 22, 41, 41, 40, 41, 42, 15], [43, 18, 43, 21, 43, 43, 39, 43, 41, 14], [42, 46, 46, 23, 46, 46, 42, 46, 44, 15], [48, 48, 48, 22, 48, 48, 41, 48, 43, 14], [40, 24, 24, 41, 41, 41, 40, 41, 41, 13], [43, 23, 23, 43, 43, 43, 39, 43, 40, 12], [42, 46, 20, 46, 46, 46, 42, 46, 43, 13], [48, 48, 19, 48, 48, 48, 41, 48, 42, 12], [42, 20, 46, 46, 46, 46, 42, 46, 43, 13], [48, 19, 48, 48, 48, 48, 41, 48, 42, 12], [44, 51, 51, 51, 51, 51, 44, 51, 45, 13], [53, 53, 53, 53, 53, 53, 43, 53, 44, 12], [34, 26, 26, 25, 39, 31, 25, 39, 26, 19], [28, 25, 25, 24, 38, 30, 24, 38, 28, 18], [36, 31, 22, 26, 41, 27, 26, 41, 31, 19], [33, 33, 21, 25, 40, 26, 25, 40, 33, 18], [36, 22, 31, 26, 41, 27, 26, 41, 31, 19], [33, 21, 33, 25, 40, 26, 25, 40, 33, 18], [38, 36, 36, 27, 43, 23, 27, 43, 36, 19], [38, 38, 38, 26, 42, 22, 26, 42, 38, 18], [36, 27, 27, 31, 40, 31, 22, 40, 31, 17], [33, 26, 26, 33, 39, 30, 21, 39, 33, 16], [38, 36, 23, 36, 42, 27, 23, 42, 36, 17], [38, 38, 22, 38, 41, 26, 22, 41, 38, 16], [38, 23, 36, 36, 42, 27, 23, 42, 36, 17], [38, 22, 38, 38, 41, 26, 22, 41, 38, 16], [40, 41, 41, 41, 44, 23, 24, 44, 41, 17], [43, 43, 43, 43, 43, 22, 23, 43, 43, 16], [33, 25, 25, 23, 28, 29, 23, 37, 28, 17], [30, 24, 24, 22, 30, 28, 22, 36, 30, 16], [35, 33, 21, 24, 33, 25, 24, 39, 33, 17], [35, 35, 20, 23, 35, 24, 23, 38, 35, 16], [35, 21, 33, 24, 33, 25, 24, 39, 33, 17], [35, 20, 35, 23, 35, 24, 23, 38, 35, 16], [37, 38, 38, 25, 38, 21, 25, 41, 38, 17], [40, 40, 40, 24, 40, 20, 24, 40, 40, 16], [35, 26, 26, 33, 33, 29, 20, 38, 33, 15], [35, 25, 25, 35, 35, 28, 19, 37, 35, 14], [37, 38, 22, 38, 38, 25, 21, 40, 38, 15], [40, 40, 21, 40, 40, 24, 20, 39, 40, 14], [37, 22, 38, 38, 38, 25, 21, 40, 38, 15], [40, 21, 40, 40, 40, 24, 20, 39, 40, 14], [39, 43, 43, 43, 43, 21, 22, 42, 43, 15], [45, 45, 45, 45, 45, 20, 21, 41, 45, 14], [36, 22, 22, 25, 40, 31, 25, 40, 31, 18], [33, 21, 21, 24, 39, 33, 24, 39, 33, 17], [38, 36, 18, 26, 42, 36, 26, 42, 36, 18], [38, 38, 17, 25, 41, 38, 25, 41, 38, 17], [38, 18, 36, 26, 42, 36, 26, 42, 36, 18], [38, 17, 38, 25, 41, 38, 25, 41, 38, 17], [40, 41, 41, 27, 44, 41, 27, 44, 41, 18], [43, 43, 43, 26, 43, 43, 26, 43, 43, 17], [38, 23, 23, 36, 41, 36, 22, 41, 36, 16], [38, 22, 22, 38, 40, 38, 21, 40, 38, 15], [40, 41, 19, 41, 43, 41, 23, 43, 41, 16], [43, 43, 18, 43, 42, 43, 22, 42, 43, 15], [40, 19, 41, 41, 43, 41, 23, 43, 41, 16], [43, 18, 43, 43, 42, 43, 22, 42, 43, 15], [42, 46, 46, 46, 45, 46, 24, 45, 46, 16], [48, 48, 48, 48, 44, 48, 23, 44, 48, 15], [35, 21, 21, 23, 33, 33, 23, 38, 33, 16], [35, 20, 20, 22, 35, 35, 22, 37, 35, 15], [37, 38, 17, 24, 38, 38, 24, 40, 38, 16], [40, 40, 16, 23, 40, 40, 23, 39, 40, 15], [37, 17, 38, 24, 38, 38, 24, 40, 38, 16], [40, 16, 40, 23, 40, 40, 23, 39, 40, 15], [39, 43, 43, 25, 43, 43, 25, 42, 43, 16], [45, 45, 45, 24, 45, 45, 24, 41, 45, 15], [37, 22, 22, 38, 38, 38, 20, 39, 38, 14], [40, 21, 21, 40, 40, 40, 19, 38, 40, 13], [39, 43, 18, 43, 43, 43, 21, 41, 43, 14], [45, 45, 17, 45, 45, 45, 20, 40, 45, 13], [39, 18, 43, 43, 43, 43, 21, 41, 43, 14], [45, 17, 45, 45, 45, 45, 20, 40, 45, 13], [41, 48, 48, 48, 48, 48, 22, 43, 48, 14], [50, 50, 50, 50, 50, 50, 21, 42, 50, 13], [37, 28, 28, 23, 41, 32, 37, 41, 29, 18], [31, 27, 27, 22, 40, 31, 36, 40, 31, 17], [39, 34, 24, 24, 43, 28, 39, 43, 34, 18], [36, 36, 23, 23, 42, 27, 38, 42, 36, 17], [39, 24, 34, 24, 43, 28, 39, 43, 34, 18], [36, 23, 36, 23, 42, 27, 38, 42, 36, 17], [41, 39, 39, 25, 45, 24, 41, 45, 39, 18], [41, 41, 41, 24, 44, 23, 40, 44, 41, 17], [39, 29, 29, 34, 42, 32, 39, 42, 34, 16], [36, 28, 28, 36, 41, 31, 38, 41, 36, 15], [41, 39, 25, 39, 44, 28, 41, 44, 39, 16], [41, 41, 24, 41, 43, 27, 40, 43, 41, 15], [41, 25, 39, 39, 44, 28, 41, 44, 39, 16], [41, 24, 41, 41, 43, 27, 40, 43, 41, 15], [43, 44, 44, 44, 46, 24, 43, 46, 44, 16], [46, 46, 46, 46, 45, 23, 42, 45, 46, 15], [36, 27, 27, 21, 31, 30, 36, 39, 31, 16], [33, 26, 26, 20, 33, 29, 35, 38, 33, 15], [38, 36, 23, 22, 36, 26, 38, 41, 36, 16], [38, 38, 22, 21, 38, 25, 37, 40, 38, 15], [38, 23, 36, 22, 36, 26, 38, 41, 36, 16], [38, 22, 38, 21, 38, 25, 37, 40, 38, 15], [40, 41, 41, 23, 41, 22, 40, 43, 41, 16], [43, 43, 43, 22, 43, 21, 39, 42, 43, 15], [38, 28, 28, 36, 36, 30, 38, 40, 36, 14], [38, 27, 27, 38, 38, 29, 37, 39, 38, 13], [40, 41, 24, 41, 41, 26, 40, 42, 41, 14], [43, 43, 23, 43, 43, 25, 39, 41, 43, 13], [40, 24, 41, 41, 41, 26, 40, 42, 41, 14], [43, 23, 43, 43, 43, 25, 39, 41, 43, 13], [42, 46, 46, 46, 46, 22, 42, 44, 46, 14], [48, 48, 48, 48, 48, 21, 41, 43, 48, 13], [39, 24, 24, 23, 42, 34, 39, 42, 34, 17], [36, 23, 23, 22, 41, 36, 38, 41, 36, 16], [41, 39, 20, 24, 44, 39, 41, 44, 39, 17], [41, 41, 19, 23, 43, 41, 40, 43, 41, 16], [41, 20, 39, 24, 44, 39, 41, 44, 39, 17], [41, 19, 41, 23, 43, 41, 40, 43, 41, 16], [43, 44, 44, 25, 46, 44, 43, 46, 44, 17], [46, 46, 46, 24, 45, 46, 42, 45, 46, 16], [41, 25, 25, 39, 43, 39, 41, 43, 39, 15], [41, 24, 24, 41, 42, 41, 40, 42, 41, 14], [43, 44, 21, 44, 45, 44, 43, 45, 44, 15], [46, 46, 20, 46, 44, 46, 42, 44, 46, 14], [43, 21, 44, 44, 45, 44, 43, 45, 44, 15], [46, 20, 46, 46, 44, 46, 42, 44, 46, 14], [45, 49, 49, 49, 47, 49, 45, 47, 49, 15], [51, 51, 51, 51, 46, 51, 44, 46, 51, 14], [38, 23, 23, 21, 36, 36, 38, 40, 36, 15], [38, 22, 22, 20, 38, 38, 37, 39, 38, 14], [40, 41, 19, 22, 41, 41, 40, 42, 41, 15], [43, 43, 18, 21, 43, 43, 39, 41, 43, 14], [40, 19, 41, 22, 41, 41, 40, 42, 41, 15], [43, 18, 43, 21, 43, 43, 39, 41, 43, 14], [42, 46, 46, 23, 46, 46, 42, 44, 46, 15], [48, 48, 48, 22, 48, 48, 41, 43, 48, 14], [40, 24, 24, 41, 41, 41, 40, 41, 41, 13], [43, 23, 23, 43, 43, 43, 39, 40, 43, 12], [42, 46, 20, 46, 46, 46, 42, 43, 46, 13], [48, 48, 19, 48, 48, 48, 41, 42, 48, 12], [42, 20, 46, 46, 46, 46, 42, 43, 46, 13], [48, 19, 48, 48, 48, 48, 41, 42, 48, 12], [44, 51, 51, 51, 51, 51, 44, 45, 51, 13], [53, 53, 53, 53, 53, 53, 43, 44, 53, 12], [33, 25, 25, 23, 37, 29, 23, 28, 28, 17], [30, 24, 24, 22, 36, 28, 22, 30, 30, 16], [35, 33, 21, 24, 39, 25, 24, 33, 33, 17], [35, 35, 20, 23, 38, 24, 23, 35, 35, 16], [35, 21, 33, 24, 39, 25, 24, 33, 33, 17], [35, 20, 35, 23, 38, 24, 23, 35, 35, 16], [37, 38, 38, 25, 41, 21, 25, 38, 38, 17], [40, 40, 40, 24, 40, 20, 24, 40, 40, 16], [35, 26, 26, 33, 38, 29, 20, 33, 33, 15], [35, 25, 25, 35, 37, 28, 19, 35, 35, 14], [37, 38, 22, 38, 40, 25, 21, 38, 38, 15], [40, 40, 21, 40, 39, 24, 20, 40, 40, 14], [37, 22, 38, 38, 40, 25, 21, 38, 38, 15], [40, 21, 40, 40, 39, 24, 20, 40, 40, 14], [39, 43, 43, 43, 42, 21, 22, 43, 43, 15], [45, 45, 45, 45, 41, 20, 21, 45, 45, 14], [32, 24, 24, 21, 30, 27, 21, 30, 30, 15], [32, 23, 23, 20, 32, 26, 20, 32, 32, 14], [34, 35, 20, 22, 35, 23, 22, 35, 35, 15], [37, 37, 19, 21, 37, 22, 21, 37, 37, 14], [34, 20, 35, 22, 35, 23, 22, 35, 35, 15], [37, 19, 37, 21, 37, 22, 21, 37, 37, 14], [36, 40, 40, 23, 40, 19, 23, 40, 40, 15], [42, 42, 42, 22, 42, 18, 22, 42, 42, 14], [34, 25, 25, 35, 35, 27, 18, 35, 35, 13], [37, 24, 24, 37, 37, 26, 17, 37, 37, 12], [36, 40, 21, 40, 40, 23, 19, 40, 40, 13], [42, 42, 20, 42, 42, 22, 18, 42, 42, 12], [36, 21, 40, 40, 40, 23, 19, 40, 40, 13], [42, 20, 42, 42, 42, 22, 18, 42, 42, 12], [38, 45, 45, 45, 45, 19, 20, 45, 45, 13], [47, 47, 47, 47, 47, 18, 19, 47, 47, 12], [35, 21, 21, 23, 38, 33, 23, 33, 33, 16], [35, 20, 20, 22, 37, 35, 22, 35, 35, 15], [37, 38, 17, 24, 40, 38, 24, 38, 38, 16], [40, 40, 16, 23, 39, 40, 23, 40, 40, 15], [37, 17, 38, 24, 40, 38, 24, 38, 38, 16], [40, 16, 40, 23, 39, 40, 23, 40, 40, 15], [39, 43, 43, 25, 42, 43, 25, 43, 43, 16], [45, 45, 45, 24, 41, 45, 24, 45, 45, 15], [37, 22, 22, 38, 39, 38, 20, 38, 38, 14], [40, 21, 21, 40, 38, 40, 19, 40, 40, 13], [39, 43, 18, 43, 41, 43, 21, 43, 43, 14], [45, 45, 17, 45, 40, 45, 20, 45, 45, 13], [39, 18, 43, 43, 41, 43, 21, 43, 43, 14], [45, 17, 45, 45, 40, 45, 20, 45, 45, 13], [41, 48, 48, 48, 43, 48, 22, 48, 48, 14], [50, 50, 50, 50, 42, 50, 21, 50, 50, 13], [34, 20, 20, 21, 35, 35, 21, 35, 35, 14], [37, 19, 19, 20, 37, 37, 20, 37, 37, 13], [36, 40, 16, 22, 40, 40, 22, 40, 40, 14], [42, 42, 15, 21, 42, 42, 21, 42, 42, 13], [36, 16, 40, 22, 40, 40, 22, 40, 40, 14], [42, 15, 42, 21, 42, 42, 21, 42, 42, 13], [38, 45, 45, 23, 45, 45, 23, 45, 45, 14], [47, 47, 47, 22, 47, 47, 22, 47, 47, 13], [36, 21, 21, 40, 40, 40, 18, 40, 40, 12], [42, 20, 20, 42, 42, 42, 17, 42, 42, 11], [38, 45, 17, 45, 45, 45, 19, 45, 45, 12], [47, 47, 16, 47, 47, 47, 18, 47, 47, 11], [38, 17, 45, 45, 45, 45, 19, 45, 45, 12], [47, 16, 47, 47, 47, 47, 18, 47, 47, 11], [40, 50, 50, 50, 50, 50, 20, 50, 50, 12], [52, 52, 52, 52, 52, 52, 19, 52, 52, 11], [36, 27, 27, 21, 39, 30, 36, 31, 31, 16], [33, 26, 26, 20, 38, 29, 35, 33, 33, 15], [38, 36, 23, 22, 41, 26, 38, 36, 36, 16], [38, 38, 22, 21, 40, 25, 37, 38, 38, 15], [38, 23, 36, 22, 41, 26, 38, 36, 36, 16], [38, 22, 38, 21, 40, 25, 37, 38, 38, 15], [40, 41, 41, 23, 43, 22, 40, 41, 41, 16], [43, 43, 43, 22, 42, 21, 39, 43, 43, 15], [38, 28, 28, 36, 40, 30, 38, 36, 36, 14], [38, 27, 27, 38, 39, 29, 37, 38, 38, 13], [40, 41, 24, 41, 42, 26, 40, 41, 41, 14], [43, 43, 23, 43, 41, 25, 39, 43, 43, 13], [40, 24, 41, 41, 42, 26, 40, 41, 41, 14], [43, 23, 43, 43, 41, 25, 39, 43, 43, 13], [42, 46, 46, 46, 44, 22, 42, 46, 46, 14], [48, 48, 48, 48, 43, 21, 41, 48, 48, 13], [35, 26, 26, 19, 33, 28, 35, 33, 33, 14], [35, 25, 25, 18, 35, 27, 34, 35, 35, 13], [37, 38, 22, 20, 38, 24, 37, 38, 38, 14], [40, 40, 21, 19, 40, 23, 36, 40, 40, 13], [37, 22, 38, 20, 38, 24, 37, 38, 38, 14], [40, 21, 40, 19, 40, 23, 36, 40, 40, 13], [39, 43, 43, 21, 43, 20, 39, 43, 43, 14], [45, 45, 45, 20, 45, 19, 38, 45, 45, 13], [37, 27, 27, 38, 38, 28, 37, 38, 38, 12], [40, 26, 26, 40, 40, 27, 36, 40, 40, 11], [39, 43, 23, 43, 43, 24, 39, 43, 43, 12], [45, 45, 22, 45, 45, 23, 38, 45, 45, 11], [39, 23, 43, 43, 43, 24, 39, 43, 43, 12], [45, 22, 45, 45, 45, 23, 38, 45, 45, 11], [41, 48, 48, 48, 48, 20, 41, 48, 48, 12], [50, 50, 50, 50, 50, 19, 40, 50, 50, 11], [38, 23, 23, 21, 40, 36, 38, 36, 36, 15], [38, 22, 22, 20, 39, 38, 37, 38, 38, 14], [40, 41, 19, 22, 42, 41, 40, 41, 41, 15], [43, 43, 18, 21, 41, 43, 39, 43, 43, 14], [40, 19, 41, 22, 42, 41, 40, 41, 41, 15], [43, 18, 43, 21, 41, 43, 39, 43, 43, 14], [42, 46, 46, 23, 44, 46, 42, 46, 46, 15], [48, 48, 48, 22, 43, 48, 41, 48, 48, 14], [40, 24, 24, 41, 41, 41, 40, 41, 41, 13], [43, 23, 23, 43, 40, 43, 39, 43, 43, 12], [42, 46, 20, 46, 43, 46, 42, 46, 46, 13], [48, 48, 19, 48, 42, 48, 41, 48, 48, 12], [42, 20, 46, 46, 43, 46, 42, 46, 46, 13], [48, 19, 48, 48, 42, 48, 41, 48, 48, 12], [44, 51, 51, 51, 45, 51, 44, 51, 51, 13], [53, 53, 53, 53, 44, 53, 43, 53, 53, 12], [37, 22, 22, 19, 38, 38, 37, 38, 38, 13], [40, 21, 21, 18, 40, 40, 36, 40, 40, 12], [39, 43, 18, 20, 43, 43, 39, 43, 43, 13], [45, 45, 17, 19, 45, 45, 38, 45, 45, 12], [39, 18, 43, 20, 43, 43, 39, 43, 43, 13], [45, 17, 45, 19, 45, 45, 38, 45, 45, 12], [41, 48, 48, 21, 48, 48, 41, 48, 48, 13], [50, 50, 50, 20, 50, 50, 40, 50, 50, 12], [39, 23, 23, 43, 43, 43, 39, 43, 43, 11], [45, 22, 22, 45, 45, 45, 38, 45, 45, 10], [41, 48, 19, 48, 48, 48, 41, 48, 48, 11], [50, 50, 18, 50, 50, 50, 40, 50, 50, 10], [41, 19, 48, 48, 48, 48, 41, 48, 48, 11], [50, 18, 50, 50, 50, 50, 40, 50, 50, 10], [43, 53, 53, 53, 53, 53, 43, 53, 53, 11], [55, 55, 55, 55, 55, 55, 42, 55, 55, 10], [39, 29, 29, 27, 44, 34, 27, 44, 44, 39], [30, 28, 28, 26, 43, 33, 26, 43, 43, 38], [41, 33, 25, 28, 46, 30, 28, 46, 46, 41], [35, 35, 24, 27, 45, 29, 27, 45, 45, 40], [41, 25, 33, 28, 46, 30, 28, 46, 46, 41], [35, 24, 35, 27, 45, 29, 27, 45, 45, 40], [43, 38, 38, 29, 48, 26, 29, 48, 48, 43], [40, 40, 40, 28, 47, 25, 28, 47, 47, 42], [41, 30, 30, 33, 45, 34, 24, 45, 45, 41], [35, 29, 29, 35, 44, 33, 23, 44, 44, 40], [43, 38, 26, 38, 47, 30, 25, 47, 47, 43], [40, 40, 25, 40, 46, 29, 24, 46, 46, 42], [43, 26, 38, 38, 47, 30, 25, 47, 47, 43], [40, 25, 40, 40, 46, 29, 24, 46, 46, 42], [45, 43, 43, 43, 49, 26, 26, 49, 49, 45], [45, 45, 45, 45, 48, 25, 25, 48, 48, 44], [38, 28, 28, 25, 30, 32, 25, 42, 42, 38], [32, 27, 27, 24, 32, 31, 24, 41, 41, 37], [40, 35, 24, 26, 35, 28, 26, 44, 44, 40], [37, 37, 23, 25, 37, 27, 25, 43, 43, 39], [40, 24, 35, 26, 35, 28, 26, 44, 44, 40], [37, 23, 37, 25, 37, 27, 25, 43, 43, 39], [42, 40, 40, 27, 40, 24, 27, 46, 46, 42], [42, 42, 42, 26, 42, 23, 26, 45, 45, 41], [40, 29, 29, 35, 35, 32, 22, 43, 43, 40], [37, 28, 28, 37, 37, 31, 21, 42, 42, 39], [42, 40, 25, 40, 40, 28, 23, 45, 45, 42], [42, 42, 24, 42, 42, 27, 22, 44, 44, 41], [42, 25, 40, 40, 40, 28, 23, 45, 45, 42], [42, 24, 42, 42, 42, 27, 22, 44, 44, 41], [44, 45, 45, 45, 45, 24, 24, 47, 47, 44], [47, 47, 47, 47, 47, 23, 23, 46, 46, 43], [41, 25, 25, 27, 45, 33, 27, 45, 45, 41], [35, 24, 24, 26, 44, 35, 26, 44, 44, 40], [43, 38, 21, 28, 47, 38, 28, 47, 47, 43], [40, 40, 20, 27, 46, 40, 27, 46, 46, 42], [43, 21, 38, 28, 47, 38, 28, 47, 47, 43], [40, 20, 40, 27, 46, 40, 27, 46, 46, 42], [45, 43, 43, 29, 49, 43, 29, 49, 49, 45], [45, 45, 45, 28, 48, 45, 28, 48, 48, 44], [43, 26, 26, 38, 46, 38, 24, 46, 46, 43], [40, 25, 25, 40, 45, 40, 23, 45, 45, 42], [45, 43, 22, 43, 48, 43, 25, 48, 48, 45], [45, 45, 21, 45, 47, 45, 24, 47, 47, 44], [45, 22, 43, 43, 48, 43, 25, 48, 48, 45], [45, 21, 45, 45, 47, 45, 24, 47, 47, 44], [47, 48, 48, 48, 50, 48, 26, 50, 50, 47], [50, 50, 50, 50, 49, 50, 25, 49, 49, 46], [40, 24, 24, 25, 35, 35, 25, 43, 43, 40], [37, 23, 23, 24, 37, 37, 24, 42, 42, 39], [42, 40, 20, 26, 40, 40, 26, 45, 45, 42], [42, 42, 19, 25, 42, 42, 25, 44, 44, 41], [42, 20, 40, 26, 40, 40, 26, 45, 45, 42], [42, 19, 42, 25, 42, 42, 25, 44, 44, 41], [44, 45, 45, 27, 45, 45, 27, 47, 47, 44], [47, 47, 47, 26, 47, 47, 26, 46, 46, 43], [42, 25, 25, 40, 40, 40, 22, 44, 44, 42], [42, 24, 24, 42, 42, 42, 21, 43, 43, 41], [44, 45, 21, 45, 45, 45, 23, 46, 46, 44], [47, 47, 20, 47, 47, 47, 22, 45, 45, 43], [44, 21, 45, 45, 45, 45, 23, 46, 46, 44], [47, 20, 47, 47, 47, 47, 22, 45, 45, 43], [46, 50, 50, 50, 50, 50, 24, 48, 48, 46], [52, 52, 52, 52, 52, 52, 23, 47, 47, 45], [42, 31, 31, 25, 46, 35, 42, 46, 46, 42], [33, 30, 30, 24, 45, 34, 41, 45, 45, 41], [44, 36, 27, 26, 48, 31, 44, 48, 48, 44], [38, 38, 26, 25, 47, 30, 43, 47, 47, 43], [44, 27, 36, 26, 48, 31, 44, 48, 48, 44], [38, 26, 38, 25, 47, 30, 43, 47, 47, 43], [46, 41, 41, 27, 50, 27, 46, 50, 50, 46], [43, 43, 43, 26, 49, 26, 45, 49, 49, 45], [44, 32, 32, 36, 47, 35, 44, 47, 47, 44], [38, 31, 31, 38, 46, 34, 43, 46, 46, 43], [46, 41, 28, 41, 49, 31, 46, 49, 49, 46], [43, 43, 27, 43, 48, 30, 45, 48, 48, 45], [46, 28, 41, 41, 49, 31, 46, 49, 49, 46], [43, 27, 43, 43, 48, 30, 45, 48, 48, 45], [48, 46, 46, 46, 51, 27, 48, 51, 51, 48], [48, 48, 48, 48, 50, 26, 47, 50, 50, 47], [41, 30, 30, 23, 33, 33, 41, 44, 44, 41], [35, 29, 29, 22, 35, 32, 40, 43, 43, 40], [43, 38, 26, 24, 38, 29, 43, 46, 46, 43], [40, 40, 25, 23, 40, 28, 42, 45, 45, 42], [43, 26, 38, 24, 38, 29, 43, 46, 46, 43], [40, 25, 40, 23, 40, 28, 42, 45, 45, 42], [45, 43, 43, 25, 43, 25, 45, 48, 48, 45], [45, 45, 45, 24, 45, 24, 44, 47, 47, 44], [43, 31, 31, 38, 38, 33, 43, 45, 45, 43], [40, 30, 30, 40, 40, 32, 42, 44, 44, 42], [45, 43, 27, 43, 43, 29, 45, 47, 47, 45], [45, 45, 26, 45, 45, 28, 44, 46, 46, 44], [45, 27, 43, 43, 43, 29, 45, 47, 47, 45], [45, 26, 45, 45, 45, 28, 44, 46, 46, 44], [47, 48, 48, 48, 48, 25, 47, 49, 49, 47], [50, 50, 50, 50, 50, 24, 46, 48, 48, 46], [44, 27, 27, 25, 47, 36, 44, 47, 47, 44], [38, 26, 26, 24, 46, 38, 43, 46, 46, 43], [46, 41, 23, 26, 49, 41, 46, 49, 49, 46], [43, 43, 22, 25, 48, 43, 45, 48, 48, 45], [46, 23, 41, 26, 49, 41, 46, 49, 49, 46], [43, 22, 43, 25, 48, 43, 45, 48, 48, 45], [48, 46, 46, 27, 51, 46, 48, 51, 51, 48], [48, 48, 48, 26, 50, 48, 47, 50, 50, 47], [46, 28, 28, 41, 48, 41, 46, 48, 48, 46], [43, 27, 27, 43, 47, 43, 45, 47, 47, 45], [48, 46, 24, 46, 50, 46, 48, 50, 50, 48], [48, 48, 23, 48, 49, 48, 47, 49, 49, 47], [48, 24, 46, 46, 50, 46, 48, 50, 50, 48], [48, 23, 48, 48, 49, 48, 47, 49, 49, 47], [50, 51, 51, 51, 52, 51, 50, 52, 52, 50], [53, 53, 53, 53, 51, 53, 49, 51, 51, 49], [43, 26, 26, 23, 38, 38, 43, 45, 45, 43], [40, 25, 25, 22, 40, 40, 42, 44, 44, 42], [45, 43, 22, 24, 43, 43, 45, 47, 47, 45], [45, 45, 21, 23, 45, 45, 44, 46, 46, 44], [45, 22, 43, 24, 43, 43, 45, 47, 47, 45], [45, 21, 45, 23, 45, 45, 44, 46, 46, 44], [47, 48, 48, 25, 48, 48, 47, 49, 49, 47], [50, 50, 50, 24, 50, 50, 46, 48, 48, 46], [45, 27, 27, 43, 43, 43, 45, 46, 46, 45], [45, 26, 26, 45, 45, 45, 44, 45, 45, 44], [47, 48, 23, 48, 48, 48, 47, 48, 48, 47], [50, 50, 22, 50, 50, 50, 46, 47, 47, 46], [47, 23, 48, 48, 48, 48, 47, 48, 48, 47], [50, 22, 50, 50, 50, 50, 46, 47, 47, 46], [49, 53, 53, 53, 53, 53, 49, 50, 50, 49], [55, 55, 55, 55, 55, 55, 48, 49, 49, 48], [38, 28, 28, 25, 42, 32, 25, 30, 42, 38], [32, 27, 27, 24, 41, 31, 24, 32, 41, 37], [40, 35, 24, 26, 44, 28, 26, 35, 44, 40], [37, 37, 23, 25, 43, 27, 25, 37, 43, 39], [40, 24, 35, 26, 44, 28, 26, 35, 44, 40], [37, 23, 37, 25, 43, 27, 25, 37, 43, 39], [42, 40, 40, 27, 46, 24, 27, 40, 46, 42], [42, 42, 42, 26, 45, 23, 26, 42, 45, 41], [40, 29, 29, 35, 43, 32, 22, 35, 43, 40], [37, 28, 28, 37, 42, 31, 21, 37, 42, 39], [42, 40, 25, 40, 45, 28, 23, 40, 45, 42], [42, 42, 24, 42, 44, 27, 22, 42, 44, 41], [42, 25, 40, 40, 45, 28, 23, 40, 45, 42], [42, 24, 42, 42, 44, 27, 22, 42, 44, 41], [44, 45, 45, 45, 47, 24, 24, 45, 47, 44], [47, 47, 47, 47, 46, 23, 23, 47, 46, 43], [37, 27, 27, 23, 32, 30, 23, 32, 40, 37], [34, 26, 26, 22, 34, 29, 22, 34, 39, 36], [39, 37, 23, 24, 37, 26, 24, 37, 42, 39], [39, 39, 22, 23, 39, 25, 23, 39, 41, 38], [39, 23, 37, 24, 37, 26, 24, 37, 42, 39], [39, 22, 39, 23, 39, 25, 23, 39, 41, 38], [41, 42, 42, 25, 42, 22, 25, 42, 44, 41], [44, 44, 44, 24, 44, 21, 24, 44, 43, 40], [39, 28, 28, 37, 37, 30, 20, 37, 41, 39], [39, 27, 27, 39, 39, 29, 19, 39, 40, 38], [41, 42, 24, 42, 42, 26, 21, 42, 43, 41], [44, 44, 23, 44, 44, 25, 20, 44, 42, 40], [41, 24, 42, 42, 42, 26, 21, 42, 43, 41], [44, 23, 44, 44, 44, 25, 20, 44, 42, 40], [43, 47, 47, 47, 47, 22, 22, 47, 45, 43], [49, 49, 49, 49, 49, 21, 21, 49, 44, 42], [40, 24, 24, 25, 43, 35, 25, 35, 43, 40], [37, 23, 23, 24, 42, 37, 24, 37, 42, 39], [42, 40, 20, 26, 45, 40, 26, 40, 45, 42], [42, 42, 19, 25, 44, 42, 25, 42, 44, 41], [42, 20, 40, 26, 45, 40, 26, 40, 45, 42], [42, 19, 42, 25, 44, 42, 25, 42, 44, 41], [44, 45, 45, 27, 47, 45, 27, 45, 47, 44], [47, 47, 47, 26, 46, 47, 26, 47, 46, 43], [42, 25, 25, 40, 44, 40, 22, 40, 44, 42], [42, 24, 24, 42, 43, 42, 21, 42, 43, 41], [44, 45, 21, 45, 46, 45, 23, 45, 46, 44], [47, 47, 20, 47, 45, 47, 22, 47, 45, 43], [44, 21, 45, 45, 46, 45, 23, 45, 46, 44], [47, 20, 47, 47, 45, 47, 22, 47, 45, 43], [46, 50, 50, 50, 48, 50, 24, 50, 48, 46], [52, 52, 52, 52, 47, 52, 23, 52, 47, 45], [39, 23, 23, 23, 37, 37, 23, 37, 41, 39], [39, 22, 22, 22, 39, 39, 22, 39, 40, 38], [41, 42, 19, 24, 42, 42, 24, 42, 43, 41], [44, 44, 18, 23, 44, 44, 23, 44, 42, 40], [41, 19, 42, 24, 42, 42, 24, 42, 43, 41], [44, 18, 44, 23, 44, 44, 23, 44, 42, 40], [43, 47, 47, 25, 47, 47, 25, 47, 45, 43], [49, 49, 49, 24, 49, 49, 24, 49, 44, 42], [41, 24, 24, 42, 42, 42, 20, 42, 42, 41], [44, 23, 23, 44, 44, 44, 19, 44, 41, 40], [43, 47, 20, 47, 47, 47, 21, 47, 44, 43], [49, 49, 19, 49, 49, 49, 20, 49, 43, 42], [43, 20, 47, 47, 47, 47, 21, 47, 44, 43], [49, 19, 49, 49, 49, 49, 20, 49, 43, 42], [45, 52, 52, 52, 52, 52, 22, 52, 46, 45], [54, 54, 54, 54, 54, 54, 21, 54, 45, 44], [41, 30, 30, 23, 44, 33, 41, 33, 44, 41], [35, 29, 29, 22, 43, 32, 40, 35, 43, 40], [43, 38, 26, 24, 46, 29, 43, 38, 46, 43], [40, 40, 25, 23, 45, 28, 42, 40, 45, 42], [43, 26, 38, 24, 46, 29, 43, 38, 46, 43], [40, 25, 40, 23, 45, 28, 42, 40, 45, 42], [45, 43, 43, 25, 48, 25, 45, 43, 48, 45], [45, 45, 45, 24, 47, 24, 44, 45, 47, 44], [43, 31, 31, 38, 45, 33, 43, 38, 45, 43], [40, 30, 30, 40, 44, 32, 42, 40, 44, 42], [45, 43, 27, 43, 47, 29, 45, 43, 47, 45], [45, 45, 26, 45, 46, 28, 44, 45, 46, 44], [45, 27, 43, 43, 47, 29, 45, 43, 47, 45], [45, 26, 45, 45, 46, 28, 44, 45, 46, 44], [47, 48, 48, 48, 49, 25, 47, 48, 49, 47], [50, 50, 50, 50, 48, 24, 46, 50, 48, 46], [40, 29, 29, 21, 35, 31, 40, 35, 42, 40], [37, 28, 28, 20, 37, 30, 39, 37, 41, 39], [42, 40, 25, 22, 40, 27, 42, 40, 44, 42], [42, 42, 24, 21, 42, 26, 41, 42, 43, 41], [42, 25, 40, 22, 40, 27, 42, 40, 44, 42], [42, 24, 42, 21, 42, 26, 41, 42, 43, 41], [44, 45, 45, 23, 45, 23, 44, 45, 46, 44], [47, 47, 47, 22, 47, 22, 43, 47, 45, 43], [42, 30, 30, 40, 40, 31, 42, 40, 43, 42], [42, 29, 29, 42, 42, 30, 41, 42, 42, 41], [44, 45, 26, 45, 45, 27, 44, 45, 45, 44], [47, 47, 25, 47, 47, 26, 43, 47, 44, 43], [44, 26, 45, 45, 45, 27, 44, 45, 45, 44], [47, 25, 47, 47, 47, 26, 43, 47, 44, 43], [46, 50, 50, 50, 50, 23, 46, 50, 47, 46], [52, 52, 52, 52, 52, 22, 45, 52, 46, 45], [43, 26, 26, 23, 45, 38, 43, 38, 45, 43], [40, 25, 25, 22, 44, 40, 42, 40, 44, 42], [45, 43, 22, 24, 47, 43, 45, 43, 47, 45], [45, 45, 21, 23, 46, 45, 44, 45, 46, 44], [45, 22, 43, 24, 47, 43, 45, 43, 47, 45], [45, 21, 45, 23, 46, 45, 44, 45, 46, 44], [47, 48, 48, 25, 49, 48, 47, 48, 49, 47], [50, 50, 50, 24, 48, 50, 46, 50, 48, 46], [45, 27, 27, 43, 46, 43, 45, 43, 46, 45], [45, 26, 26, 45, 45, 45, 44, 45, 45, 44], [47, 48, 23, 48, 48, 48, 47, 48, 48, 47], [50, 50, 22, 50, 47, 50, 46, 50, 47, 46], [47, 23, 48, 48, 48, 48, 47, 48, 48, 47], [50, 22, 50, 50, 47, 50, 46, 50, 47, 46], [49, 53, 53, 53, 50, 53, 49, 53, 50, 49], [55, 55, 55, 55, 49, 55, 48, 55, 49, 48], [42, 25, 25, 21, 40, 40, 42, 40, 43, 42], [42, 24, 24, 20, 42, 42, 41, 42, 42, 41], [44, 45, 21, 22, 45, 45, 44, 45, 45, 44], [47, 47, 20, 21, 47, 47, 43, 47, 44, 43], [44, 21, 45, 22, 45, 45, 44, 45, 45, 44], [47, 20, 47, 21, 47, 47, 43, 47, 44, 43], [46, 50, 50, 23, 50, 50, 46, 50, 47, 46], [52, 52, 52, 22, 52, 52, 45, 52, 46, 45], [44, 26, 26, 45, 45, 45, 44, 45, 44, 44], [47, 25, 25, 47, 47, 47, 43, 47, 43, 43], [46, 50, 22, 50, 50, 50, 46, 50, 46, 46], [52, 52, 21, 52, 52, 52, 45, 52, 45, 45], [46, 22, 50, 50, 50, 50, 46, 50, 46, 46], [52, 21, 52, 52, 52, 52, 45, 52, 45, 45], [48, 55, 55, 55, 55, 55, 48, 55, 48, 48], [57, 57, 57, 57, 57, 57, 47, 57, 47, 47], [38, 28, 28, 25, 42, 32, 25, 42, 30, 38], [32, 27, 27, 24, 41, 31, 24, 41, 32, 37], [40, 35, 24, 26, 44, 28, 26, 44, 35, 40], [37, 37, 23, 25, 43, 27, 25, 43, 37, 39], [40, 24, 35, 26, 44, 28, 26, 44, 35, 40], [37, 23, 37, 25, 43, 27, 25, 43, 37, 39], [42, 40, 40, 27, 46, 24, 27, 46, 40, 42], [42, 42, 42, 26, 45, 23, 26, 45, 42, 41], [40, 29, 29, 35, 43, 32, 22, 43, 35, 40], [37, 28, 28, 37, 42, 31, 21, 42, 37, 39], [42, 40, 25, 40, 45, 28, 23, 45, 40, 42], [42, 42, 24, 42, 44, 27, 22, 44, 42, 41], [42, 25, 40, 40, 45, 28, 23, 45, 40, 42], [42, 24, 42, 42, 44, 27, 22, 44, 42, 41], [44, 45, 45, 45, 47, 24, 24, 47, 45, 44], [47, 47, 47, 47, 46, 23, 23, 46, 47, 43], [37, 27, 27, 23, 32, 30, 23, 40, 32, 37], [34, 26, 26, 22, 34, 29, 22, 39, 34, 36], [39, 37, 23, 24, 37, 26, 24, 42, 37, 39], [39, 39, 22, 23, 39, 25, 23, 41, 39, 38], [39, 23, 37, 24, 37, 26, 24, 42, 37, 39], [39, 22, 39, 23, 39, 25, 23, 41, 39, 38], [41, 42, 42, 25, 42, 22, 25, 44, 42, 41], [44, 44, 44, 24, 44, 21, 24, 43, 44, 40], [39, 28, 28, 37, 37, 30, 20, 41, 37, 39], [39, 27, 27, 39, 39, 29, 19, 40, 39, 38], [41, 42, 24, 42, 42, 26, 21, 43, 42, 41], [44, 44, 23, 44, 44, 25, 20, 42, 44, 40], [41, 24, 42, 42, 42, 26, 21, 43, 42, 41], [44, 23, 44, 44, 44, 25, 20, 42, 44, 40], [43, 47, 47, 47, 47, 22, 22, 45, 47, 43], [49, 49, 49, 49, 49, 21, 21, 44, 49, 42], [40, 24, 24, 25, 43, 35, 25, 43, 35, 40], [37, 23, 23, 24, 42, 37, 24, 42, 37, 39], [42, 40, 20, 26, 45, 40, 26, 45, 40, 42], [42, 42, 19, 25, 44, 42, 25, 44, 42, 41], [42, 20, 40, 26, 45, 40, 26, 45, 40, 42], [42, 19, 42, 25, 44, 42, 25, 44, 42, 41], [44, 45, 45, 27, 47, 45, 27, 47, 45, 44], [47, 47, 47, 26, 46, 47, 26, 46, 47, 43], [42, 25, 25, 40, 44, 40, 22, 44, 40, 42], [42, 24, 24, 42, 43, 42, 21, 43, 42, 41], [44, 45, 21, 45, 46, 45, 23, 46, 45, 44], [47, 47, 20, 47, 45, 47, 22, 45, 47, 43], [44, 21, 45, 45, 46, 45, 23, 46, 45, 44], [47, 20, 47, 47, 45, 47, 22, 45, 47, 43], [46, 50, 50, 50, 48, 50, 24, 48, 50, 46], [52, 52, 52, 52, 47, 52, 23, 47, 52, 45], [39, 23, 23, 23, 37, 37, 23, 41, 37, 39], [39, 22, 22, 22, 39, 39, 22, 40, 39, 38], [41, 42, 19, 24, 42, 42, 24, 43, 42, 41], [44, 44, 18, 23, 44, 44, 23, 42, 44, 40], [41, 19, 42, 24, 42, 42, 24, 43, 42, 41], [44, 18, 44, 23, 44, 44, 23, 42, 44, 40], [43, 47, 47, 25, 47, 47, 25, 45, 47, 43], [49, 49, 49, 24, 49, 49, 24, 44, 49, 42], [41, 24, 24, 42, 42, 42, 20, 42, 42, 41], [44, 23, 23, 44, 44, 44, 19, 41, 44, 40], [43, 47, 20, 47, 47, 47, 21, 44, 47, 43], [49, 49, 19, 49, 49, 49, 20, 43, 49, 42], [43, 20, 47, 47, 47, 47, 21, 44, 47, 43], [49, 19, 49, 49, 49, 49, 20, 43, 49, 42], [45, 52, 52, 52, 52, 52, 22, 46, 52, 45], [54, 54, 54, 54, 54, 54, 21, 45, 54, 44], [41, 30, 30, 23, 44, 33, 41, 44, 33, 41], [35, 29, 29, 22, 43, 32, 40, 43, 35, 40], [43, 38, 26, 24, 46, 29, 43, 46, 38, 43], [40, 40, 25, 23, 45, 28, 42, 45, 40, 42], [43, 26, 38, 24, 46, 29, 43, 46, 38, 43], [40, 25, 40, 23, 45, 28, 42, 45, 40, 42], [45, 43, 43, 25, 48, 25, 45, 48, 43, 45], [45, 45, 45, 24, 47, 24, 44, 47, 45, 44], [43, 31, 31, 38, 45, 33, 43, 45, 38, 43], [40, 30, 30, 40, 44, 32, 42, 44, 40, 42], [45, 43, 27, 43, 47, 29, 45, 47, 43, 45], [45, 45, 26, 45, 46, 28, 44, 46, 45, 44], [45, 27, 43, 43, 47, 29, 45, 47, 43, 45], [45, 26, 45, 45, 46, 28, 44, 46, 45, 44], [47, 48, 48, 48, 49, 25, 47, 49, 48, 47], [50, 50, 50, 50, 48, 24, 46, 48, 50, 46], [40, 29, 29, 21, 35, 31, 40, 42, 35, 40], [37, 28, 28, 20, 37, 30, 39, 41, 37, 39], [42, 40, 25, 22, 40, 27, 42, 44, 40, 42], [42, 42, 24, 21, 42, 26, 41, 43, 42, 41], [42, 25, 40, 22, 40, 27, 42, 44, 40, 42], [42, 24, 42, 21, 42, 26, 41, 43, 42, 41], [44, 45, 45, 23, 45, 23, 44, 46, 45, 44], [47, 47, 47, 22, 47, 22, 43, 45, 47, 43], [42, 30, 30, 40, 40, 31, 42, 43, 40, 42], [42, 29, 29, 42, 42, 30, 41, 42, 42, 41], [44, 45, 26, 45, 45, 27, 44, 45, 45, 44], [47, 47, 25, 47, 47, 26, 43, 44, 47, 43], [44, 26, 45, 45, 45, 27, 44, 45, 45, 44], [47, 25, 47, 47, 47, 26, 43, 44, 47, 43], [46, 50, 50, 50, 50, 23, 46, 47, 50, 46], [52, 52, 52, 52, 52, 22, 45, 46, 52, 45], [43, 26, 26, 23, 45, 38, 43, 45, 38, 43], [40, 25, 25, 22, 44, 40, 42, 44, 40, 42], [45, 43, 22, 24, 47, 43, 45, 47, 43, 45], [45, 45, 21, 23, 46, 45, 44, 46, 45, 44], [45, 22, 43, 24, 47, 43, 45, 47, 43, 45], [45, 21, 45, 23, 46, 45, 44, 46, 45, 44], [47, 48, 48, 25, 49, 48, 47, 49, 48, 47], [50, 50, 50, 24, 48, 50, 46, 48, 50, 46], [45, 27, 27, 43, 46, 43, 45, 46, 43, 45], [45, 26, 26, 45, 45, 45, 44, 45, 45, 44], [47, 48, 23, 48, 48, 48, 47, 48, 48, 47], [50, 50, 22, 50, 47, 50, 46, 47, 50, 46], [47, 23, 48, 48, 48, 48, 47, 48, 48, 47], [50, 22, 50, 50, 47, 50, 46, 47, 50, 46], [49, 53, 53, 53, 50, 53, 49, 50, 53, 49], [55, 55, 55, 55, 49, 55, 48, 49, 55, 48], [42, 25, 25, 21, 40, 40, 42, 43, 40, 42], [42, 24, 24, 20, 42, 42, 41, 42, 42, 41], [44, 45, 21, 22, 45, 45, 44, 45, 45, 44], [47, 47, 20, 21, 47, 47, 43, 44, 47, 43], [44, 21, 45, 22, 45, 45, 44, 45, 45, 44], [47, 20, 47, 21, 47, 47, 43, 44, 47, 43], [46, 50, 50, 23, 50, 50, 46, 47, 50, 46], [52, 52, 52, 22, 52, 52, 45, 46, 52, 45], [44, 26, 26, 45, 45, 45, 44, 44, 45, 44], [47, 25, 25, 47, 47, 47, 43, 43, 47, 43], [46, 50, 22, 50, 50, 50, 46, 46, 50, 46], [52, 52, 21, 52, 52, 52, 45, 45, 52, 45], [46, 22, 50, 50, 50, 50, 46, 46, 50, 46], [52, 21, 52, 52, 52, 52, 45, 45, 52, 45], [48, 55, 55, 55, 55, 55, 48, 48, 55, 48], [57, 57, 57, 57, 57, 57, 47, 47, 57, 47], [37, 27, 27, 23, 40, 30, 23, 32, 32, 37], [34, 26, 26, 22, 39, 29, 22, 34, 34, 36], [39, 37, 23, 24, 42, 26, 24, 37, 37, 39], [39, 39, 22, 23, 41, 25, 23, 39, 39, 38], [39, 23, 37, 24, 42, 26, 24, 37, 37, 39], [39, 22, 39, 23, 41, 25, 23, 39, 39, 38], [41, 42, 42, 25, 44, 22, 25, 42, 42, 41], [44, 44, 44, 24, 43, 21, 24, 44, 44, 40], [39, 28, 28, 37, 41, 30, 20, 37, 37, 39], [39, 27, 27, 39, 40, 29, 19, 39, 39, 38], [41, 42, 24, 42, 43, 26, 21, 42, 42, 41], [44, 44, 23, 44, 42, 25, 20, 44, 44, 40], [41, 24, 42, 42, 43, 26, 21, 42, 42, 41], [44, 23, 44, 44, 42, 25, 20, 44, 44, 40], [43, 47, 47, 47, 45, 22, 22, 47, 47, 43], [49, 49, 49, 49, 44, 21, 21, 49, 49, 42], [36, 26, 26, 21, 34, 28, 21, 34, 34, 36], [36, 25, 25, 20, 36, 27, 20, 36, 36, 35], [38, 39, 22, 22, 39, 24, 22, 39, 39, 38], [41, 41, 21, 21, 41, 23, 21, 41, 41, 37], [38, 22, 39, 22, 39, 24, 22, 39, 39, 38], [41, 21, 41, 21, 41, 23, 21, 41, 41, 37], [40, 44, 44, 23, 44, 20, 23, 44, 44, 40], [46, 46, 46, 22, 46, 19, 22, 46, 46, 39], [38, 27, 27, 39, 39, 28, 18, 39, 39, 38], [41, 26, 26, 41, 41, 27, 17, 41, 41, 37], [40, 44, 23, 44, 44, 24, 19, 44, 44, 40], [46, 46, 22, 46, 46, 23, 18, 46, 46, 39], [40, 23, 44, 44, 44, 24, 19, 44, 44, 40], [46, 22, 46, 46, 46, 23, 18, 46, 46, 39], [42, 49, 49, 49, 49, 20, 20, 49, 49, 42], [51, 51, 51, 51, 51, 19, 19, 51, 51, 41], [39, 23, 23, 23, 41, 37, 23, 37, 37, 39], [39, 22, 22, 22, 40, 39, 22, 39, 39, 38], [41, 42, 19, 24, 43, 42, 24, 42, 42, 41], [44, 44, 18, 23, 42, 44, 23, 44, 44, 40], [41, 19, 42, 24, 43, 42, 24, 42, 42, 41], [44, 18, 44, 23, 42, 44, 23, 44, 44, 40], [43, 47, 47, 25, 45, 47, 25, 47, 47, 43], [49, 49, 49, 24, 44, 49, 24, 49, 49, 42], [41, 24, 24, 42, 42, 42, 20, 42, 42, 41], [44, 23, 23, 44, 41, 44, 19, 44, 44, 40], [43, 47, 20, 47, 44, 47, 21, 47, 47, 43], [49, 49, 19, 49, 43, 49, 20, 49, 49, 42], [43, 20, 47, 47, 44, 47, 21, 47, 47, 43], [49, 19, 49, 49, 43, 49, 20, 49, 49, 42], [45, 52, 52, 52, 46, 52, 22, 52, 52, 45], [54, 54, 54, 54, 45, 54, 21, 54, 54, 44], [38, 22, 22, 21, 39, 39, 21, 39, 39, 38], [41, 21, 21, 20, 41, 41, 20, 41, 41, 37], [40, 44, 18, 22, 44, 44, 22, 44, 44, 40], [46, 46, 17, 21, 46, 46, 21, 46, 46, 39], [40, 18, 44, 22, 44, 44, 22, 44, 44, 40], [46, 17, 46, 21, 46, 46, 21, 46, 46, 39], [42, 49, 49, 23, 49, 49, 23, 49, 49, 42], [51, 51, 51, 22, 51, 51, 22, 51, 51, 41], [40, 23, 23, 44, 44, 44, 18, 44, 44, 40], [46, 22, 22, 46, 46, 46, 17, 46, 46, 39], [42, 49, 19, 49, 49, 49, 19, 49, 49, 42], [51, 51, 18, 51, 51, 51, 18, 51, 51, 41], [42, 19, 49, 49, 49, 49, 19, 49, 49, 42], [51, 18, 51, 51, 51, 51, 18, 51, 51, 41], [44, 54, 54, 54, 54, 54, 20, 54, 54, 44], [56, 56, 56, 56, 56, 56, 19, 56, 56, 43], [40, 29, 29, 21, 42, 31, 40, 35, 35, 40], [37, 28, 28, 20, 41, 30, 39, 37, 37, 39], [42, 40, 25, 22, 44, 27, 42, 40, 40, 42], [42, 42, 24, 21, 43, 26, 41, 42, 42, 41], [42, 25, 40, 22, 44, 27, 42, 40, 40, 42], [42, 24, 42, 21, 43, 26, 41, 42, 42, 41], [44, 45, 45, 23, 46, 23, 44, 45, 45, 44], [47, 47, 47, 22, 45, 22, 43, 47, 47, 43], [42, 30, 30, 40, 43, 31, 42, 40, 40, 42], [42, 29, 29, 42, 42, 30, 41, 42, 42, 41], [44, 45, 26, 45, 45, 27, 44, 45, 45, 44], [47, 47, 25, 47, 44, 26, 43, 47, 47, 43], [44, 26, 45, 45, 45, 27, 44, 45, 45, 44], [47, 25, 47, 47, 44, 26, 43, 47, 47, 43], [46, 50, 50, 50, 47, 23, 46, 50, 50, 46], [52, 52, 52, 52, 46, 22, 45, 52, 52, 45], [39, 28, 28, 19, 37, 29, 39, 37, 37, 39], [39, 27, 27, 18, 39, 28, 38, 39, 39, 38], [41, 42, 24, 20, 42, 25, 41, 42, 42, 41], [44, 44, 23, 19, 44, 24, 40, 44, 44, 40], [41, 24, 42, 20, 42, 25, 41, 42, 42, 41], [44, 23, 44, 19, 44, 24, 40, 44, 44, 40], [43, 47, 47, 21, 47, 21, 43, 47, 47, 43], [49, 49, 49, 20, 49, 20, 42, 49, 49, 42], [41, 29, 29, 42, 42, 29, 41, 42, 42, 41], [44, 28, 28, 44, 44, 28, 40, 44, 44, 40], [43, 47, 25, 47, 47, 25, 43, 47, 47, 43], [49, 49, 24, 49, 49, 24, 42, 49, 49, 42], [43, 25, 47, 47, 47, 25, 43, 47, 47, 43], [49, 24, 49, 49, 49, 24, 42, 49, 49, 42], [45, 52, 52, 52, 52, 21, 45, 52, 52, 45], [54, 54, 54, 54, 54, 20, 44, 54, 54, 44], [42, 25, 25, 21, 43, 40, 42, 40, 40, 42], [42, 24, 24, 20, 42, 42, 41, 42, 42, 41], [44, 45, 21, 22, 45, 45, 44, 45, 45, 44], [47, 47, 20, 21, 44, 47, 43, 47, 47, 43], [44, 21, 45, 22, 45, 45, 44, 45, 45, 44], [47, 20, 47, 21, 44, 47, 43, 47, 47, 43], [46, 50, 50, 23, 47, 50, 46, 50, 50, 46], [52, 52, 52, 22, 46, 52, 45, 52, 52, 45], [44, 26, 26, 45, 44, 45, 44, 45, 45, 44], [47, 25, 25, 47, 43, 47, 43, 47, 47, 43], [46, 50, 22, 50, 46, 50, 46, 50, 50, 46], [52, 52, 21, 52, 45, 52, 45, 52, 52, 45], [46, 22, 50, 50, 46, 50, 46, 50, 50, 46], [52, 21, 52, 52, 45, 52, 45, 52, 52, 45], [48, 55, 55, 55, 48, 55, 48, 55, 55, 48], [57, 57, 57, 57, 47, 57, 47, 57, 57, 47], [41, 24, 24, 19, 42, 42, 41, 42, 42, 41], [44, 23, 23, 18, 44, 44, 40, 44, 44, 40], [43, 47, 20, 20, 47, 47, 43, 47, 47, 43], [49, 49, 19, 19, 49, 49, 42, 49, 49, 42], [43, 20, 47, 20, 47, 47, 43, 47, 47, 43], [49, 19, 49, 19, 49, 49, 42, 49, 49, 42], [45, 52, 52, 21, 52, 52, 45, 52, 52, 45], [54, 54, 54, 20, 54, 54, 44, 54, 54, 44], [43, 25, 25, 47, 47, 47, 43, 47, 47, 43], [49, 24, 24, 49, 49, 49, 42, 49, 49, 42], [45, 52, 21, 52, 52, 52, 45, 52, 52, 45], [54, 54, 20, 54, 54, 54, 44, 54, 54, 44], [45, 21, 52, 52, 52, 52, 45, 52, 52, 45], [54, 20, 54, 54, 54, 54, 44, 54, 54, 44], [47, 57, 57, 57, 57, 57, 47, 57, 57, 47], [59, 59, 59, 59, 59, 59, 46, 59, 59, 46]]


==> anc/research/reconstruction/source10-vertex-literal-primes-costs.csv <==
34,26,26,26,40,24,26,40,40,20
26,25,25,25,39,24,25,39,39,19
36,29,22,27,42,21,27,42,42,20
31,31,21,26,41,21,26,41,41,19
36,22,29,27,42,21,27,42,42,20
31,21,31,26,41,21,26,41,41,19
38,34,34,28,44,18,28,44,44,20
36,36,36,27,43,18,27,43,43,19
36,27,27,29,41,25,23,41,41,18
31,26,26,31,40,25,22,40,40,17
38,34,23,34,43,22,24,43,43,18
36,36,22,36,42,22,23,42,42,17
38,23,34,34,43,22,24,43,43,18
36,22,36,36,42,22,23,42,42,17
40,39,39,39,45,19,25,45,45,18
41,41,41,41,44,19,24,44,44,17
33,25,25,24,26,23,24,38,38,18
28,24,24,23,28,23,23,37,37,17
35,31,21,25,31,20,25,40,40,18
33,33,20,24,33,20,24,39,39,17
35,21,31,25,31,20,25,40,40,18
33,20,33,24,33,20,24,39,39,17
37,36,36,26,36,17,26,42,42,18
38,38,38,25,38,17,25,41,41,17
35,26,26,31,31,24,21,39,39,16
33,25,25,33,33,24,20,38,38,15
37,36,22,36,36,21,22,41,41,16
38,38,21,38,38,21,21,40,40,15
37,22,36,36,36,21,22,41,41,16
38,21,38,38,38,21,21,40,40,15
39,41,41,41,41,18,23,43,43,16
43,43,43,43,43,18,22,42,42,15
37,23,23,27,42,29,27,42,42,20
30,22,22,26,41,30,26,41,41,19
39,33,19,28,44,33,28,44,44,20
35,35,18,27,43,34,27,43,43,19
39,19,33,28,44,33,28,44,44,20
35,18,35,27,43,34,27,43,43,19
41,38,38,29,46,37,29,46,46,20
40,40,40,28,45,38,28,45,45,19
39,24,24,33,43,33,24,43,43,18
35,23,23,35,42,34,23,42,42,17
41,38,20,38,45,37,25,45,45,18
40,40,19,40,44,38,24,44,44,17
41,20,38,38,45,37,25,45,45,18
40,19,40,40,44,38,24,44,44,17
43,43,43,43,47,41,26,47,47,18
45,45,45,45,46,42,25,46,46,17
36,22,22,25,30,30,25,40,40,18
32,21,21,24,32,31,24,39,39,17
38,35,18,26,35,34,26,42,42,18
37,37,17,25,37,35,25,41,41,17
38,18,35,26,35,34,26,42,42,18
37,17,37,25,37,35,25,41,41,17
40,40,40,27,40,38,27,44,44,18
42,42,42,26,42,39,26,43,43,17
38,23,23,35,35,34,22,41,41,16
37,22,22,37,37,35,21,40,40,15
40,40,19,40,40,38,23,43,43,16
42,42,18,42,42,39,22,42,42,15
40,19,40,40,40,38,23,43,43,16
42,18,42,42,42,39,22,42,42,15
42,45,45,45,45,42,24,45,45,16
47,47,47,47,47,43,23,44,44,15
37,28,28,24,42,25,37,42,42,19
29,27,27,23,41,25,36,41,41,18
39,32,24,25,44,22,39,44,44,19
34,34,23,24,43,22,38,43,43,18
39,24,32,25,44,22,39,44,44,19
34,23,34,24,43,22,38,43,43,18
41,37,37,26,46,19,41,46,46,19
39,39,39,25,45,19,40,45,45,18
39,29,29,32,43,26,39,43,43,17
34,28,28,34,42,26,38,42,42,16
41,37,25,37,45,23,41,45,45,17
39,39,24,39,44,23,40,44,44,16
41,25,37,37,45,23,41,45,45,17
39,24,39,39,44,23,40,44,44,16
43,42,42,42,47,20,43,47,47,17
44,44,44,44,46,20,42,46,46,16
36,27,27,22,29,24,36,40,40,17
31,26,26,21,31,24,35,39,39,16
38,34,23,23,34,21,38,42,42,17
36,36,22,22,36,21,37,41,41,16
38,23,34,23,34,21,38,42,42,17
36,22,36,22,36,21,37,41,41,16
40,39,39,24,39,18,40,44,44,17
41,41,41,23,41,18,39,43,43,16
38,28,28,34,34,25,38,41,41,15
36,27,27,36,36,25,37,40,40,14
40,39,24,39,39,22,40,43,43,15
41,41,23,41,41,22,39,42,42,14
40,24,39,39,39,22,40,43,43,15
41,23,41,41,41,22,39,42,42,14
42,44,44,44,44,19,42,45,45,15
46,46,46,46,46,19,41,44,44,14
40,25,25,25,44,32,40,44,44,19
33,24,24,24,43,33,39,43,43,18
42,36,21,26,46,36,42,46,46,19
38,38,20,25,45,37,41,45,45,18
42,21,36,26,46,36,42,46,46,19
38,20,38,25,45,37,41,45,45,18
44,41,41,27,48,40,44,48,48,19
43,43,43,26,47,41,43,47,47,18
42,26,26,36,45,36,42,45,45,17
38,25,25,38,44,37,41,44,44,16
44,41,22,41,47,40,44,47,47,17
43,43,21,43,46,41,43,46,46,16
44,22,41,41,47,40,44,47,47,17
43,21,43,43,46,41,43,46,46,16
46,46,46,46,49,44,46,49,49,17
48,48,48,48,48,45,45,48,48,16
39,24,24,23,33,33,39,42,42,17
35,23,23,22,35,34,38,41,41,16
41,38,20,24,38,37,41,44,44,17
40,40,19,23,40,38,40,43,43,16
41,20,38,24,38,37,41,44,44,17
40,19,40,23,40,38,40,43,43,16
43,43,43,25,43,41,43,46,46,17
45,45,45,24,45,42,42,45,45,16
41,25,25,38,38,37,41,43,43,15
40,24,24,40,40,38,40,42,42,14
43,43,21,43,43,41,43,45,45,15
45,45,20,45,45,42,42,44,44,14
43,21,43,43,43,41,43,45,45,15
45,20,45,45,45,42,42,44,44,14
45,48,48,48,48,45,45,47,47,15
50,50,50,50,50,46,44,46,46,14
33,25,25,24,38,23,24,26,38,18
28,24,24,23,37,23,23,28,37,17
35,31,21,25,40,20,25,31,40,18
33,33,20,24,39,20,24,33,39,17
35,21,31,25,40,20,25,31,40,18
33,20,33,24,39,20,24,33,39,17
37,36,36,26,42,17,26,36,42,18
38,38,38,25,41,17,25,38,41,17
35,26,26,31,39,24,21,31,39,16
33,25,25,33,38,24,20,33,38,15
37,36,22,36,41,21,22,36,41,16
38,38,21,38,40,21,21,38,40,15
37,22,36,36,41,21,22,36,41,16
38,21,38,38,40,21,21,38,40,15
39,41,41,41,43,18,23,41,43,16
43,43,43,43,42,18,22,43,42,15
32,24,24,22,28,22,22,28,36,16
30,23,23,21,30,22,21,30,35,15
34,33,20,23,33,19,23,33,38,16
35,35,19,22,35,19,22,35,37,15
34,20,33,23,33,19,23,33,38,16
35,19,35,22,35,19,22,35,37,15
36,38,38,24,38,16,24,38,40,16
40,40,40,23,40,16,23,40,39,15
34,25,25,33,33,23,19,33,37,14
35,24,24,35,35,23,18,35,36,13
36,38,21,38,38,20,20,38,39,14
40,40,20,40,40,20,19,40,38,13
36,21,38,38,38,20,20,38,39,14
40,20,40,40,40,20,19,40,38,13
38,43,43,43,43,17,21,43,41,14
45,45,45,45,45,17,20,45,40,13
36,22,22,25,40,30,25,30,40,18
32,21,21,24,39,31,24,32,39,17
38,35,18,26,42,34,26,35,42,18
37,37,17,25,41,35,25,37,41,17
38,18,35,26,42,34,26,35,42,18
37,17,37,25,41,35,25,37,41,17
40,40,40,27,44,38,27,40,44,18
42,42,42,26,43,39,26,42,43,17
38,23,23,35,41,34,22,35,41,16
37,22,22,37,40,35,21,37,40,15
40,40,19,40,43,38,23,40,43,16
42,42,18,42,42,39,22,42,42,15
40,19,40,40,43,38,23,40,43,16
42,18,42,42,42,39,22,42,42,15
42,45,45,45,45,42,24,45,45,16
47,47,47,47,44,43,23,47,44,15
35,21,21,23,32,31,23,32,38,16
34,20,20,22,34,32,22,34,37,15
37,37,17,24,37,35,24,37,40,16
39,39,16,23,39,36,23,39,39,15
37,17,37,24,37,35,24,37,40,16
39,16,39,23,39,36,23,39,39,15
39,42,42,25,42,39,25,42,42,16
44,44,44,24,44,40,24,44,41,15
37,22,22,37,37,35,20,37,39,14
39,21,21,39,39,36,19,39,38,13
39,42,18,42,42,39,21,42,41,14
44,44,17,44,44,40,20,44,40,13
39,18,42,42,42,39,21,42,41,14
44,17,44,44,44,40,20,44,40,13
41,47,47,47,47,43,22,47,43,14
49,49,49,49,49,44,21,49,42,13
36,27,27,22,40,24,36,29,40,17
31,26,26,21,39,24,35,31,39,16
38,34,23,23,42,21,38,34,42,17
36,36,22,22,41,21,37,36,41,16
38,23,34,23,42,21,38,34,42,17
36,22,36,22,41,21,37,36,41,16
40,39,39,24,44,18,40,39,44,17
41,41,41,23,43,18,39,41,43,16
38,28,28,34,41,25,38,34,41,15
36,27,27,36,40,25,37,36,40,14
40,39,24,39,43,22,40,39,43,15
41,41,23,41,42,22,39,41,42,14
40,24,39,39,43,22,40,39,43,15
41,23,41,41,42,22,39,41,42,14
42,44,44,44,45,19,42,44,45,15
46,46,46,46,44,19,41,46,44,14
35,26,26,20,31,23,35,31,38,15
33,25,25,19,33,23,34,33,37,14
37,36,22,21,36,20,37,36,40,15
38,38,21,20,38,20,36,38,39,14
37,22,36,21,36,20,37,36,40,15
38,21,38,20,38,20,36,38,39,14
39,41,41,22,41,17,39,41,42,15
43,43,43,21,43,17,38,43,41,14
37,27,27,36,36,24,37,36,39,13
38,26,26,38,38,24,36,38,38,12
39,41,23,41,41,21,39,41,41,13
43,43,22,43,43,21,38,43,40,12
39,23,41,41,41,21,39,41,41,13
43,22,43,43,43,21,38,43,40,12
41,46,46,46,46,18,41,46,43,13
48,48,48,48,48,18,40,48,42,12
39,24,24,23,42,33,39,33,42,17
35,23,23,22,41,34,38,35,41,16
41,38,20,24,44,37,41,38,44,17
40,40,19,23,43,38,40,40,43,16
41,20,38,24,44,37,41,38,44,17
40,19,40,23,43,38,40,40,43,16
43,43,43,25,46,41,43,43,46,17
45,45,45,24,45,42,42,45,45,16
41,25,25,38,43,37,41,38,43,15
40,24,24,40,42,38,40,40,42,14
43,43,21,43,45,41,43,43,45,15
45,45,20,45,44,42,42,45,44,14
43,21,43,43,45,41,43,43,45,15
45,20,45,45,44,42,42,45,44,14
45,48,48,48,47,45,45,48,47,15
50,50,50,50,46,46,44,50,46,14
38,23,23,21,35,34,38,35,40,15
37,22,22,20,37,35,37,37,39,14
40,40,19,22,40,38,40,40,42,15
42,42,18,21,42,39,39,42,41,14
40,19,40,22,40,38,40,40,42,15
42,18,42,21,42,39,39,42,41,14
42,45,45,23,45,42,42,45,44,15
47,47,47,22,47,43,41,47,43,14
40,24,24,40,40,38,40,40,41,13
42,23,23,42,42,39,39,42,40,12
42,45,20,45,45,42,42,45,43,13
47,47,19,47,47,43,41,47,42,12
42,20,45,45,45,42,42,45,43,13
47,19,47,47,47,43,41,47,42,12
44,50,50,50,50,46,44,50,45,13
52,52,52,52,52,47,43,52,44,12
33,25,25,24,38,23,24,38,26,18
28,24,24,23,37,23,23,37,28,17
35,31,21,25,40,20,25,40,31,18
33,33,20,24,39,20,24,39,33,17
35,21,31,25,40,20,25,40,31,18
33,20,33,24,39,20,24,39,33,17
37,36,36,26,42,17,26,42,36,18
38,38,38,25,41,17,25,41,38,17
35,26,26,31,39,24,21,39,31,16
33,25,25,33,38,24,20,38,33,15
37,36,22,36,41,21,22,41,36,16
38,38,21,38,40,21,21,40,38,15
37,22,36,36,41,21,22,41,36,16
38,21,38,38,40,21,21,40,38,15
39,41,41,41,43,18,23,43,41,16
43,43,43,43,42,18,22,42,43,15
32,24,24,22,28,22,22,36,28,16
30,23,23,21,30,22,21,35,30,15
34,33,20,23,33,19,23,38,33,16
35,35,19,22,35,19,22,37,35,15
34,20,33,23,33,19,23,38,33,16
35,19,35,22,35,19,22,37,35,15
36,38,38,24,38,16,24,40,38,16
40,40,40,23,40,16,23,39,40,15
34,25,25,33,33,23,19,37,33,14
35,24,24,35,35,23,18,36,35,13
36,38,21,38,38,20,20,39,38,14
40,40,20,40,40,20,19,38,40,13
36,21,38,38,38,20,20,39,38,14
40,20,40,40,40,20,19,38,40,13
38,43,43,43,43,17,21,41,43,14
45,45,45,45,45,17,20,40,45,13
36,22,22,25,40,30,25,40,30,18
32,21,21,24,39,31,24,39,32,17
38,35,18,26,42,34,26,42,35,18
37,37,17,25,41,35,25,41,37,17
38,18,35,26,42,34,26,42,35,18
37,17,37,25,41,35,25,41,37,17
40,40,40,27,44,38,27,44,40,18
42,42,42,26,43,39,26,43,42,17
38,23,23,35,41,34,22,41,35,16
37,22,22,37,40,35,21,40,37,15
40,40,19,40,43,38,23,43,40,16
42,42,18,42,42,39,22,42,42,15
40,19,40,40,43,38,23,43,40,16
42,18,42,42,42,39,22,42,42,15
42,45,45,45,45,42,24,45,45,16
47,47,47,47,44,43,23,44,47,15
35,21,21,23,32,31,23,38,32,16
34,20,20,22,34,32,22,37,34,15
37,37,17,24,37,35,24,40,37,16
39,39,16,23,39,36,23,39,39,15
37,17,37,24,37,35,24,40,37,16
39,16,39,23,39,36,23,39,39,15
39,42,42,25,42,39,25,42,42,16
44,44,44,24,44,40,24,41,44,15
37,22,22,37,37,35,20,39,37,14
39,21,21,39,39,36,19,38,39,13
39,42,18,42,42,39,21,41,42,14
44,44,17,44,44,40,20,40,44,13
39,18,42,42,42,39,21,41,42,14
44,17,44,44,44,40,20,40,44,13
41,47,47,47,47,43,22,43,47,14
49,49,49,49,49,44,21,42,49,13
36,27,27,22,40,24,36,40,29,17
31,26,26,21,39,24,35,39,31,16
38,34,23,23,42,21,38,42,34,17
36,36,22,22,41,21,37,41,36,16
38,23,34,23,42,21,38,42,34,17
36,22,36,22,41,21,37,41,36,16
40,39,39,24,44,18,40,44,39,17
41,41,41,23,43,18,39,43,41,16
38,28,28,34,41,25,38,41,34,15
36,27,27,36,40,25,37,40,36,14
40,39,24,39,43,22,40,43,39,15
41,41,23,41,42,22,39,42,41,14
40,24,39,39,43,22,40,43,39,15
41,23,41,41,42,22,39,42,41,14
42,44,44,44,45,19,42,45,44,15
46,46,46,46,44,19,41,44,46,14
35,26,26,20,31,23,35,38,31,15
33,25,25,19,33,23,34,37,33,14
37,36,22,21,36,20,37,40,36,15
38,38,21,20,38,20,36,39,38,14
37,22,36,21,36,20,37,40,36,15
38,21,38,20,38,20,36,39,38,14
39,41,41,22,41,17,39,42,41,15
43,43,43,21,43,17,38,41,43,14
37,27,27,36,36,24,37,39,36,13
38,26,26,38,38,24,36,38,38,12
39,41,23,41,41,21,39,41,41,13
43,43,22,43,43,21,38,40,43,12
39,23,41,41,41,21,39,41,41,13
43,22,43,43,43,21,38,40,43,12
41,46,46,46,46,18,41,43,46,13
48,48,48,48,48,18,40,42,48,12
39,24,24,23,42,33,39,42,33,17
35,23,23,22,41,34,38,41,35,16
41,38,20,24,44,37,41,44,38,17
40,40,19,23,43,38,40,43,40,16
41,20,38,24,44,37,41,44,38,17
40,19,40,23,43,38,40,43,40,16
43,43,43,25,46,41,43,46,43,17
45,45,45,24,45,42,42,45,45,16
41,25,25,38,43,37,41,43,38,15
40,24,24,40,42,38,40,42,40,14
43,43,21,43,45,41,43,45,43,15
45,45,20,45,44,42,42,44,45,14
43,21,43,43,45,41,43,45,43,15
45,20,45,45,44,42,42,44,45,14
45,48,48,48,47,45,45,47,48,15
50,50,50,50,46,46,44,46,50,14
38,23,23,21,35,34,38,40,35,15
37,22,22,20,37,35,37,39,37,14
40,40,19,22,40,38,40,42,40,15
42,42,18,21,42,39,39,41,42,14
40,19,40,22,40,38,40,42,40,15
42,18,42,21,42,39,39,41,42,14
42,45,45,23,45,42,42,44,45,15
47,47,47,22,47,43,41,43,47,14
40,24,24,40,40,38,40,41,40,13
42,23,23,42,42,39,39,40,42,12
42,45,20,45,45,42,42,43,45,13
47,47,19,47,47,43,41,42,47,12
42,20,45,45,45,42,42,43,45,13
47,19,47,47,47,43,41,42,47,12
44,50,50,50,50,46,44,45,50,13
52,52,52,52,52,47,43,44,52,12
32,24,24,22,36,22,22,28,28,16
30,23,23,21,35,22,21,30,30,15
34,33,20,23,38,19,23,33,33,16
35,35,19,22,37,19,22,35,35,15
34,20,33,23,38,19,23,33,33,16
35,19,35,22,37,19,22,35,35,15
36,38,38,24,40,16,24,38,38,16
40,40,40,23,39,16,23,40,40,15
34,25,25,33,37,23,19,33,33,14
35,24,24,35,36,23,18,35,35,13
36,38,21,38,39,20,20,38,38,14
40,40,20,40,38,20,19,40,40,13
36,21,38,38,39,20,20,38,38,14
40,20,40,40,38,20,19,40,40,13
38,43,43,43,41,17,21,43,43,14
45,45,45,45,40,17,20,45,45,13
31,23,23,20,30,21,20,30,30,14
32,22,22,19,32,21,19,32,32,13
33,35,19,21,35,18,21,35,35,14
37,37,18,20,37,18,20,37,37,13
33,19,35,21,35,18,21,35,35,14
37,18,37,20,37,18,20,37,37,13
35,40,40,22,40,15,22,40,40,14
42,42,42,21,42,15,21,42,42,13
33,24,24,35,35,22,17,35,35,12
37,23,23,37,37,22,16,37,37,11
35,40,20,40,40,19,18,40,40,12
42,42,19,42,42,19,17,42,42,11
35,20,40,40,40,19,18,40,40,12
42,19,42,42,42,19,17,42,42,11
37,45,45,45,45,16,19,45,45,12
47,47,47,47,47,16,18,47,47,11
35,21,21,23,38,31,23,32,32,16
34,20,20,22,37,32,22,34,34,15
37,37,17,24,40,35,24,37,37,16
39,39,16,23,39,36,23,39,39,15
37,17,37,24,40,35,24,37,37,16
39,16,39,23,39,36,23,39,39,15
39,42,42,25,42,39,25,42,42,16
44,44,44,24,41,40,24,44,44,15
37,22,22,37,39,35,20,37,37,14
39,21,21,39,38,36,19,39,39,13
39,42,18,42,41,39,21,42,42,14
44,44,17,44,40,40,20,44,44,13
39,18,42,42,41,39,21,42,42,14
44,17,44,44,40,40,20,44,44,13
41,47,47,47,43,43,22,47,47,14
49,49,49,49,42,44,21,49,49,13
34,20,20,21,34,32,21,34,34,14
36,19,19,20,36,33,20,36,36,13
36,39,16,22,39,36,22,39,39,14
41,41,15,21,41,37,21,41,41,13
36,16,39,22,39,36,22,39,39,14
41,15,41,21,41,37,21,41,41,13
38,44,44,23,44,40,23,44,44,14
46,46,46,22,46,41,22,46,46,13
36,21,21,39,39,36,18,39,39,12
41,20,20,41,41,37,17,41,41,11
38,44,17,44,44,40,19,44,44,12
46,46,16,46,46,41,18,46,46,11
38,17,44,44,44,40,19,44,44,12
46,16,46,46,46,41,18,46,46,11
40,49,49,49,49,44,20,49,49,12
51,51,51,51,51,45,19,51,51,11
35,26,26,20,38,23,35,31,31,15
33,25,25,19,37,23,34,33,33,14
37,36,22,21,40,20,37,36,36,15
38,38,21,20,39,20,36,38,38,14
37,22,36,21,40,20,37,36,36,15
38,21,38,20,39,20,36,38,38,14
39,41,41,22,42,17,39,41,41,15
43,43,43,21,41,17,38,43,43,14
37,27,27,36,39,24,37,36,36,13
38,26,26,38,38,24,36,38,38,12
39,41,23,41,41,21,39,41,41,13
43,43,22,43,40,21,38,43,43,12
39,23,41,41,41,21,39,41,41,13
43,22,43,43,40,21,38,43,43,12
41,46,46,46,43,18,41,46,46,13
48,48,48,48,42,18,40,48,48,12
34,25,25,18,33,22,34,33,33,13
35,24,24,17,35,22,33,35,35,12
36,38,21,19,38,19,36,38,38,13
40,40,20,18,40,19,35,40,40,12
36,21,38,19,38,19,36,38,38,13
40,20,40,18,40,19,35,40,40,12
38,43,43,20,43,16,38,43,43,13
45,45,45,19,45,16,37,45,45,12
36,26,26,38,38,23,36,38,38,11
40,25,25,40,40,23,35,40,40,10
38,43,22,43,43,20,38,43,43,11
45,45,21,45,45,20,37,45,45,10
38,22,43,43,43,20,38,43,43,11
45,21,45,45,45,20,37,45,45,10
40,48,48,48,48,17,40,48,48,11
50,50,50,50,50,17,39,50,50,10
38,23,23,21,40,34,38,35,35,15
37,22,22,20,39,35,37,37,37,14
40,40,19,22,42,38,40,40,40,15
42,42,18,21,41,39,39,42,42,14
40,19,40,22,42,38,40,40,40,15
42,18,42,21,41,39,39,42,42,14
42,45,45,23,44,42,42,45,45,15
47,47,47,22,43,43,41,47,47,14
40,24,24,40,41,38,40,40,40,13
42,23,23,42,40,39,39,42,42,12
42,45,20,45,43,42,42,45,45,13
47,47,19,47,42,43,41,47,47,12
42,20,45,45,43,42,42,45,45,13
47,19,47,47,42,43,41,47,47,12
44,50,50,50,45,46,44,50,50,13
52,52,52,52,44,47,43,52,52,12
37,22,22,19,37,35,37,37,37,13
39,21,21,18,39,36,36,39,39,12
39,42,18,20,42,39,39,42,42,13
44,44,17,19,44,40,38,44,44,12
39,18,42,20,42,39,39,42,42,13
44,17,44,19,44,40,38,44,44,12
41,47,47,21,47,43,41,47,47,13
49,49,49,20,49,44,40,49,49,12
39,23,23,42,42,39,39,42,42,11
44,22,22,44,44,40,38,44,44,10
41,47,19,47,47,43,41,47,47,11
49,49,18,49,49,44,40,49,49,10
41,19,47,47,47,43,41,47,47,11
49,18,49,49,49,44,40,49,49,10
43,52,52,52,52,47,43,52,52,11
54,54,54,54,54,48,42,54,54,10
38,28,28,26,43,25,26,43,43,38
30,27,27,25,42,25,25,42,42,37
40,33,24,27,45,22,27,45,45,40
35,35,23,26,44,22,26,44,44,39
40,24,33,27,45,22,27,45,45,40
35,23,35,26,44,22,26,44,44,39
42,38,38,28,47,19,28,47,47,42
40,40,40,27,46,19,27,46,46,41
40,29,29,33,44,26,23,44,44,40
35,28,28,35,43,26,22,43,43,39
42,38,25,38,46,23,24,46,46,42
40,40,24,40,45,23,23,45,45,41
42,25,38,38,46,23,24,46,46,42
40,24,40,40,45,23,23,45,45,41
44,43,43,43,48,20,25,48,48,44
45,45,45,45,47,20,24,47,47,43
37,27,27,24,30,24,24,41,41,37
32,26,26,23,32,24,23,40,40,36
39,35,23,25,35,21,25,43,43,39
37,37,22,24,37,21,24,42,42,38
39,23,35,25,35,21,25,43,43,39
37,22,37,24,37,21,24,42,42,38
41,40,40,26,40,18,26,45,45,41
42,42,42,25,42,18,25,44,44,40
39,28,28,35,35,25,21,42,42,39
37,27,27,37,37,25,20,41,41,38
41,40,24,40,40,22,22,44,44,41
42,42,23,42,42,22,21,43,43,40
41,24,40,40,40,22,22,44,44,41
42,23,42,42,42,22,21,43,43,40
43,45,45,45,45,19,23,46,46,43
47,47,47,47,47,19,22,45,45,42
41,25,25,27,45,33,27,45,45,41
34,24,24,26,44,34,26,44,44,40
43,37,21,28,47,37,28,47,47,43
39,39,20,27,46,38,27,46,46,42
43,21,37,28,47,37,28,47,47,43
39,20,39,27,46,38,27,46,46,42
45,42,42,29,49,41,29,49,49,45
44,44,44,28,48,42,28,48,48,44
43,26,26,37,46,37,24,46,46,43
39,25,25,39,45,38,23,45,45,42
45,42,22,42,48,41,25,48,48,45
44,44,21,44,47,42,24,47,47,44
45,22,42,42,48,41,25,48,48,45
44,21,44,44,47,42,24,47,47,44
47,47,47,47,50,45,26,50,50,47
49,49,49,49,49,46,25,49,49,46
40,24,24,25,34,34,25,43,43,40
36,23,23,24,36,35,24,42,42,39
42,39,20,26,39,38,26,45,45,42
41,41,19,25,41,39,25,44,44,41
42,20,39,26,39,38,26,45,45,42
41,19,41,25,41,39,25,44,44,41
44,44,44,27,44,42,27,47,47,44
46,46,46,26,46,43,26,46,46,43
42,25,25,39,39,38,22,44,44,42
41,24,24,41,41,39,21,43,43,41
44,44,21,44,44,42,23,46,46,44
46,46,20,46,46,43,22,45,45,43
44,21,44,44,44,42,23,46,46,44
46,20,46,46,46,43,22,45,45,43
46,49,49,49,49,46,24,48,48,46
51,51,51,51,51,47,23,47,47,45
41,30,30,24,45,26,41,45,45,41
33,29,29,23,44,26,40,44,44,40
43,36,26,25,47,23,43,47,47,43
38,38,25,24,46,23,42,46,46,42
43,26,36,25,47,23,43,47,47,43
38,25,38,24,46,23,42,46,46,42
45,41,41,26,49,20,45,49,49,45
43,43,43,25,48,20,44,48,48,44
43,31,31,36,46,27,43,46,46,43
38,30,30,38,45,27,42,45,45,42
45,41,27,41,48,24,45,48,48,45
43,43,26,43,47,24,44,47,47,44
45,27,41,41,48,24,45,48,48,45
43,26,43,43,47,24,44,47,47,44
47,46,46,46,50,21,47,50,50,47
48,48,48,48,49,21,46,49,49,46
40,29,29,22,33,25,40,43,43,40
35,28,28,21,35,25,39,42,42,39
42,38,25,23,38,22,42,45,45,42
40,40,24,22,40,22,41,44,44,41
42,25,38,23,38,22,42,45,45,42
40,24,40,22,40,22,41,44,44,41
44,43,43,24,43,19,44,47,47,44
45,45,45,23,45,19,43,46,46,43
42,30,30,38,38,26,42,44,44,42
40,29,29,40,40,26,41,43,43,41
44,43,26,43,43,23,44,46,46,44
45,45,25,45,45,23,43,45,45,43
44,26,43,43,43,23,44,46,46,44
45,25,45,45,45,23,43,45,45,43
46,48,48,48,48,20,46,48,48,46
50,50,50,50,50,20,45,47,47,45
44,27,27,25,47,36,44,47,47,44
37,26,26,24,46,37,43,46,46,43
46,40,23,26,49,40,46,49,49,46
42,42,22,25,48,41,45,48,48,45
46,23,40,26,49,40,46,49,49,46
42,22,42,25,48,41,45,48,48,45
48,45,45,27,51,44,48,51,51,48
47,47,47,26,50,45,47,50,50,47
46,28,28,40,48,40,46,48,48,46
42,27,27,42,47,41,45,47,47,45
48,45,24,45,50,44,48,50,50,48
47,47,23,47,49,45,47,49,49,47
48,24,45,45,50,44,48,50,50,48
47,23,47,47,49,45,47,49,49,47
50,50,50,50,52,48,50,52,52,50
52,52,52,52,51,49,49,51,51,49
43,26,26,23,37,37,43,45,45,43
39,25,25,22,39,38,42,44,44,42
45,42,22,24,42,41,45,47,47,45
44,44,21,23,44,42,44,46,46,44
45,22,42,24,42,41,45,47,47,45
44,21,44,23,44,42,44,46,46,44
47,47,47,25,47,45,47,49,49,47
49,49,49,24,49,46,46,48,48,46
45,27,27,42,42,41,45,46,46,45
44,26,26,44,44,42,44,45,45,44
47,47,23,47,47,45,47,48,48,47
49,49,22,49,49,46,46,47,47,46
47,23,47,47,47,45,47,48,48,47
49,22,49,49,49,46,46,47,47,46
49,52,52,52,52,49,49,50,50,49
54,54,54,54,54,50,48,49,49,48
37,27,27,24,41,24,24,30,41,37
32,26,26,23,40,24,23,32,40,36
39,35,23,25,43,21,25,35,43,39
37,37,22,24,42,21,24,37,42,38
39,23,35,25,43,21,25,35,43,39
37,22,37,24,42,21,24,37,42,38
41,40,40,26,45,18,26,40,45,41
42,42,42,25,44,18,25,42,44,40
39,28,28,35,42,25,21,35,42,39
37,27,27,37,41,25,20,37,41,38
41,40,24,40,44,22,22,40,44,41
42,42,23,42,43,22,21,42,43,40
41,24,40,40,44,22,22,40,44,41
42,23,42,42,43,22,21,42,43,40
43,45,45,45,46,19,23,45,46,43
47,47,47,47,45,19,22,47,45,42
36,26,26,22,32,23,22,32,39,36
34,25,25,21,34,23,21,34,38,35
38,37,22,23,37,20,23,37,41,38
39,39,21,22,39,20,22,39,40,37
38,22,37,23,37,20,23,37,41,38
39,21,39,22,39,20,22,39,40,37
40,42,42,24,42,17,24,42,43,40
44,44,44,23,44,17,23,44,42,39
38,27,27,37,37,24,19,37,40,38
39,26,26,39,39,24,18,39,39,37
40,42,23,42,42,21,20,42,42,40
44,44,22,44,44,21,19,44,41,39
40,23,42,42,42,21,20,42,42,40
44,22,44,44,44,21,19,44,41,39
42,47,47,47,47,18,21,47,44,42
49,49,49,49,49,18,20,49,43,41
40,24,24,25,43,34,25,34,43,40
36,23,23,24,42,35,24,36,42,39
42,39,20,26,45,38,26,39,45,42
41,41,19,25,44,39,25,41,44,41
42,20,39,26,45,38,26,39,45,42
41,19,41,25,44,39,25,41,44,41
44,44,44,27,47,42,27,44,47,44
46,46,46,26,46,43,26,46,46,43
42,25,25,39,44,38,22,39,44,42
41,24,24,41,43,39,21,41,43,41
44,44,21,44,46,42,23,44,46,44
46,46,20,46,45,43,22,46,45,43
44,21,44,44,46,42,23,44,46,44
46,20,46,46,45,43,22,46,45,43
46,49,49,49,48,46,24,49,48,46
51,51,51,51,47,47,23,51,47,45
39,23,23,23,36,35,23,36,41,39
38,22,22,22,38,36,22,38,40,38
41,41,19,24,41,39,24,41,43,41
43,43,18,23,43,40,23,43,42,40
41,19,41,24,41,39,24,41,43,41
43,18,43,23,43,40,23,43,42,40
43,46,46,25,46,43,25,46,45,43
48,48,48,24,48,44,24,48,44,42
41,24,24,41,41,39,20,41,42,41
43,23,23,43,43,40,19,43,41,40
43,46,20,46,46,43,21,46,44,43
48,48,19,48,48,44,20,48,43,42
43,20,46,46,46,43,21,46,44,43
48,19,48,48,48,44,20,48,43,42
45,51,51,51,51,47,22,51,46,45
53,53,53,53,53,48,21,53,45,44
40,29,29,22,43,25,40,33,43,40
35,28,28,21,42,25,39,35,42,39
42,38,25,23,45,22,42,38,45,42
40,40,24,22,44,22,41,40,44,41
42,25,38,23,45,22,42,38,45,42
40,24,40,22,44,22,41,40,44,41
44,43,43,24,47,19,44,43,47,44
45,45,45,23,46,19,43,45,46,43
42,30,30,38,44,26,42,38,44,42
40,29,29,40,43,26,41,40,43,41
44,43,26,43,46,23,44,43,46,44
45,45,25,45,45,23,43,45,45,43
44,26,43,43,46,23,44,43,46,44
45,25,45,45,45,23,43,45,45,43
46,48,48,48,48,20,46,48,48,46
50,50,50,50,47,20,45,50,47,45
39,28,28,20,35,24,39,35,41,39
37,27,27,19,37,24,38,37,40,38
41,40,24,21,40,21,41,40,43,41
42,42,23,20,42,21,40,42,42,40
41,24,40,21,40,21,41,40,43,41
42,23,42,20,42,21,40,42,42,40
43,45,45,22,45,18,43,45,45,43
47,47,47,21,47,18,42,47,44,42
41,29,29,40,40,25,41,40,42,41
42,28,28,42,42,25,40,42,41,40
43,45,25,45,45,22,43,45,44,43
47,47,24,47,47,22,42,47,43,42
43,25,45,45,45,22,43,45,44,43
47,24,47,47,47,22,42,47,43,42
45,50,50,50,50,19,45,50,46,45
52,52,52,52,52,19,44,52,45,44
43,26,26,23,45,37,43,37,45,43
39,25,25,22,44,38,42,39,44,42
45,42,22,24,47,41,45,42,47,45
44,44,21,23,46,42,44,44,46,44
45,22,42,24,47,41,45,42,47,45
44,21,44,23,46,42,44,44,46,44
47,47,47,25,49,45,47,47,49,47
49,49,49,24,48,46,46,49,48,46
45,27,27,42,46,41,45,42,46,45
44,26,26,44,45,42,44,44,45,44
47,47,23,47,48,45,47,47,48,47
49,49,22,49,47,46,46,49,47,46
47,23,47,47,48,45,47,47,48,47
49,22,49,49,47,46,46,49,47,46
49,52,52,52,50,49,49,52,50,49
54,54,54,54,49,50,48,54,49,48
42,25,25,21,39,38,42,39,43,42
41,24,24,20,41,39,41,41,42,41
44,44,21,22,44,42,44,44,45,44
46,46,20,21,46,43,43,46,44,43
44,21,44,22,44,42,44,44,45,44
46,20,46,21,46,43,43,46,44,43
46,49,49,23,49,46,46,49,47,46
51,51,51,22,51,47,45,51,46,45
44,26,26,44,44,42,44,44,44,44
46,25,25,46,46,43,43,46,43,43
46,49,22,49,49,46,46,49,46,46
51,51,21,51,51,47,45,51,45,45
46,22,49,49,49,46,46,49,46,46
51,21,51,51,51,47,45,51,45,45
48,54,54,54,54,50,48,54,48,48
56,56,56,56,56,51,47,56,47,47
37,27,27,24,41,24,24,41,30,37
32,26,26,23,40,24,23,40,32,36
39,35,23,25,43,21,25,43,35,39
37,37,22,24,42,21,24,42,37,38
39,23,35,25,43,21,25,43,35,39
37,22,37,24,42,21,24,42,37,38
41,40,40,26,45,18,26,45,40,41
42,42,42,25,44,18,25,44,42,40
39,28,28,35,42,25,21,42,35,39
37,27,27,37,41,25,20,41,37,38
41,40,24,40,44,22,22,44,40,41
42,42,23,42,43,22,21,43,42,40
41,24,40,40,44,22,22,44,40,41
42,23,42,42,43,22,21,43,42,40
43,45,45,45,46,19,23,46,45,43
47,47,47,47,45,19,22,45,47,42
36,26,26,22,32,23,22,39,32,36
34,25,25,21,34,23,21,38,34,35
38,37,22,23,37,20,23,41,37,38
39,39,21,22,39,20,22,40,39,37
38,22,37,23,37,20,23,41,37,38
39,21,39,22,39,20,22,40,39,37
40,42,42,24,42,17,24,43,42,40
44,44,44,23,44,17,23,42,44,39
38,27,27,37,37,24,19,40,37,38
39,26,26,39,39,24,18,39,39,37
40,42,23,42,42,21,20,42,42,40
44,44,22,44,44,21,19,41,44,39
40,23,42,42,42,21,20,42,42,40
44,22,44,44,44,21,19,41,44,39
42,47,47,47,47,18,21,44,47,42
49,49,49,49,49,18,20,43,49,41
40,24,24,25,43,34,25,43,34,40
36,23,23,24,42,35,24,42,36,39
42,39,20,26,45,38,26,45,39,42
41,41,19,25,44,39,25,44,41,41
42,20,39,26,45,38,26,45,39,42
41,19,41,25,44,39,25,44,41,41
44,44,44,27,47,42,27,47,44,44
46,46,46,26,46,43,26,46,46,43
42,25,25,39,44,38,22,44,39,42
41,24,24,41,43,39,21,43,41,41
44,44,21,44,46,42,23,46,44,44
46,46,20,46,45,43,22,45,46,43
44,21,44,44,46,42,23,46,44,44
46,20,46,46,45,43,22,45,46,43
46,49,49,49,48,46,24,48,49,46
51,51,51,51,47,47,23,47,51,45
39,23,23,23,36,35,23,41,36,39
38,22,22,22,38,36,22,40,38,38
41,41,19,24,41,39,24,43,41,41
43,43,18,23,43,40,23,42,43,40
41,19,41,24,41,39,24,43,41,41
43,18,43,23,43,40,23,42,43,40
43,46,46,25,46,43,25,45,46,43
48,48,48,24,48,44,24,44,48,42
41,24,24,41,41,39,20,42,41,41
43,23,23,43,43,40,19,41,43,40
43,46,20,46,46,43,21,44,46,43
48,48,19,48,48,44,20,43,48,42
43,20,46,46,46,43,21,44,46,43
48,19,48,48,48,44,20,43,48,42
45,51,51,51,51,47,22,46,51,45
53,53,53,53,53,48,21,45,53,44
40,29,29,22,43,25,40,43,33,40
35,28,28,21,42,25,39,42,35,39
42,38,25,23,45,22,42,45,38,42
40,40,24,22,44,22,41,44,40,41
42,25,38,23,45,22,42,45,38,42
40,24,40,22,44,22,41,44,40,41
44,43,43,24,47,19,44,47,43,44
45,45,45,23,46,19,43,46,45,43
42,30,30,38,44,26,42,44,38,42
40,29,29,40,43,26,41,43,40,41
44,43,26,43,46,23,44,46,43,44
45,45,25,45,45,23,43,45,45,43
44,26,43,43,46,23,44,46,43,44
45,25,45,45,45,23,43,45,45,43
46,48,48,48,48,20,46,48,48,46
50,50,50,50,47,20,45,47,50,45
39,28,28,20,35,24,39,41,35,39
37,27,27,19,37,24,38,40,37,38
41,40,24,21,40,21,41,43,40,41
42,42,23,20,42,21,40,42,42,40
41,24,40,21,40,21,41,43,40,41
42,23,42,20,42,21,40,42,42,40
43,45,45,22,45,18,43,45,45,43
47,47,47,21,47,18,42,44,47,42
41,29,29,40,40,25,41,42,40,41
42,28,28,42,42,25,40,41,42,40
43,45,25,45,45,22,43,44,45,43
47,47,24,47,47,22,42,43,47,42
43,25,45,45,45,22,43,44,45,43
47,24,47,47,47,22,42,43,47,42
45,50,50,50,50,19,45,46,50,45
52,52,52,52,52,19,44,45,52,44
43,26,26,23,45,37,43,45,37,43
39,25,25,22,44,38,42,44,39,42
45,42,22,24,47,41,45,47,42,45
44,44,21,23,46,42,44,46,44,44
45,22,42,24,47,41,45,47,42,45
44,21,44,23,46,42,44,46,44,44
47,47,47,25,49,45,47,49,47,47
49,49,49,24,48,46,46,48,49,46
45,27,27,42,46,41,45,46,42,45
44,26,26,44,45,42,44,45,44,44
47,47,23,47,48,45,47,48,47,47
49,49,22,49,47,46,46,47,49,46
47,23,47,47,48,45,47,48,47,47
49,22,49,49,47,46,46,47,49,46
49,52,52,52,50,49,49,50,52,49
54,54,54,54,49,50,48,49,54,48
42,25,25,21,39,38,42,43,39,42
41,24,24,20,41,39,41,42,41,41
44,44,21,22,44,42,44,45,44,44
46,46,20,21,46,43,43,44,46,43
44,21,44,22,44,42,44,45,44,44
46,20,46,21,46,43,43,44,46,43
46,49,49,23,49,46,46,47,49,46
51,51,51,22,51,47,45,46,51,45
44,26,26,44,44,42,44,44,44,44
46,25,25,46,46,43,43,43,46,43
46,49,22,49,49,46,46,46,49,46
51,51,21,51,51,47,45,45,51,45
46,22,49,49,49,46,46,46,49,46
51,21,51,51,51,47,45,45,51,45
48,54,54,54,54,50,48,48,54,48
56,56,56,56,56,51,47,47,56,47
36,26,26,22,39,23,22,32,32,36
34,25,25,21,38,23,21,34,34,35
38,37,22,23,41,20,23,37,37,38
39,39,21,22,40,20,22,39,39,37
38,22,37,23,41,20,23,37,37,38
39,21,39,22,40,20,22,39,39,37
40,42,42,24,43,17,24,42,42,40
44,44,44,23,42,17,23,44,44,39
38,27,27,37,40,24,19,37,37,38
39,26,26,39,39,24,18,39,39,37
40,42,23,42,42,21,20,42,42,40
44,44,22,44,41,21,19,44,44,39
40,23,42,42,42,21,20,42,42,40
44,22,44,44,41,21,19,44,44,39
42,47,47,47,44,18,21,47,47,42
49,49,49,49,43,18,20,49,49,41
35,25,25,20,34,22,20,34,34,35
36,24,24,19,36,22,19,36,36,34
37,39,21,21,39,19,21,39,39,37
41,41,20,20,41,19,20,41,41,36
37,21,39,21,39,19,21,39,39,37
41,20,41,20,41,19,20,41,41,36
39,44,44,22,44,16,22,44,44,39
46,46,46,21,46,16,21,46,46,38
37,26,26,39,39,23,17,39,39,37
41,25,25,41,41,23,16,41,41,36
39,44,22,44,44,20,18,44,44,39
46,46,21,46,46,20,17,46,46,38
39,22,44,44,44,20,18,44,44,39
46,21,46,46,46,20,17,46,46,38
41,49,49,49,49,17,19,49,49,41
51,51,51,51,51,17,18,51,51,40
39,23,23,23,41,35,23,36,36,39
38,22,22,22,40,36,22,38,38,38
41,41,19,24,43,39,24,41,41,41
43,43,18,23,42,40,23,43,43,40
41,19,41,24,43,39,24,41,41,41
43,18,43,23,42,40,23,43,43,40
43,46,46,25,45,43,25,46,46,43
48,48,48,24,44,44,24,48,48,42
41,24,24,41,42,39,20,41,41,41
43,23,23,43,41,40,19,43,43,40
43,46,20,46,44,43,21,46,46,43
48,48,19,48,43,44,20,48,48,42
43,20,46,46,44,43,21,46,46,43
48,19,48,48,43,44,20,48,48,42
45,51,51,51,46,47,22,51,51,45
53,53,53,53,45,48,21,53,53,44
38,22,22,21,38,36,21,38,38,38
40,21,21,20,40,37,20,40,40,37
40,43,18,22,43,40,22,43,43,40
45,45,17,21,45,41,21,45,45,39
40,18,43,22,43,40,22,43,43,40
45,17,45,21,45,41,21,45,45,39
42,48,48,23,48,44,23,48,48,42
50,50,50,22,50,45,22,50,50,41
40,23,23,43,43,40,18,43,43,40
45,22,22,45,45,41,17,45,45,39
42,48,19,48,48,44,19,48,48,42
50,50,18,50,50,45,18,50,50,41
42,19,48,48,48,44,19,48,48,42
50,18,50,50,50,45,18,50,50,41
44,53,53,53,53,48,20,53,53,44
55,55,55,55,55,49,19,55,55,43
39,28,28,20,41,24,39,35,35,39
37,27,27,19,40,24,38,37,37,38
41,40,24,21,43,21,41,40,40,41
42,42,23,20,42,21,40,42,42,40
41,24,40,21,43,21,41,40,40,41
42,23,42,20,42,21,40,42,42,40
43,45,45,22,45,18,43,45,45,43
47,47,47,21,44,18,42,47,47,42
41,29,29,40,42,25,41,40,40,41
42,28,28,42,41,25,40,42,42,40
43,45,25,45,44,22,43,45,45,43
47,47,24,47,43,22,42,47,47,42
43,25,45,45,44,22,43,45,45,43
47,24,47,47,43,22,42,47,47,42
45,50,50,50,46,19,45,50,50,45
52,52,52,52,45,19,44,52,52,44
38,27,27,18,37,23,38,37,37,38
39,26,26,17,39,23,37,39,39,37
40,42,23,19,42,20,40,42,42,40
44,44,22,18,44,20,39,44,44,39
40,23,42,19,42,20,40,42,42,40
44,22,44,18,44,20,39,44,44,39
42,47,47,20,47,17,42,47,47,42
49,49,49,19,49,17,41,49,49,41
40,28,28,42,42,24,40,42,42,40
44,27,27,44,44,24,39,44,44,39
42,47,24,47,47,21,42,47,47,42
49,49,23,49,49,21,41,49,49,41
42,24,47,47,47,21,42,47,47,42
49,23,49,49,49,21,41,49,49,41
44,52,52,52,52,18,44,52,52,44
54,54,54,54,54,18,43,54,54,43
42,25,25,21,43,38,42,39,39,42
41,24,24,20,42,39,41,41,41,41
44,44,21,22,45,42,44,44,44,44
46,46,20,21,44,43,43,46,46,43
44,21,44,22,45,42,44,44,44,44
46,20,46,21,44,43,43,46,46,43
46,49,49,23,47,46,46,49,49,46
51,51,51,22,46,47,45,51,51,45
44,26,26,44,44,42,44,44,44,44
46,25,25,46,43,43,43,46,46,43
46,49,22,49,46,46,46,49,49,46
51,51,21,51,45,47,45,51,51,45
46,22,49,49,46,46,46,49,49,46
51,21,51,51,45,47,45,51,51,45
48,54,54,54,48,50,48,54,54,48
56,56,56,56,47,51,47,56,56,47
41,24,24,19,41,39,41,41,41,41
43,23,23,18,43,40,40,43,43,40
43,46,20,20,46,43,43,46,46,43
48,48,19,19,48,44,42,48,48,42
43,20,46,20,46,43,43,46,46,43
48,19,48,19,48,44,42,48,48,42
45,51,51,21,51,47,45,51,51,45
53,53,53,20,53,48,44,53,53,44
43,25,25,46,46,43,43,46,46,43
48,24,24,48,48,44,42,48,48,42
45,51,21,51,51,47,45,51,51,45
53,53,20,53,53,48,44,53,53,44
45,21,51,51,51,47,45,51,51,45
53,20,53,53,53,48,44,53,53,44
47,56,56,56,56,51,47,56,56,47
58,58,58,58,58,52,46,58,58,46


==> anc/research/reconstruction/source10-vertex-literal-primes-costs.json <==
[[34, 26, 26, 26, 40, 24, 26, 40, 40, 20], [26, 25, 25, 25, 39, 24, 25, 39, 39, 19], [36, 29, 22, 27, 42, 21, 27, 42, 42, 20], [31, 31, 21, 26, 41, 21, 26, 41, 41, 19], [36, 22, 29, 27, 42, 21, 27, 42, 42, 20], [31, 21, 31, 26, 41, 21, 26, 41, 41, 19], [38, 34, 34, 28, 44, 18, 28, 44, 44, 20], [36, 36, 36, 27, 43, 18, 27, 43, 43, 19], [36, 27, 27, 29, 41, 25, 23, 41, 41, 18], [31, 26, 26, 31, 40, 25, 22, 40, 40, 17], [38, 34, 23, 34, 43, 22, 24, 43, 43, 18], [36, 36, 22, 36, 42, 22, 23, 42, 42, 17], [38, 23, 34, 34, 43, 22, 24, 43, 43, 18], [36, 22, 36, 36, 42, 22, 23, 42, 42, 17], [40, 39, 39, 39, 45, 19, 25, 45, 45, 18], [41, 41, 41, 41, 44, 19, 24, 44, 44, 17], [33, 25, 25, 24, 26, 23, 24, 38, 38, 18], [28, 24, 24, 23, 28, 23, 23, 37, 37, 17], [35, 31, 21, 25, 31, 20, 25, 40, 40, 18], [33, 33, 20, 24, 33, 20, 24, 39, 39, 17], [35, 21, 31, 25, 31, 20, 25, 40, 40, 18], [33, 20, 33, 24, 33, 20, 24, 39, 39, 17], [37, 36, 36, 26, 36, 17, 26, 42, 42, 18], [38, 38, 38, 25, 38, 17, 25, 41, 41, 17], [35, 26, 26, 31, 31, 24, 21, 39, 39, 16], [33, 25, 25, 33, 33, 24, 20, 38, 38, 15], [37, 36, 22, 36, 36, 21, 22, 41, 41, 16], [38, 38, 21, 38, 38, 21, 21, 40, 40, 15], [37, 22, 36, 36, 36, 21, 22, 41, 41, 16], [38, 21, 38, 38, 38, 21, 21, 40, 40, 15], [39, 41, 41, 41, 41, 18, 23, 43, 43, 16], [43, 43, 43, 43, 43, 18, 22, 42, 42, 15], [37, 23, 23, 27, 42, 29, 27, 42, 42, 20], [30, 22, 22, 26, 41, 30, 26, 41, 41, 19], [39, 33, 19, 28, 44, 33, 28, 44, 44, 20], [35, 35, 18, 27, 43, 34, 27, 43, 43, 19], [39, 19, 33, 28, 44, 33, 28, 44, 44, 20], [35, 18, 35, 27, 43, 34, 27, 43, 43, 19], [41, 38, 38, 29, 46, 37, 29, 46, 46, 20], [40, 40, 40, 28, 45, 38, 28, 45, 45, 19], [39, 24, 24, 33, 43, 33, 24, 43, 43, 18], [35, 23, 23, 35, 42, 34, 23, 42, 42, 17], [41, 38, 20, 38, 45, 37, 25, 45, 45, 18], [40, 40, 19, 40, 44, 38, 24, 44, 44, 17], [41, 20, 38, 38, 45, 37, 25, 45, 45, 18], [40, 19, 40, 40, 44, 38, 24, 44, 44, 17], [43, 43, 43, 43, 47, 41, 26, 47, 47, 18], [45, 45, 45, 45, 46, 42, 25, 46, 46, 17], [36, 22, 22, 25, 30, 30, 25, 40, 40, 18], [32, 21, 21, 24, 32, 31, 24, 39, 39, 17], [38, 35, 18, 26, 35, 34, 26, 42, 42, 18], [37, 37, 17, 25, 37, 35, 25, 41, 41, 17], [38, 18, 35, 26, 35, 34, 26, 42, 42, 18], [37, 17, 37, 25, 37, 35, 25, 41, 41, 17], [40, 40, 40, 27, 40, 38, 27, 44, 44, 18], [42, 42, 42, 26, 42, 39, 26, 43, 43, 17], [38, 23, 23, 35, 35, 34, 22, 41, 41, 16], [37, 22, 22, 37, 37, 35, 21, 40, 40, 15], [40, 40, 19, 40, 40, 38, 23, 43, 43, 16], [42, 42, 18, 42, 42, 39, 22, 42, 42, 15], [40, 19, 40, 40, 40, 38, 23, 43, 43, 16], [42, 18, 42, 42, 42, 39, 22, 42, 42, 15], [42, 45, 45, 45, 45, 42, 24, 45, 45, 16], [47, 47, 47, 47, 47, 43, 23, 44, 44, 15], [37, 28, 28, 24, 42, 25, 37, 42, 42, 19], [29, 27, 27, 23, 41, 25, 36, 41, 41, 18], [39, 32, 24, 25, 44, 22, 39, 44, 44, 19], [34, 34, 23, 24, 43, 22, 38, 43, 43, 18], [39, 24, 32, 25, 44, 22, 39, 44, 44, 19], [34, 23, 34, 24, 43, 22, 38, 43, 43, 18], [41, 37, 37, 26, 46, 19, 41, 46, 46, 19], [39, 39, 39, 25, 45, 19, 40, 45, 45, 18], [39, 29, 29, 32, 43, 26, 39, 43, 43, 17], [34, 28, 28, 34, 42, 26, 38, 42, 42, 16], [41, 37, 25, 37, 45, 23, 41, 45, 45, 17], [39, 39, 24, 39, 44, 23, 40, 44, 44, 16], [41, 25, 37, 37, 45, 23, 41, 45, 45, 17], [39, 24, 39, 39, 44, 23, 40, 44, 44, 16], [43, 42, 42, 42, 47, 20, 43, 47, 47, 17], [44, 44, 44, 44, 46, 20, 42, 46, 46, 16], [36, 27, 27, 22, 29, 24, 36, 40, 40, 17], [31, 26, 26, 21, 31, 24, 35, 39, 39, 16], [38, 34, 23, 23, 34, 21, 38, 42, 42, 17], [36, 36, 22, 22, 36, 21, 37, 41, 41, 16], [38, 23, 34, 23, 34, 21, 38, 42, 42, 17], [36, 22, 36, 22, 36, 21, 37, 41, 41, 16], [40, 39, 39, 24, 39, 18, 40, 44, 44, 17], [41, 41, 41, 23, 41, 18, 39, 43, 43, 16], [38, 28, 28, 34, 34, 25, 38, 41, 41, 15], [36, 27, 27, 36, 36, 25, 37, 40, 40, 14], [40, 39, 24, 39, 39, 22, 40, 43, 43, 15], [41, 41, 23, 41, 41, 22, 39, 42, 42, 14], [40, 24, 39, 39, 39, 22, 40, 43, 43, 15], [41, 23, 41, 41, 41, 22, 39, 42, 42, 14], [42, 44, 44, 44, 44, 19, 42, 45, 45, 15], [46, 46, 46, 46, 46, 19, 41, 44, 44, 14], [40, 25, 25, 25, 44, 32, 40, 44, 44, 19], [33, 24, 24, 24, 43, 33, 39, 43, 43, 18], [42, 36, 21, 26, 46, 36, 42, 46, 46, 19], [38, 38, 20, 25, 45, 37, 41, 45, 45, 18], [42, 21, 36, 26, 46, 36, 42, 46, 46, 19], [38, 20, 38, 25, 45, 37, 41, 45, 45, 18], [44, 41, 41, 27, 48, 40, 44, 48, 48, 19], [43, 43, 43, 26, 47, 41, 43, 47, 47, 18], [42, 26, 26, 36, 45, 36, 42, 45, 45, 17], [38, 25, 25, 38, 44, 37, 41, 44, 44, 16], [44, 41, 22, 41, 47, 40, 44, 47, 47, 17], [43, 43, 21, 43, 46, 41, 43, 46, 46, 16], [44, 22, 41, 41, 47, 40, 44, 47, 47, 17], [43, 21, 43, 43, 46, 41, 43, 46, 46, 16], [46, 46, 46, 46, 49, 44, 46, 49, 49, 17], [48, 48, 48, 48, 48, 45, 45, 48, 48, 16], [39, 24, 24, 23, 33, 33, 39, 42, 42, 17], [35, 23, 23, 22, 35, 34, 38, 41, 41, 16], [41, 38, 20, 24, 38, 37, 41, 44, 44, 17], [40, 40, 19, 23, 40, 38, 40, 43, 43, 16], [41, 20, 38, 24, 38, 37, 41, 44, 44, 17], [40, 19, 40, 23, 40, 38, 40, 43, 43, 16], [43, 43, 43, 25, 43, 41, 43, 46, 46, 17], [45, 45, 45, 24, 45, 42, 42, 45, 45, 16], [41, 25, 25, 38, 38, 37, 41, 43, 43, 15], [40, 24, 24, 40, 40, 38, 40, 42, 42, 14], [43, 43, 21, 43, 43, 41, 43, 45, 45, 15], [45, 45, 20, 45, 45, 42, 42, 44, 44, 14], [43, 21, 43, 43, 43, 41, 43, 45, 45, 15], [45, 20, 45, 45, 45, 42, 42, 44, 44, 14], [45, 48, 48, 48, 48, 45, 45, 47, 47, 15], [50, 50, 50, 50, 50, 46, 44, 46, 46, 14], [33, 25, 25, 24, 38, 23, 24, 26, 38, 18], [28, 24, 24, 23, 37, 23, 23, 28, 37, 17], [35, 31, 21, 25, 40, 20, 25, 31, 40, 18], [33, 33, 20, 24, 39, 20, 24, 33, 39, 17], [35, 21, 31, 25, 40, 20, 25, 31, 40, 18], [33, 20, 33, 24, 39, 20, 24, 33, 39, 17], [37, 36, 36, 26, 42, 17, 26, 36, 42, 18], [38, 38, 38, 25, 41, 17, 25, 38, 41, 17], [35, 26, 26, 31, 39, 24, 21, 31, 39, 16], [33, 25, 25, 33, 38, 24, 20, 33, 38, 15], [37, 36, 22, 36, 41, 21, 22, 36, 41, 16], [38, 38, 21, 38, 40, 21, 21, 38, 40, 15], [37, 22, 36, 36, 41, 21, 22, 36, 41, 16], [38, 21, 38, 38, 40, 21, 21, 38, 40, 15], [39, 41, 41, 41, 43, 18, 23, 41, 43, 16], [43, 43, 43, 43, 42, 18, 22, 43, 42, 15], [32, 24, 24, 22, 28, 22, 22, 28, 36, 16], [30, 23, 23, 21, 30, 22, 21, 30, 35, 15], [34, 33, 20, 23, 33, 19, 23, 33, 38, 16], [35, 35, 19, 22, 35, 19, 22, 35, 37, 15], [34, 20, 33, 23, 33, 19, 23, 33, 38, 16], [35, 19, 35, 22, 35, 19, 22, 35, 37, 15], [36, 38, 38, 24, 38, 16, 24, 38, 40, 16], [40, 40, 40, 23, 40, 16, 23, 40, 39, 15], [34, 25, 25, 33, 33, 23, 19, 33, 37, 14], [35, 24, 24, 35, 35, 23, 18, 35, 36, 13], [36, 38, 21, 38, 38, 20, 20, 38, 39, 14], [40, 40, 20, 40, 40, 20, 19, 40, 38, 13], [36, 21, 38, 38, 38, 20, 20, 38, 39, 14], [40, 20, 40, 40, 40, 20, 19, 40, 38, 13], [38, 43, 43, 43, 43, 17, 21, 43, 41, 14], [45, 45, 45, 45, 45, 17, 20, 45, 40, 13], [36, 22, 22, 25, 40, 30, 25, 30, 40, 18], [32, 21, 21, 24, 39, 31, 24, 32, 39, 17], [38, 35, 18, 26, 42, 34, 26, 35, 42, 18], [37, 37, 17, 25, 41, 35, 25, 37, 41, 17], [38, 18, 35, 26, 42, 34, 26, 35, 42, 18], [37, 17, 37, 25, 41, 35, 25, 37, 41, 17], [40, 40, 40, 27, 44, 38, 27, 40, 44, 18], [42, 42, 42, 26, 43, 39, 26, 42, 43, 17], [38, 23, 23, 35, 41, 34, 22, 35, 41, 16], [37, 22, 22, 37, 40, 35, 21, 37, 40, 15], [40, 40, 19, 40, 43, 38, 23, 40, 43, 16], [42, 42, 18, 42, 42, 39, 22, 42, 42, 15], [40, 19, 40, 40, 43, 38, 23, 40, 43, 16], [42, 18, 42, 42, 42, 39, 22, 42, 42, 15], [42, 45, 45, 45, 45, 42, 24, 45, 45, 16], [47, 47, 47, 47, 44, 43, 23, 47, 44, 15], [35, 21, 21, 23, 32, 31, 23, 32, 38, 16], [34, 20, 20, 22, 34, 32, 22, 34, 37, 15], [37, 37, 17, 24, 37, 35, 24, 37, 40, 16], [39, 39, 16, 23, 39, 36, 23, 39, 39, 15], [37, 17, 37, 24, 37, 35, 24, 37, 40, 16], [39, 16, 39, 23, 39, 36, 23, 39, 39, 15], [39, 42, 42, 25, 42, 39, 25, 42, 42, 16], [44, 44, 44, 24, 44, 40, 24, 44, 41, 15], [37, 22, 22, 37, 37, 35, 20, 37, 39, 14], [39, 21, 21, 39, 39, 36, 19, 39, 38, 13], [39, 42, 18, 42, 42, 39, 21, 42, 41, 14], [44, 44, 17, 44, 44, 40, 20, 44, 40, 13], [39, 18, 42, 42, 42, 39, 21, 42, 41, 14], [44, 17, 44, 44, 44, 40, 20, 44, 40, 13], [41, 47, 47, 47, 47, 43, 22, 47, 43, 14], [49, 49, 49, 49, 49, 44, 21, 49, 42, 13], [36, 27, 27, 22, 40, 24, 36, 29, 40, 17], [31, 26, 26, 21, 39, 24, 35, 31, 39, 16], [38, 34, 23, 23, 42, 21, 38, 34, 42, 17], [36, 36, 22, 22, 41, 21, 37, 36, 41, 16], [38, 23, 34, 23, 42, 21, 38, 34, 42, 17], [36, 22, 36, 22, 41, 21, 37, 36, 41, 16], [40, 39, 39, 24, 44, 18, 40, 39, 44, 17], [41, 41, 41, 23, 43, 18, 39, 41, 43, 16], [38, 28, 28, 34, 41, 25, 38, 34, 41, 15], [36, 27, 27, 36, 40, 25, 37, 36, 40, 14], [40, 39, 24, 39, 43, 22, 40, 39, 43, 15], [41, 41, 23, 41, 42, 22, 39, 41, 42, 14], [40, 24, 39, 39, 43, 22, 40, 39, 43, 15], [41, 23, 41, 41, 42, 22, 39, 41, 42, 14], [42, 44, 44, 44, 45, 19, 42, 44, 45, 15], [46, 46, 46, 46, 44, 19, 41, 46, 44, 14], [35, 26, 26, 20, 31, 23, 35, 31, 38, 15], [33, 25, 25, 19, 33, 23, 34, 33, 37, 14], [37, 36, 22, 21, 36, 20, 37, 36, 40, 15], [38, 38, 21, 20, 38, 20, 36, 38, 39, 14], [37, 22, 36, 21, 36, 20, 37, 36, 40, 15], [38, 21, 38, 20, 38, 20, 36, 38, 39, 14], [39, 41, 41, 22, 41, 17, 39, 41, 42, 15], [43, 43, 43, 21, 43, 17, 38, 43, 41, 14], [37, 27, 27, 36, 36, 24, 37, 36, 39, 13], [38, 26, 26, 38, 38, 24, 36, 38, 38, 12], [39, 41, 23, 41, 41, 21, 39, 41, 41, 13], [43, 43, 22, 43, 43, 21, 38, 43, 40, 12], [39, 23, 41, 41, 41, 21, 39, 41, 41, 13], [43, 22, 43, 43, 43, 21, 38, 43, 40, 12], [41, 46, 46, 46, 46, 18, 41, 46, 43, 13], [48, 48, 48, 48, 48, 18, 40, 48, 42, 12], [39, 24, 24, 23, 42, 33, 39, 33, 42, 17], [35, 23, 23, 22, 41, 34, 38, 35, 41, 16], [41, 38, 20, 24, 44, 37, 41, 38, 44, 17], [40, 40, 19, 23, 43, 38, 40, 40, 43, 16], [41, 20, 38, 24, 44, 37, 41, 38, 44, 17], [40, 19, 40, 23, 43, 38, 40, 40, 43, 16], [43, 43, 43, 25, 46, 41, 43, 43, 46, 17], [45, 45, 45, 24, 45, 42, 42, 45, 45, 16], [41, 25, 25, 38, 43, 37, 41, 38, 43, 15], [40, 24, 24, 40, 42, 38, 40, 40, 42, 14], [43, 43, 21, 43, 45, 41, 43, 43, 45, 15], [45, 45, 20, 45, 44, 42, 42, 45, 44, 14], [43, 21, 43, 43, 45, 41, 43, 43, 45, 15], [45, 20, 45, 45, 44, 42, 42, 45, 44, 14], [45, 48, 48, 48, 47, 45, 45, 48, 47, 15], [50, 50, 50, 50, 46, 46, 44, 50, 46, 14], [38, 23, 23, 21, 35, 34, 38, 35, 40, 15], [37, 22, 22, 20, 37, 35, 37, 37, 39, 14], [40, 40, 19, 22, 40, 38, 40, 40, 42, 15], [42, 42, 18, 21, 42, 39, 39, 42, 41, 14], [40, 19, 40, 22, 40, 38, 40, 40, 42, 15], [42, 18, 42, 21, 42, 39, 39, 42, 41, 14], [42, 45, 45, 23, 45, 42, 42, 45, 44, 15], [47, 47, 47, 22, 47, 43, 41, 47, 43, 14], [40, 24, 24, 40, 40, 38, 40, 40, 41, 13], [42, 23, 23, 42, 42, 39, 39, 42, 40, 12], [42, 45, 20, 45, 45, 42, 42, 45, 43, 13], [47, 47, 19, 47, 47, 43, 41, 47, 42, 12], [42, 20, 45, 45, 45, 42, 42, 45, 43, 13], [47, 19, 47, 47, 47, 43, 41, 47, 42, 12], [44, 50, 50, 50, 50, 46, 44, 50, 45, 13], [52, 52, 52, 52, 52, 47, 43, 52, 44, 12], [33, 25, 25, 24, 38, 23, 24, 38, 26, 18], [28, 24, 24, 23, 37, 23, 23, 37, 28, 17], [35, 31, 21, 25, 40, 20, 25, 40, 31, 18], [33, 33, 20, 24, 39, 20, 24, 39, 33, 17], [35, 21, 31, 25, 40, 20, 25, 40, 31, 18], [33, 20, 33, 24, 39, 20, 24, 39, 33, 17], [37, 36, 36, 26, 42, 17, 26, 42, 36, 18], [38, 38, 38, 25, 41, 17, 25, 41, 38, 17], [35, 26, 26, 31, 39, 24, 21, 39, 31, 16], [33, 25, 25, 33, 38, 24, 20, 38, 33, 15], [37, 36, 22, 36, 41, 21, 22, 41, 36, 16], [38, 38, 21, 38, 40, 21, 21, 40, 38, 15], [37, 22, 36, 36, 41, 21, 22, 41, 36, 16], [38, 21, 38, 38, 40, 21, 21, 40, 38, 15], [39, 41, 41, 41, 43, 18, 23, 43, 41, 16], [43, 43, 43, 43, 42, 18, 22, 42, 43, 15], [32, 24, 24, 22, 28, 22, 22, 36, 28, 16], [30, 23, 23, 21, 30, 22, 21, 35, 30, 15], [34, 33, 20, 23, 33, 19, 23, 38, 33, 16], [35, 35, 19, 22, 35, 19, 22, 37, 35, 15], [34, 20, 33, 23, 33, 19, 23, 38, 33, 16], [35, 19, 35, 22, 35, 19, 22, 37, 35, 15], [36, 38, 38, 24, 38, 16, 24, 40, 38, 16], [40, 40, 40, 23, 40, 16, 23, 39, 40, 15], [34, 25, 25, 33, 33, 23, 19, 37, 33, 14], [35, 24, 24, 35, 35, 23, 18, 36, 35, 13], [36, 38, 21, 38, 38, 20, 20, 39, 38, 14], [40, 40, 20, 40, 40, 20, 19, 38, 40, 13], [36, 21, 38, 38, 38, 20, 20, 39, 38, 14], [40, 20, 40, 40, 40, 20, 19, 38, 40, 13], [38, 43, 43, 43, 43, 17, 21, 41, 43, 14], [45, 45, 45, 45, 45, 17, 20, 40, 45, 13], [36, 22, 22, 25, 40, 30, 25, 40, 30, 18], [32, 21, 21, 24, 39, 31, 24, 39, 32, 17], [38, 35, 18, 26, 42, 34, 26, 42, 35, 18], [37, 37, 17, 25, 41, 35, 25, 41, 37, 17], [38, 18, 35, 26, 42, 34, 26, 42, 35, 18], [37, 17, 37, 25, 41, 35, 25, 41, 37, 17], [40, 40, 40, 27, 44, 38, 27, 44, 40, 18], [42, 42, 42, 26, 43, 39, 26, 43, 42, 17], [38, 23, 23, 35, 41, 34, 22, 41, 35, 16], [37, 22, 22, 37, 40, 35, 21, 40, 37, 15], [40, 40, 19, 40, 43, 38, 23, 43, 40, 16], [42, 42, 18, 42, 42, 39, 22, 42, 42, 15], [40, 19, 40, 40, 43, 38, 23, 43, 40, 16], [42, 18, 42, 42, 42, 39, 22, 42, 42, 15], [42, 45, 45, 45, 45, 42, 24, 45, 45, 16], [47, 47, 47, 47, 44, 43, 23, 44, 47, 15], [35, 21, 21, 23, 32, 31, 23, 38, 32, 16], [34, 20, 20, 22, 34, 32, 22, 37, 34, 15], [37, 37, 17, 24, 37, 35, 24, 40, 37, 16], [39, 39, 16, 23, 39, 36, 23, 39, 39, 15], [37, 17, 37, 24, 37, 35, 24, 40, 37, 16], [39, 16, 39, 23, 39, 36, 23, 39, 39, 15], [39, 42, 42, 25, 42, 39, 25, 42, 42, 16], [44, 44, 44, 24, 44, 40, 24, 41, 44, 15], [37, 22, 22, 37, 37, 35, 20, 39, 37, 14], [39, 21, 21, 39, 39, 36, 19, 38, 39, 13], [39, 42, 18, 42, 42, 39, 21, 41, 42, 14], [44, 44, 17, 44, 44, 40, 20, 40, 44, 13], [39, 18, 42, 42, 42, 39, 21, 41, 42, 14], [44, 17, 44, 44, 44, 40, 20, 40, 44, 13], [41, 47, 47, 47, 47, 43, 22, 43, 47, 14], [49, 49, 49, 49, 49, 44, 21, 42, 49, 13], [36, 27, 27, 22, 40, 24, 36, 40, 29, 17], [31, 26, 26, 21, 39, 24, 35, 39, 31, 16], [38, 34, 23, 23, 42, 21, 38, 42, 34, 17], [36, 36, 22, 22, 41, 21, 37, 41, 36, 16], [38, 23, 34, 23, 42, 21, 38, 42, 34, 17], [36, 22, 36, 22, 41, 21, 37, 41, 36, 16], [40, 39, 39, 24, 44, 18, 40, 44, 39, 17], [41, 41, 41, 23, 43, 18, 39, 43, 41, 16], [38, 28, 28, 34, 41, 25, 38, 41, 34, 15], [36, 27, 27, 36, 40, 25, 37, 40, 36, 14], [40, 39, 24, 39, 43, 22, 40, 43, 39, 15], [41, 41, 23, 41, 42, 22, 39, 42, 41, 14], [40, 24, 39, 39, 43, 22, 40, 43, 39, 15], [41, 23, 41, 41, 42, 22, 39, 42, 41, 14], [42, 44, 44, 44, 45, 19, 42, 45, 44, 15], [46, 46, 46, 46, 44, 19, 41, 44, 46, 14], [35, 26, 26, 20, 31, 23, 35, 38, 31, 15], [33, 25, 25, 19, 33, 23, 34, 37, 33, 14], [37, 36, 22, 21, 36, 20, 37, 40, 36, 15], [38, 38, 21, 20, 38, 20, 36, 39, 38, 14], [37, 22, 36, 21, 36, 20, 37, 40, 36, 15], [38, 21, 38, 20, 38, 20, 36, 39, 38, 14], [39, 41, 41, 22, 41, 17, 39, 42, 41, 15], [43, 43, 43, 21, 43, 17, 38, 41, 43, 14], [37, 27, 27, 36, 36, 24, 37, 39, 36, 13], [38, 26, 26, 38, 38, 24, 36, 38, 38, 12], [39, 41, 23, 41, 41, 21, 39, 41, 41, 13], [43, 43, 22, 43, 43, 21, 38, 40, 43, 12], [39, 23, 41, 41, 41, 21, 39, 41, 41, 13], [43, 22, 43, 43, 43, 21, 38, 40, 43, 12], [41, 46, 46, 46, 46, 18, 41, 43, 46, 13], [48, 48, 48, 48, 48, 18, 40, 42, 48, 12], [39, 24, 24, 23, 42, 33, 39, 42, 33, 17], [35, 23, 23, 22, 41, 34, 38, 41, 35, 16], [41, 38, 20, 24, 44, 37, 41, 44, 38, 17], [40, 40, 19, 23, 43, 38, 40, 43, 40, 16], [41, 20, 38, 24, 44, 37, 41, 44, 38, 17], [40, 19, 40, 23, 43, 38, 40, 43, 40, 16], [43, 43, 43, 25, 46, 41, 43, 46, 43, 17], [45, 45, 45, 24, 45, 42, 42, 45, 45, 16], [41, 25, 25, 38, 43, 37, 41, 43, 38, 15], [40, 24, 24, 40, 42, 38, 40, 42, 40, 14], [43, 43, 21, 43, 45, 41, 43, 45, 43, 15], [45, 45, 20, 45, 44, 42, 42, 44, 45, 14], [43, 21, 43, 43, 45, 41, 43, 45, 43, 15], [45, 20, 45, 45, 44, 42, 42, 44, 45, 14], [45, 48, 48, 48, 47, 45, 45, 47, 48, 15], [50, 50, 50, 50, 46, 46, 44, 46, 50, 14], [38, 23, 23, 21, 35, 34, 38, 40, 35, 15], [37, 22, 22, 20, 37, 35, 37, 39, 37, 14], [40, 40, 19, 22, 40, 38, 40, 42, 40, 15], [42, 42, 18, 21, 42, 39, 39, 41, 42, 14], [40, 19, 40, 22, 40, 38, 40, 42, 40, 15], [42, 18, 42, 21, 42, 39, 39, 41, 42, 14], [42, 45, 45, 23, 45, 42, 42, 44, 45, 15], [47, 47, 47, 22, 47, 43, 41, 43, 47, 14], [40, 24, 24, 40, 40, 38, 40, 41, 40, 13], [42, 23, 23, 42, 42, 39, 39, 40, 42, 12], [42, 45, 20, 45, 45, 42, 42, 43, 45, 13], [47, 47, 19, 47, 47, 43, 41, 42, 47, 12], [42, 20, 45, 45, 45, 42, 42, 43, 45, 13], [47, 19, 47, 47, 47, 43, 41, 42, 47, 12], [44, 50, 50, 50, 50, 46, 44, 45, 50, 13], [52, 52, 52, 52, 52, 47, 43, 44, 52, 12], [32, 24, 24, 22, 36, 22, 22, 28, 28, 16], [30, 23, 23, 21, 35, 22, 21, 30, 30, 15], [34, 33, 20, 23, 38, 19, 23, 33, 33, 16], [35, 35, 19, 22, 37, 19, 22, 35, 35, 15], [34, 20, 33, 23, 38, 19, 23, 33, 33, 16], [35, 19, 35, 22, 37, 19, 22, 35, 35, 15], [36, 38, 38, 24, 40, 16, 24, 38, 38, 16], [40, 40, 40, 23, 39, 16, 23, 40, 40, 15], [34, 25, 25, 33, 37, 23, 19, 33, 33, 14], [35, 24, 24, 35, 36, 23, 18, 35, 35, 13], [36, 38, 21, 38, 39, 20, 20, 38, 38, 14], [40, 40, 20, 40, 38, 20, 19, 40, 40, 13], [36, 21, 38, 38, 39, 20, 20, 38, 38, 14], [40, 20, 40, 40, 38, 20, 19, 40, 40, 13], [38, 43, 43, 43, 41, 17, 21, 43, 43, 14], [45, 45, 45, 45, 40, 17, 20, 45, 45, 13], [31, 23, 23, 20, 30, 21, 20, 30, 30, 14], [32, 22, 22, 19, 32, 21, 19, 32, 32, 13], [33, 35, 19, 21, 35, 18, 21, 35, 35, 14], [37, 37, 18, 20, 37, 18, 20, 37, 37, 13], [33, 19, 35, 21, 35, 18, 21, 35, 35, 14], [37, 18, 37, 20, 37, 18, 20, 37, 37, 13], [35, 40, 40, 22, 40, 15, 22, 40, 40, 14], [42, 42, 42, 21, 42, 15, 21, 42, 42, 13], [33, 24, 24, 35, 35, 22, 17, 35, 35, 12], [37, 23, 23, 37, 37, 22, 16, 37, 37, 11], [35, 40, 20, 40, 40, 19, 18, 40, 40, 12], [42, 42, 19, 42, 42, 19, 17, 42, 42, 11], [35, 20, 40, 40, 40, 19, 18, 40, 40, 12], [42, 19, 42, 42, 42, 19, 17, 42, 42, 11], [37, 45, 45, 45, 45, 16, 19, 45, 45, 12], [47, 47, 47, 47, 47, 16, 18, 47, 47, 11], [35, 21, 21, 23, 38, 31, 23, 32, 32, 16], [34, 20, 20, 22, 37, 32, 22, 34, 34, 15], [37, 37, 17, 24, 40, 35, 24, 37, 37, 16], [39, 39, 16, 23, 39, 36, 23, 39, 39, 15], [37, 17, 37, 24, 40, 35, 24, 37, 37, 16], [39, 16, 39, 23, 39, 36, 23, 39, 39, 15], [39, 42, 42, 25, 42, 39, 25, 42, 42, 16], [44, 44, 44, 24, 41, 40, 24, 44, 44, 15], [37, 22, 22, 37, 39, 35, 20, 37, 37, 14], [39, 21, 21, 39, 38, 36, 19, 39, 39, 13], [39, 42, 18, 42, 41, 39, 21, 42, 42, 14], [44, 44, 17, 44, 40, 40, 20, 44, 44, 13], [39, 18, 42, 42, 41, 39, 21, 42, 42, 14], [44, 17, 44, 44, 40, 40, 20, 44, 44, 13], [41, 47, 47, 47, 43, 43, 22, 47, 47, 14], [49, 49, 49, 49, 42, 44, 21, 49, 49, 13], [34, 20, 20, 21, 34, 32, 21, 34, 34, 14], [36, 19, 19, 20, 36, 33, 20, 36, 36, 13], [36, 39, 16, 22, 39, 36, 22, 39, 39, 14], [41, 41, 15, 21, 41, 37, 21, 41, 41, 13], [36, 16, 39, 22, 39, 36, 22, 39, 39, 14], [41, 15, 41, 21, 41, 37, 21, 41, 41, 13], [38, 44, 44, 23, 44, 40, 23, 44, 44, 14], [46, 46, 46, 22, 46, 41, 22, 46, 46, 13], [36, 21, 21, 39, 39, 36, 18, 39, 39, 12], [41, 20, 20, 41, 41, 37, 17, 41, 41, 11], [38, 44, 17, 44, 44, 40, 19, 44, 44, 12], [46, 46, 16, 46, 46, 41, 18, 46, 46, 11], [38, 17, 44, 44, 44, 40, 19, 44, 44, 12], [46, 16, 46, 46, 46, 41, 18, 46, 46, 11], [40, 49, 49, 49, 49, 44, 20, 49, 49, 12], [51, 51, 51, 51, 51, 45, 19, 51, 51, 11], [35, 26, 26, 20, 38, 23, 35, 31, 31, 15], [33, 25, 25, 19, 37, 23, 34, 33, 33, 14], [37, 36, 22, 21, 40, 20, 37, 36, 36, 15], [38, 38, 21, 20, 39, 20, 36, 38, 38, 14], [37, 22, 36, 21, 40, 20, 37, 36, 36, 15], [38, 21, 38, 20, 39, 20, 36, 38, 38, 14], [39, 41, 41, 22, 42, 17, 39, 41, 41, 15], [43, 43, 43, 21, 41, 17, 38, 43, 43, 14], [37, 27, 27, 36, 39, 24, 37, 36, 36, 13], [38, 26, 26, 38, 38, 24, 36, 38, 38, 12], [39, 41, 23, 41, 41, 21, 39, 41, 41, 13], [43, 43, 22, 43, 40, 21, 38, 43, 43, 12], [39, 23, 41, 41, 41, 21, 39, 41, 41, 13], [43, 22, 43, 43, 40, 21, 38, 43, 43, 12], [41, 46, 46, 46, 43, 18, 41, 46, 46, 13], [48, 48, 48, 48, 42, 18, 40, 48, 48, 12], [34, 25, 25, 18, 33, 22, 34, 33, 33, 13], [35, 24, 24, 17, 35, 22, 33, 35, 35, 12], [36, 38, 21, 19, 38, 19, 36, 38, 38, 13], [40, 40, 20, 18, 40, 19, 35, 40, 40, 12], [36, 21, 38, 19, 38, 19, 36, 38, 38, 13], [40, 20, 40, 18, 40, 19, 35, 40, 40, 12], [38, 43, 43, 20, 43, 16, 38, 43, 43, 13], [45, 45, 45, 19, 45, 16, 37, 45, 45, 12], [36, 26, 26, 38, 38, 23, 36, 38, 38, 11], [40, 25, 25, 40, 40, 23, 35, 40, 40, 10], [38, 43, 22, 43, 43, 20, 38, 43, 43, 11], [45, 45, 21, 45, 45, 20, 37, 45, 45, 10], [38, 22, 43, 43, 43, 20, 38, 43, 43, 11], [45, 21, 45, 45, 45, 20, 37, 45, 45, 10], [40, 48, 48, 48, 48, 17, 40, 48, 48, 11], [50, 50, 50, 50, 50, 17, 39, 50, 50, 10], [38, 23, 23, 21, 40, 34, 38, 35, 35, 15], [37, 22, 22, 20, 39, 35, 37, 37, 37, 14], [40, 40, 19, 22, 42, 38, 40, 40, 40, 15], [42, 42, 18, 21, 41, 39, 39, 42, 42, 14], [40, 19, 40, 22, 42, 38, 40, 40, 40, 15], [42, 18, 42, 21, 41, 39, 39, 42, 42, 14], [42, 45, 45, 23, 44, 42, 42, 45, 45, 15], [47, 47, 47, 22, 43, 43, 41, 47, 47, 14], [40, 24, 24, 40, 41, 38, 40, 40, 40, 13], [42, 23, 23, 42, 40, 39, 39, 42, 42, 12], [42, 45, 20, 45, 43, 42, 42, 45, 45, 13], [47, 47, 19, 47, 42, 43, 41, 47, 47, 12], [42, 20, 45, 45, 43, 42, 42, 45, 45, 13], [47, 19, 47, 47, 42, 43, 41, 47, 47, 12], [44, 50, 50, 50, 45, 46, 44, 50, 50, 13], [52, 52, 52, 52, 44, 47, 43, 52, 52, 12], [37, 22, 22, 19, 37, 35, 37, 37, 37, 13], [39, 21, 21, 18, 39, 36, 36, 39, 39, 12], [39, 42, 18, 20, 42, 39, 39, 42, 42, 13], [44, 44, 17, 19, 44, 40, 38, 44, 44, 12], [39, 18, 42, 20, 42, 39, 39, 42, 42, 13], [44, 17, 44, 19, 44, 40, 38, 44, 44, 12], [41, 47, 47, 21, 47, 43, 41, 47, 47, 13], [49, 49, 49, 20, 49, 44, 40, 49, 49, 12], [39, 23, 23, 42, 42, 39, 39, 42, 42, 11], [44, 22, 22, 44, 44, 40, 38, 44, 44, 10], [41, 47, 19, 47, 47, 43, 41, 47, 47, 11], [49, 49, 18, 49, 49, 44, 40, 49, 49, 10], [41, 19, 47, 47, 47, 43, 41, 47, 47, 11], [49, 18, 49, 49, 49, 44, 40, 49, 49, 10], [43, 52, 52, 52, 52, 47, 43, 52, 52, 11], [54, 54, 54, 54, 54, 48, 42, 54, 54, 10], [38, 28, 28, 26, 43, 25, 26, 43, 43, 38], [30, 27, 27, 25, 42, 25, 25, 42, 42, 37], [40, 33, 24, 27, 45, 22, 27, 45, 45, 40], [35, 35, 23, 26, 44, 22, 26, 44, 44, 39], [40, 24, 33, 27, 45, 22, 27, 45, 45, 40], [35, 23, 35, 26, 44, 22, 26, 44, 44, 39], [42, 38, 38, 28, 47, 19, 28, 47, 47, 42], [40, 40, 40, 27, 46, 19, 27, 46, 46, 41], [40, 29, 29, 33, 44, 26, 23, 44, 44, 40], [35, 28, 28, 35, 43, 26, 22, 43, 43, 39], [42, 38, 25, 38, 46, 23, 24, 46, 46, 42], [40, 40, 24, 40, 45, 23, 23, 45, 45, 41], [42, 25, 38, 38, 46, 23, 24, 46, 46, 42], [40, 24, 40, 40, 45, 23, 23, 45, 45, 41], [44, 43, 43, 43, 48, 20, 25, 48, 48, 44], [45, 45, 45, 45, 47, 20, 24, 47, 47, 43], [37, 27, 27, 24, 30, 24, 24, 41, 41, 37], [32, 26, 26, 23, 32, 24, 23, 40, 40, 36], [39, 35, 23, 25, 35, 21, 25, 43, 43, 39], [37, 37, 22, 24, 37, 21, 24, 42, 42, 38], [39, 23, 35, 25, 35, 21, 25, 43, 43, 39], [37, 22, 37, 24, 37, 21, 24, 42, 42, 38], [41, 40, 40, 26, 40, 18, 26, 45, 45, 41], [42, 42, 42, 25, 42, 18, 25, 44, 44, 40], [39, 28, 28, 35, 35, 25, 21, 42, 42, 39], [37, 27, 27, 37, 37, 25, 20, 41, 41, 38], [41, 40, 24, 40, 40, 22, 22, 44, 44, 41], [42, 42, 23, 42, 42, 22, 21, 43, 43, 40], [41, 24, 40, 40, 40, 22, 22, 44, 44, 41], [42, 23, 42, 42, 42, 22, 21, 43, 43, 40], [43, 45, 45, 45, 45, 19, 23, 46, 46, 43], [47, 47, 47, 47, 47, 19, 22, 45, 45, 42], [41, 25, 25, 27, 45, 33, 27, 45, 45, 41], [34, 24, 24, 26, 44, 34, 26, 44, 44, 40], [43, 37, 21, 28, 47, 37, 28, 47, 47, 43], [39, 39, 20, 27, 46, 38, 27, 46, 46, 42], [43, 21, 37, 28, 47, 37, 28, 47, 47, 43], [39, 20, 39, 27, 46, 38, 27, 46, 46, 42], [45, 42, 42, 29, 49, 41, 29, 49, 49, 45], [44, 44, 44, 28, 48, 42, 28, 48, 48, 44], [43, 26, 26, 37, 46, 37, 24, 46, 46, 43], [39, 25, 25, 39, 45, 38, 23, 45, 45, 42], [45, 42, 22, 42, 48, 41, 25, 48, 48, 45], [44, 44, 21, 44, 47, 42, 24, 47, 47, 44], [45, 22, 42, 42, 48, 41, 25, 48, 48, 45], [44, 21, 44, 44, 47, 42, 24, 47, 47, 44], [47, 47, 47, 47, 50, 45, 26, 50, 50, 47], [49, 49, 49, 49, 49, 46, 25, 49, 49, 46], [40, 24, 24, 25, 34, 34, 25, 43, 43, 40], [36, 23, 23, 24, 36, 35, 24, 42, 42, 39], [42, 39, 20, 26, 39, 38, 26, 45, 45, 42], [41, 41, 19, 25, 41, 39, 25, 44, 44, 41], [42, 20, 39, 26, 39, 38, 26, 45, 45, 42], [41, 19, 41, 25, 41, 39, 25, 44, 44, 41], [44, 44, 44, 27, 44, 42, 27, 47, 47, 44], [46, 46, 46, 26, 46, 43, 26, 46, 46, 43], [42, 25, 25, 39, 39, 38, 22, 44, 44, 42], [41, 24, 24, 41, 41, 39, 21, 43, 43, 41], [44, 44, 21, 44, 44, 42, 23, 46, 46, 44], [46, 46, 20, 46, 46, 43, 22, 45, 45, 43], [44, 21, 44, 44, 44, 42, 23, 46, 46, 44], [46, 20, 46, 46, 46, 43, 22, 45, 45, 43], [46, 49, 49, 49, 49, 46, 24, 48, 48, 46], [51, 51, 51, 51, 51, 47, 23, 47, 47, 45], [41, 30, 30, 24, 45, 26, 41, 45, 45, 41], [33, 29, 29, 23, 44, 26, 40, 44, 44, 40], [43, 36, 26, 25, 47, 23, 43, 47, 47, 43], [38, 38, 25, 24, 46, 23, 42, 46, 46, 42], [43, 26, 36, 25, 47, 23, 43, 47, 47, 43], [38, 25, 38, 24, 46, 23, 42, 46, 46, 42], [45, 41, 41, 26, 49, 20, 45, 49, 49, 45], [43, 43, 43, 25, 48, 20, 44, 48, 48, 44], [43, 31, 31, 36, 46, 27, 43, 46, 46, 43], [38, 30, 30, 38, 45, 27, 42, 45, 45, 42], [45, 41, 27, 41, 48, 24, 45, 48, 48, 45], [43, 43, 26, 43, 47, 24, 44, 47, 47, 44], [45, 27, 41, 41, 48, 24, 45, 48, 48, 45], [43, 26, 43, 43, 47, 24, 44, 47, 47, 44], [47, 46, 46, 46, 50, 21, 47, 50, 50, 47], [48, 48, 48, 48, 49, 21, 46, 49, 49, 46], [40, 29, 29, 22, 33, 25, 40, 43, 43, 40], [35, 28, 28, 21, 35, 25, 39, 42, 42, 39], [42, 38, 25, 23, 38, 22, 42, 45, 45, 42], [40, 40, 24, 22, 40, 22, 41, 44, 44, 41], [42, 25, 38, 23, 38, 22, 42, 45, 45, 42], [40, 24, 40, 22, 40, 22, 41, 44, 44, 41], [44, 43, 43, 24, 43, 19, 44, 47, 47, 44], [45, 45, 45, 23, 45, 19, 43, 46, 46, 43], [42, 30, 30, 38, 38, 26, 42, 44, 44, 42], [40, 29, 29, 40, 40, 26, 41, 43, 43, 41], [44, 43, 26, 43, 43, 23, 44, 46, 46, 44], [45, 45, 25, 45, 45, 23, 43, 45, 45, 43], [44, 26, 43, 43, 43, 23, 44, 46, 46, 44], [45, 25, 45, 45, 45, 23, 43, 45, 45, 43], [46, 48, 48, 48, 48, 20, 46, 48, 48, 46], [50, 50, 50, 50, 50, 20, 45, 47, 47, 45], [44, 27, 27, 25, 47, 36, 44, 47, 47, 44], [37, 26, 26, 24, 46, 37, 43, 46, 46, 43], [46, 40, 23, 26, 49, 40, 46, 49, 49, 46], [42, 42, 22, 25, 48, 41, 45, 48, 48, 45], [46, 23, 40, 26, 49, 40, 46, 49, 49, 46], [42, 22, 42, 25, 48, 41, 45, 48, 48, 45], [48, 45, 45, 27, 51, 44, 48, 51, 51, 48], [47, 47, 47, 26, 50, 45, 47, 50, 50, 47], [46, 28, 28, 40, 48, 40, 46, 48, 48, 46], [42, 27, 27, 42, 47, 41, 45, 47, 47, 45], [48, 45, 24, 45, 50, 44, 48, 50, 50, 48], [47, 47, 23, 47, 49, 45, 47, 49, 49, 47], [48, 24, 45, 45, 50, 44, 48, 50, 50, 48], [47, 23, 47, 47, 49, 45, 47, 49, 49, 47], [50, 50, 50, 50, 52, 48, 50, 52, 52, 50], [52, 52, 52, 52, 51, 49, 49, 51, 51, 49], [43, 26, 26, 23, 37, 37, 43, 45, 45, 43], [39, 25, 25, 22, 39, 38, 42, 44, 44, 42], [45, 42, 22, 24, 42, 41, 45, 47, 47, 45], [44, 44, 21, 23, 44, 42, 44, 46, 46, 44], [45, 22, 42, 24, 42, 41, 45, 47, 47, 45], [44, 21, 44, 23, 44, 42, 44, 46, 46, 44], [47, 47, 47, 25, 47, 45, 47, 49, 49, 47], [49, 49, 49, 24, 49, 46, 46, 48, 48, 46], [45, 27, 27, 42, 42, 41, 45, 46, 46, 45], [44, 26, 26, 44, 44, 42, 44, 45, 45, 44], [47, 47, 23, 47, 47, 45, 47, 48, 48, 47], [49, 49, 22, 49, 49, 46, 46, 47, 47, 46], [47, 23, 47, 47, 47, 45, 47, 48, 48, 47], [49, 22, 49, 49, 49, 46, 46, 47, 47, 46], [49, 52, 52, 52, 52, 49, 49, 50, 50, 49], [54, 54, 54, 54, 54, 50, 48, 49, 49, 48], [37, 27, 27, 24, 41, 24, 24, 30, 41, 37], [32, 26, 26, 23, 40, 24, 23, 32, 40, 36], [39, 35, 23, 25, 43, 21, 25, 35, 43, 39], [37, 37, 22, 24, 42, 21, 24, 37, 42, 38], [39, 23, 35, 25, 43, 21, 25, 35, 43, 39], [37, 22, 37, 24, 42, 21, 24, 37, 42, 38], [41, 40, 40, 26, 45, 18, 26, 40, 45, 41], [42, 42, 42, 25, 44, 18, 25, 42, 44, 40], [39, 28, 28, 35, 42, 25, 21, 35, 42, 39], [37, 27, 27, 37, 41, 25, 20, 37, 41, 38], [41, 40, 24, 40, 44, 22, 22, 40, 44, 41], [42, 42, 23, 42, 43, 22, 21, 42, 43, 40], [41, 24, 40, 40, 44, 22, 22, 40, 44, 41], [42, 23, 42, 42, 43, 22, 21, 42, 43, 40], [43, 45, 45, 45, 46, 19, 23, 45, 46, 43], [47, 47, 47, 47, 45, 19, 22, 47, 45, 42], [36, 26, 26, 22, 32, 23, 22, 32, 39, 36], [34, 25, 25, 21, 34, 23, 21, 34, 38, 35], [38, 37, 22, 23, 37, 20, 23, 37, 41, 38], [39, 39, 21, 22, 39, 20, 22, 39, 40, 37], [38, 22, 37, 23, 37, 20, 23, 37, 41, 38], [39, 21, 39, 22, 39, 20, 22, 39, 40, 37], [40, 42, 42, 24, 42, 17, 24, 42, 43, 40], [44, 44, 44, 23, 44, 17, 23, 44, 42, 39], [38, 27, 27, 37, 37, 24, 19, 37, 40, 38], [39, 26, 26, 39, 39, 24, 18, 39, 39, 37], [40, 42, 23, 42, 42, 21, 20, 42, 42, 40], [44, 44, 22, 44, 44, 21, 19, 44, 41, 39], [40, 23, 42, 42, 42, 21, 20, 42, 42, 40], [44, 22, 44, 44, 44, 21, 19, 44, 41, 39], [42, 47, 47, 47, 47, 18, 21, 47, 44, 42], [49, 49, 49, 49, 49, 18, 20, 49, 43, 41], [40, 24, 24, 25, 43, 34, 25, 34, 43, 40], [36, 23, 23, 24, 42, 35, 24, 36, 42, 39], [42, 39, 20, 26, 45, 38, 26, 39, 45, 42], [41, 41, 19, 25, 44, 39, 25, 41, 44, 41], [42, 20, 39, 26, 45, 38, 26, 39, 45, 42], [41, 19, 41, 25, 44, 39, 25, 41, 44, 41], [44, 44, 44, 27, 47, 42, 27, 44, 47, 44], [46, 46, 46, 26, 46, 43, 26, 46, 46, 43], [42, 25, 25, 39, 44, 38, 22, 39, 44, 42], [41, 24, 24, 41, 43, 39, 21, 41, 43, 41], [44, 44, 21, 44, 46, 42, 23, 44, 46, 44], [46, 46, 20, 46, 45, 43, 22, 46, 45, 43], [44, 21, 44, 44, 46, 42, 23, 44, 46, 44], [46, 20, 46, 46, 45, 43, 22, 46, 45, 43], [46, 49, 49, 49, 48, 46, 24, 49, 48, 46], [51, 51, 51, 51, 47, 47, 23, 51, 47, 45], [39, 23, 23, 23, 36, 35, 23, 36, 41, 39], [38, 22, 22, 22, 38, 36, 22, 38, 40, 38], [41, 41, 19, 24, 41, 39, 24, 41, 43, 41], [43, 43, 18, 23, 43, 40, 23, 43, 42, 40], [41, 19, 41, 24, 41, 39, 24, 41, 43, 41], [43, 18, 43, 23, 43, 40, 23, 43, 42, 40], [43, 46, 46, 25, 46, 43, 25, 46, 45, 43], [48, 48, 48, 24, 48, 44, 24, 48, 44, 42], [41, 24, 24, 41, 41, 39, 20, 41, 42, 41], [43, 23, 23, 43, 43, 40, 19, 43, 41, 40], [43, 46, 20, 46, 46, 43, 21, 46, 44, 43], [48, 48, 19, 48, 48, 44, 20, 48, 43, 42], [43, 20, 46, 46, 46, 43, 21, 46, 44, 43], [48, 19, 48, 48, 48, 44, 20, 48, 43, 42], [45, 51, 51, 51, 51, 47, 22, 51, 46, 45], [53, 53, 53, 53, 53, 48, 21, 53, 45, 44], [40, 29, 29, 22, 43, 25, 40, 33, 43, 40], [35, 28, 28, 21, 42, 25, 39, 35, 42, 39], [42, 38, 25, 23, 45, 22, 42, 38, 45, 42], [40, 40, 24, 22, 44, 22, 41, 40, 44, 41], [42, 25, 38, 23, 45, 22, 42, 38, 45, 42], [40, 24, 40, 22, 44, 22, 41, 40, 44, 41], [44, 43, 43, 24, 47, 19, 44, 43, 47, 44], [45, 45, 45, 23, 46, 19, 43, 45, 46, 43], [42, 30, 30, 38, 44, 26, 42, 38, 44, 42], [40, 29, 29, 40, 43, 26, 41, 40, 43, 41], [44, 43, 26, 43, 46, 23, 44, 43, 46, 44], [45, 45, 25, 45, 45, 23, 43, 45, 45, 43], [44, 26, 43, 43, 46, 23, 44, 43, 46, 44], [45, 25, 45, 45, 45, 23, 43, 45, 45, 43], [46, 48, 48, 48, 48, 20, 46, 48, 48, 46], [50, 50, 50, 50, 47, 20, 45, 50, 47, 45], [39, 28, 28, 20, 35, 24, 39, 35, 41, 39], [37, 27, 27, 19, 37, 24, 38, 37, 40, 38], [41, 40, 24, 21, 40, 21, 41, 40, 43, 41], [42, 42, 23, 20, 42, 21, 40, 42, 42, 40], [41, 24, 40, 21, 40, 21, 41, 40, 43, 41], [42, 23, 42, 20, 42, 21, 40, 42, 42, 40], [43, 45, 45, 22, 45, 18, 43, 45, 45, 43], [47, 47, 47, 21, 47, 18, 42, 47, 44, 42], [41, 29, 29, 40, 40, 25, 41, 40, 42, 41], [42, 28, 28, 42, 42, 25, 40, 42, 41, 40], [43, 45, 25, 45, 45, 22, 43, 45, 44, 43], [47, 47, 24, 47, 47, 22, 42, 47, 43, 42], [43, 25, 45, 45, 45, 22, 43, 45, 44, 43], [47, 24, 47, 47, 47, 22, 42, 47, 43, 42], [45, 50, 50, 50, 50, 19, 45, 50, 46, 45], [52, 52, 52, 52, 52, 19, 44, 52, 45, 44], [43, 26, 26, 23, 45, 37, 43, 37, 45, 43], [39, 25, 25, 22, 44, 38, 42, 39, 44, 42], [45, 42, 22, 24, 47, 41, 45, 42, 47, 45], [44, 44, 21, 23, 46, 42, 44, 44, 46, 44], [45, 22, 42, 24, 47, 41, 45, 42, 47, 45], [44, 21, 44, 23, 46, 42, 44, 44, 46, 44], [47, 47, 47, 25, 49, 45, 47, 47, 49, 47], [49, 49, 49, 24, 48, 46, 46, 49, 48, 46], [45, 27, 27, 42, 46, 41, 45, 42, 46, 45], [44, 26, 26, 44, 45, 42, 44, 44, 45, 44], [47, 47, 23, 47, 48, 45, 47, 47, 48, 47], [49, 49, 22, 49, 47, 46, 46, 49, 47, 46], [47, 23, 47, 47, 48, 45, 47, 47, 48, 47], [49, 22, 49, 49, 47, 46, 46, 49, 47, 46], [49, 52, 52, 52, 50, 49, 49, 52, 50, 49], [54, 54, 54, 54, 49, 50, 48, 54, 49, 48], [42, 25, 25, 21, 39, 38, 42, 39, 43, 42], [41, 24, 24, 20, 41, 39, 41, 41, 42, 41], [44, 44, 21, 22, 44, 42, 44, 44, 45, 44], [46, 46, 20, 21, 46, 43, 43, 46, 44, 43], [44, 21, 44, 22, 44, 42, 44, 44, 45, 44], [46, 20, 46, 21, 46, 43, 43, 46, 44, 43], [46, 49, 49, 23, 49, 46, 46, 49, 47, 46], [51, 51, 51, 22, 51, 47, 45, 51, 46, 45], [44, 26, 26, 44, 44, 42, 44, 44, 44, 44], [46, 25, 25, 46, 46, 43, 43, 46, 43, 43], [46, 49, 22, 49, 49, 46, 46, 49, 46, 46], [51, 51, 21, 51, 51, 47, 45, 51, 45, 45], [46, 22, 49, 49, 49, 46, 46, 49, 46, 46], [51, 21, 51, 51, 51, 47, 45, 51, 45, 45], [48, 54, 54, 54, 54, 50, 48, 54, 48, 48], [56, 56, 56, 56, 56, 51, 47, 56, 47, 47], [37, 27, 27, 24, 41, 24, 24, 41, 30, 37], [32, 26, 26, 23, 40, 24, 23, 40, 32, 36], [39, 35, 23, 25, 43, 21, 25, 43, 35, 39], [37, 37, 22, 24, 42, 21, 24, 42, 37, 38], [39, 23, 35, 25, 43, 21, 25, 43, 35, 39], [37, 22, 37, 24, 42, 21, 24, 42, 37, 38], [41, 40, 40, 26, 45, 18, 26, 45, 40, 41], [42, 42, 42, 25, 44, 18, 25, 44, 42, 40], [39, 28, 28, 35, 42, 25, 21, 42, 35, 39], [37, 27, 27, 37, 41, 25, 20, 41, 37, 38], [41, 40, 24, 40, 44, 22, 22, 44, 40, 41], [42, 42, 23, 42, 43, 22, 21, 43, 42, 40], [41, 24, 40, 40, 44, 22, 22, 44, 40, 41], [42, 23, 42, 42, 43, 22, 21, 43, 42, 40], [43, 45, 45, 45, 46, 19, 23, 46, 45, 43], [47, 47, 47, 47, 45, 19, 22, 45, 47, 42], [36, 26, 26, 22, 32, 23, 22, 39, 32, 36], [34, 25, 25, 21, 34, 23, 21, 38, 34, 35], [38, 37, 22, 23, 37, 20, 23, 41, 37, 38], [39, 39, 21, 22, 39, 20, 22, 40, 39, 37], [38, 22, 37, 23, 37, 20, 23, 41, 37, 38], [39, 21, 39, 22, 39, 20, 22, 40, 39, 37], [40, 42, 42, 24, 42, 17, 24, 43, 42, 40], [44, 44, 44, 23, 44, 17, 23, 42, 44, 39], [38, 27, 27, 37, 37, 24, 19, 40, 37, 38], [39, 26, 26, 39, 39, 24, 18, 39, 39, 37], [40, 42, 23, 42, 42, 21, 20, 42, 42, 40], [44, 44, 22, 44, 44, 21, 19, 41, 44, 39], [40, 23, 42, 42, 42, 21, 20, 42, 42, 40], [44, 22, 44, 44, 44, 21, 19, 41, 44, 39], [42, 47, 47, 47, 47, 18, 21, 44, 47, 42], [49, 49, 49, 49, 49, 18, 20, 43, 49, 41], [40, 24, 24, 25, 43, 34, 25, 43, 34, 40], [36, 23, 23, 24, 42, 35, 24, 42, 36, 39], [42, 39, 20, 26, 45, 38, 26, 45, 39, 42], [41, 41, 19, 25, 44, 39, 25, 44, 41, 41], [42, 20, 39, 26, 45, 38, 26, 45, 39, 42], [41, 19, 41, 25, 44, 39, 25, 44, 41, 41], [44, 44, 44, 27, 47, 42, 27, 47, 44, 44], [46, 46, 46, 26, 46, 43, 26, 46, 46, 43], [42, 25, 25, 39, 44, 38, 22, 44, 39, 42], [41, 24, 24, 41, 43, 39, 21, 43, 41, 41], [44, 44, 21, 44, 46, 42, 23, 46, 44, 44], [46, 46, 20, 46, 45, 43, 22, 45, 46, 43], [44, 21, 44, 44, 46, 42, 23, 46, 44, 44], [46, 20, 46, 46, 45, 43, 22, 45, 46, 43], [46, 49, 49, 49, 48, 46, 24, 48, 49, 46], [51, 51, 51, 51, 47, 47, 23, 47, 51, 45], [39, 23, 23, 23, 36, 35, 23, 41, 36, 39], [38, 22, 22, 22, 38, 36, 22, 40, 38, 38], [41, 41, 19, 24, 41, 39, 24, 43, 41, 41], [43, 43, 18, 23, 43, 40, 23, 42, 43, 40], [41, 19, 41, 24, 41, 39, 24, 43, 41, 41], [43, 18, 43, 23, 43, 40, 23, 42, 43, 40], [43, 46, 46, 25, 46, 43, 25, 45, 46, 43], [48, 48, 48, 24, 48, 44, 24, 44, 48, 42], [41, 24, 24, 41, 41, 39, 20, 42, 41, 41], [43, 23, 23, 43, 43, 40, 19, 41, 43, 40], [43, 46, 20, 46, 46, 43, 21, 44, 46, 43], [48, 48, 19, 48, 48, 44, 20, 43, 48, 42], [43, 20, 46, 46, 46, 43, 21, 44, 46, 43], [48, 19, 48, 48, 48, 44, 20, 43, 48, 42], [45, 51, 51, 51, 51, 47, 22, 46, 51, 45], [53, 53, 53, 53, 53, 48, 21, 45, 53, 44], [40, 29, 29, 22, 43, 25, 40, 43, 33, 40], [35, 28, 28, 21, 42, 25, 39, 42, 35, 39], [42, 38, 25, 23, 45, 22, 42, 45, 38, 42], [40, 40, 24, 22, 44, 22, 41, 44, 40, 41], [42, 25, 38, 23, 45, 22, 42, 45, 38, 42], [40, 24, 40, 22, 44, 22, 41, 44, 40, 41], [44, 43, 43, 24, 47, 19, 44, 47, 43, 44], [45, 45, 45, 23, 46, 19, 43, 46, 45, 43], [42, 30, 30, 38, 44, 26, 42, 44, 38, 42], [40, 29, 29, 40, 43, 26, 41, 43, 40, 41], [44, 43, 26, 43, 46, 23, 44, 46, 43, 44], [45, 45, 25, 45, 45, 23, 43, 45, 45, 43], [44, 26, 43, 43, 46, 23, 44, 46, 43, 44], [45, 25, 45, 45, 45, 23, 43, 45, 45, 43], [46, 48, 48, 48, 48, 20, 46, 48, 48, 46], [50, 50, 50, 50, 47, 20, 45, 47, 50, 45], [39, 28, 28, 20, 35, 24, 39, 41, 35, 39], [37, 27, 27, 19, 37, 24, 38, 40, 37, 38], [41, 40, 24, 21, 40, 21, 41, 43, 40, 41], [42, 42, 23, 20, 42, 21, 40, 42, 42, 40], [41, 24, 40, 21, 40, 21, 41, 43, 40, 41], [42, 23, 42, 20, 42, 21, 40, 42, 42, 40], [43, 45, 45, 22, 45, 18, 43, 45, 45, 43], [47, 47, 47, 21, 47, 18, 42, 44, 47, 42], [41, 29, 29, 40, 40, 25, 41, 42, 40, 41], [42, 28, 28, 42, 42, 25, 40, 41, 42, 40], [43, 45, 25, 45, 45, 22, 43, 44, 45, 43], [47, 47, 24, 47, 47, 22, 42, 43, 47, 42], [43, 25, 45, 45, 45, 22, 43, 44, 45, 43], [47, 24, 47, 47, 47, 22, 42, 43, 47, 42], [45, 50, 50, 50, 50, 19, 45, 46, 50, 45], [52, 52, 52, 52, 52, 19, 44, 45, 52, 44], [43, 26, 26, 23, 45, 37, 43, 45, 37, 43], [39, 25, 25, 22, 44, 38, 42, 44, 39, 42], [45, 42, 22, 24, 47, 41, 45, 47, 42, 45], [44, 44, 21, 23, 46, 42, 44, 46, 44, 44], [45, 22, 42, 24, 47, 41, 45, 47, 42, 45], [44, 21, 44, 23, 46, 42, 44, 46, 44, 44], [47, 47, 47, 25, 49, 45, 47, 49, 47, 47], [49, 49, 49, 24, 48, 46, 46, 48, 49, 46], [45, 27, 27, 42, 46, 41, 45, 46, 42, 45], [44, 26, 26, 44, 45, 42, 44, 45, 44, 44], [47, 47, 23, 47, 48, 45, 47, 48, 47, 47], [49, 49, 22, 49, 47, 46, 46, 47, 49, 46], [47, 23, 47, 47, 48, 45, 47, 48, 47, 47], [49, 22, 49, 49, 47, 46, 46, 47, 49, 46], [49, 52, 52, 52, 50, 49, 49, 50, 52, 49], [54, 54, 54, 54, 49, 50, 48, 49, 54, 48], [42, 25, 25, 21, 39, 38, 42, 43, 39, 42], [41, 24, 24, 20, 41, 39, 41, 42, 41, 41], [44, 44, 21, 22, 44, 42, 44, 45, 44, 44], [46, 46, 20, 21, 46, 43, 43, 44, 46, 43], [44, 21, 44, 22, 44, 42, 44, 45, 44, 44], [46, 20, 46, 21, 46, 43, 43, 44, 46, 43], [46, 49, 49, 23, 49, 46, 46, 47, 49, 46], [51, 51, 51, 22, 51, 47, 45, 46, 51, 45], [44, 26, 26, 44, 44, 42, 44, 44, 44, 44], [46, 25, 25, 46, 46, 43, 43, 43, 46, 43], [46, 49, 22, 49, 49, 46, 46, 46, 49, 46], [51, 51, 21, 51, 51, 47, 45, 45, 51, 45], [46, 22, 49, 49, 49, 46, 46, 46, 49, 46], [51, 21, 51, 51, 51, 47, 45, 45, 51, 45], [48, 54, 54, 54, 54, 50, 48, 48, 54, 48], [56, 56, 56, 56, 56, 51, 47, 47, 56, 47], [36, 26, 26, 22, 39, 23, 22, 32, 32, 36], [34, 25, 25, 21, 38, 23, 21, 34, 34, 35], [38, 37, 22, 23, 41, 20, 23, 37, 37, 38], [39, 39, 21, 22, 40, 20, 22, 39, 39, 37], [38, 22, 37, 23, 41, 20, 23, 37, 37, 38], [39, 21, 39, 22, 40, 20, 22, 39, 39, 37], [40, 42, 42, 24, 43, 17, 24, 42, 42, 40], [44, 44, 44, 23, 42, 17, 23, 44, 44, 39], [38, 27, 27, 37, 40, 24, 19, 37, 37, 38], [39, 26, 26, 39, 39, 24, 18, 39, 39, 37], [40, 42, 23, 42, 42, 21, 20, 42, 42, 40], [44, 44, 22, 44, 41, 21, 19, 44, 44, 39], [40, 23, 42, 42, 42, 21, 20, 42, 42, 40], [44, 22, 44, 44, 41, 21, 19, 44, 44, 39], [42, 47, 47, 47, 44, 18, 21, 47, 47, 42], [49, 49, 49, 49, 43, 18, 20, 49, 49, 41], [35, 25, 25, 20, 34, 22, 20, 34, 34, 35], [36, 24, 24, 19, 36, 22, 19, 36, 36, 34], [37, 39, 21, 21, 39, 19, 21, 39, 39, 37], [41, 41, 20, 20, 41, 19, 20, 41, 41, 36], [37, 21, 39, 21, 39, 19, 21, 39, 39, 37], [41, 20, 41, 20, 41, 19, 20, 41, 41, 36], [39, 44, 44, 22, 44, 16, 22, 44, 44, 39], [46, 46, 46, 21, 46, 16, 21, 46, 46, 38], [37, 26, 26, 39, 39, 23, 17, 39, 39, 37], [41, 25, 25, 41, 41, 23, 16, 41, 41, 36], [39, 44, 22, 44, 44, 20, 18, 44, 44, 39], [46, 46, 21, 46, 46, 20, 17, 46, 46, 38], [39, 22, 44, 44, 44, 20, 18, 44, 44, 39], [46, 21, 46, 46, 46, 20, 17, 46, 46, 38], [41, 49, 49, 49, 49, 17, 19, 49, 49, 41], [51, 51, 51, 51, 51, 17, 18, 51, 51, 40], [39, 23, 23, 23, 41, 35, 23, 36, 36, 39], [38, 22, 22, 22, 40, 36, 22, 38, 38, 38], [41, 41, 19, 24, 43, 39, 24, 41, 41, 41], [43, 43, 18, 23, 42, 40, 23, 43, 43, 40], [41, 19, 41, 24, 43, 39, 24, 41, 41, 41], [43, 18, 43, 23, 42, 40, 23, 43, 43, 40], [43, 46, 46, 25, 45, 43, 25, 46, 46, 43], [48, 48, 48, 24, 44, 44, 24, 48, 48, 42], [41, 24, 24, 41, 42, 39, 20, 41, 41, 41], [43, 23, 23, 43, 41, 40, 19, 43, 43, 40], [43, 46, 20, 46, 44, 43, 21, 46, 46, 43], [48, 48, 19, 48, 43, 44, 20, 48, 48, 42], [43, 20, 46, 46, 44, 43, 21, 46, 46, 43], [48, 19, 48, 48, 43, 44, 20, 48, 48, 42], [45, 51, 51, 51, 46, 47, 22, 51, 51, 45], [53, 53, 53, 53, 45, 48, 21, 53, 53, 44], [38, 22, 22, 21, 38, 36, 21, 38, 38, 38], [40, 21, 21, 20, 40, 37, 20, 40, 40, 37], [40, 43, 18, 22, 43, 40, 22, 43, 43, 40], [45, 45, 17, 21, 45, 41, 21, 45, 45, 39], [40, 18, 43, 22, 43, 40, 22, 43, 43, 40], [45, 17, 45, 21, 45, 41, 21, 45, 45, 39], [42, 48, 48, 23, 48, 44, 23, 48, 48, 42], [50, 50, 50, 22, 50, 45, 22, 50, 50, 41], [40, 23, 23, 43, 43, 40, 18, 43, 43, 40], [45, 22, 22, 45, 45, 41, 17, 45, 45, 39], [42, 48, 19, 48, 48, 44, 19, 48, 48, 42], [50, 50, 18, 50, 50, 45, 18, 50, 50, 41], [42, 19, 48, 48, 48, 44, 19, 48, 48, 42], [50, 18, 50, 50, 50, 45, 18, 50, 50, 41], [44, 53, 53, 53, 53, 48, 20, 53, 53, 44], [55, 55, 55, 55, 55, 49, 19, 55, 55, 43], [39, 28, 28, 20, 41, 24, 39, 35, 35, 39], [37, 27, 27, 19, 40, 24, 38, 37, 37, 38], [41, 40, 24, 21, 43, 21, 41, 40, 40, 41], [42, 42, 23, 20, 42, 21, 40, 42, 42, 40], [41, 24, 40, 21, 43, 21, 41, 40, 40, 41], [42, 23, 42, 20, 42, 21, 40, 42, 42, 40], [43, 45, 45, 22, 45, 18, 43, 45, 45, 43], [47, 47, 47, 21, 44, 18, 42, 47, 47, 42], [41, 29, 29, 40, 42, 25, 41, 40, 40, 41], [42, 28, 28, 42, 41, 25, 40, 42, 42, 40], [43, 45, 25, 45, 44, 22, 43, 45, 45, 43], [47, 47, 24, 47, 43, 22, 42, 47, 47, 42], [43, 25, 45, 45, 44, 22, 43, 45, 45, 43], [47, 24, 47, 47, 43, 22, 42, 47, 47, 42], [45, 50, 50, 50, 46, 19, 45, 50, 50, 45], [52, 52, 52, 52, 45, 19, 44, 52, 52, 44], [38, 27, 27, 18, 37, 23, 38, 37, 37, 38], [39, 26, 26, 17, 39, 23, 37, 39, 39, 37], [40, 42, 23, 19, 42, 20, 40, 42, 42, 40], [44, 44, 22, 18, 44, 20, 39, 44, 44, 39], [40, 23, 42, 19, 42, 20, 40, 42, 42, 40], [44, 22, 44, 18, 44, 20, 39, 44, 44, 39], [42, 47, 47, 20, 47, 17, 42, 47, 47, 42], [49, 49, 49, 19, 49, 17, 41, 49, 49, 41], [40, 28, 28, 42, 42, 24, 40, 42, 42, 40], [44, 27, 27, 44, 44, 24, 39, 44, 44, 39], [42, 47, 24, 47, 47, 21, 42, 47, 47, 42], [49, 49, 23, 49, 49, 21, 41, 49, 49, 41], [42, 24, 47, 47, 47, 21, 42, 47, 47, 42], [49, 23, 49, 49, 49, 21, 41, 49, 49, 41], [44, 52, 52, 52, 52, 18, 44, 52, 52, 44], [54, 54, 54, 54, 54, 18, 43, 54, 54, 43], [42, 25, 25, 21, 43, 38, 42, 39, 39, 42], [41, 24, 24, 20, 42, 39, 41, 41, 41, 41], [44, 44, 21, 22, 45, 42, 44, 44, 44, 44], [46, 46, 20, 21, 44, 43, 43, 46, 46, 43], [44, 21, 44, 22, 45, 42, 44, 44, 44, 44], [46, 20, 46, 21, 44, 43, 43, 46, 46, 43], [46, 49, 49, 23, 47, 46, 46, 49, 49, 46], [51, 51, 51, 22, 46, 47, 45, 51, 51, 45], [44, 26, 26, 44, 44, 42, 44, 44, 44, 44], [46, 25, 25, 46, 43, 43, 43, 46, 46, 43], [46, 49, 22, 49, 46, 46, 46, 49, 49, 46], [51, 51, 21, 51, 45, 47, 45, 51, 51, 45], [46, 22, 49, 49, 46, 46, 46, 49, 49, 46], [51, 21, 51, 51, 45, 47, 45, 51, 51, 45], [48, 54, 54, 54, 48, 50, 48, 54, 54, 48], [56, 56, 56, 56, 47, 51, 47, 56, 56, 47], [41, 24, 24, 19, 41, 39, 41, 41, 41, 41], [43, 23, 23, 18, 43, 40, 40, 43, 43, 40], [43, 46, 20, 20, 46, 43, 43, 46, 46, 43], [48, 48, 19, 19, 48, 44, 42, 48, 48, 42], [43, 20, 46, 20, 46, 43, 43, 46, 46, 43], [48, 19, 48, 19, 48, 44, 42, 48, 48, 42], [45, 51, 51, 21, 51, 47, 45, 51, 51, 45], [53, 53, 53, 20, 53, 48, 44, 53, 53, 44], [43, 25, 25, 46, 46, 43, 43, 46, 46, 43], [48, 24, 24, 48, 48, 44, 42, 48, 48, 42], [45, 51, 21, 51, 51, 47, 45, 51, 51, 45], [53, 53, 20, 53, 53, 48, 44, 53, 53, 44], [45, 21, 51, 51, 51, 47, 45, 51, 51, 45], [53, 20, 53, 53, 53, 48, 44, 53, 53, 44], [47, 56, 56, 56, 56, 51, 47, 56, 56, 47], [58, 58, 58, 58, 58, 52, 46, 58, 58, 46]]


==> anc/research/reconstruction/summary.json <==
{
  "vertex-coalesced": {
    "reconstructed_eq41": {
      "instances": 21,
      "strict_joint_improvements": 21,
      "approved_outcomes": 21,
      "physical_nash_outcomes": 21,
      "approved_pairwise_terminal_outcomes": 16,
      "global_optima": 16,
      "approved_optima": 16,
      "updates_range": [
        2,
        5
      ],
      "median_oracle_lookups": 620
    },
    "reconstructed_own_risk": {
      "instances": 21,
      "strict_joint_improvements": 21,
      "approved_outcomes": 21,
      "physical_nash_outcomes": 21,
      "approved_pairwise_terminal_outcomes": 16,
      "global_optima": 16,
      "approved_optima": 16,
      "updates_range": [
        2,
        5
      ],
      "median_oracle_lookups": 620
    },
    "reconstructed_reverse_schedule": {
      "instances": 21,
      "strict_joint_improvements": 21,
      "approved_outcomes": 21,
      "physical_nash_outcomes": 21,
      "approved_pairwise_terminal_outcomes": 18,
      "global_optima": 18,
      "approved_optima": 18,
      "updates_range": [
        2,
        9
      ],
      "median_oracle_lookups": 487
    },
    "verified_reference": {
      "instances": 21,
      "strict_joint_improvements": 21,
      "approved_outcomes": 21,
      "physical_nash_outcomes": 21,
      "approved_pairwise_terminal_outcomes": 21,
      "global_optima": 21,
      "approved_optima": 21,
      "updates_range": [
        5,
        16
      ],
      "median_oracle_lookups": 2153
    }
  },
  "edge-coalesced": {
    "reconstructed_eq41": {
      "instances": 21,
      "strict_joint_improvements": 21,
      "approved_outcomes": 21,
      "physical_nash_outcomes": 19,
      "approved_pairwise_terminal_outcomes": 11,
      "global_optima": 11,
      "approved_optima": 11,
      "updates_range": [
        2,
        5
      ],
      "median_oracle_lookups": 558
    },
    "reconstructed_own_risk": {
      "instances": 21,
      "strict_joint_improvements": 21,
      "approved_outcomes": 21,
      "physical_nash_outcomes": 19,
      "approved_pairwise_terminal_outcomes": 11,
      "global_optima": 11,
      "approved_optima": 11,
      "updates_range": [
        2,
        5
      ],
      "median_oracle_lookups": 558
    },
    "reconstructed_reverse_schedule": {
      "instances": 21,
      "strict_joint_improvements": 21,
      "approved_outcomes": 21,
      "physical_nash_outcomes": 21,
      "approved_pairwise_terminal_outcomes": 17,
      "global_optima": 17,
      "approved_optima": 17,
      "updates_range": [
        2,
        4
      ],
      "median_oracle_lookups": 478
    },
    "verified_reference": {
      "instances": 21,
      "strict_joint_improvements": 21,
      "approved_outcomes": 21,
      "physical_nash_outcomes": 21,
      "approved_pairwise_terminal_outcomes": 21,
      "global_optima": 21,
      "approved_optima": 21,
      "updates_range": [
        3,
        8
      ],
      "median_oracle_lookups": 1761
    }
  },
  "vertex-literal-primes": {
    "reconstructed_eq41": {
      "instances": 1,
      "strict_joint_improvements": 1,
      "approved_outcomes": 1,
      "physical_nash_outcomes": 1,
      "approved_pairwise_terminal_outcomes": 1,
      "global_optima": 1,
      "approved_optima": 1,
      "updates_range": [
        5,
        5
      ],
      "median_oracle_lookups": 740
    },
    "reconstructed_own_risk": {
      "instances": 1,
      "strict_joint_improvements": 1,
      "approved_outcomes": 1,
      "physical_nash_outcomes": 1,
      "approved_pairwise_terminal_outcomes": 1,
      "global_optima": 1,
      "approved_optima": 1,
      "updates_range": [
        5,
        5
      ],
      "median_oracle_lookups": 740
    },
    "reconstructed_reverse_schedule": {
      "instances": 1,
      "strict_joint_improvements": 1,
      "approved_outcomes": 1,
      "physical_nash_outcomes": 1,
      "approved_pairwise_terminal_outcomes": 1,
      "global_optima": 1,
      "approved_optima": 1,
      "updates_range": [
        5,
        5
      ],
      "median_oracle_lookups": 487
    },
    "verified_reference": {
      "instances": 1,
      "strict_joint_improvements": 1,
      "approved_outcomes": 1,
      "physical_nash_outcomes": 1,
      "approved_pairwise_terminal_outcomes": 1,
      "global_optima": 1,
      "approved_optima": 1,
      "updates_range": [
        6,
        6
      ],
      "median_oracle_lookups": 1761
    }
  },
  "edge-literal-primes": {
    "reconstructed_eq41": {
      "instances": 1,
      "strict_joint_improvements": 1,
      "approved_outcomes": 1,
      "physical_nash_outcomes": 1,
      "approved_pairwise_terminal_outcomes": 1,
      "global_optima": 1,
      "approved_optima": 1,
      "updates_range": [
        5,
        5
      ],
      "median_oracle_lookups": 534
    },
    "reconstructed_own_risk": {
      "instances": 1,
      "strict_joint_improvements": 1,
      "approved_outcomes": 1,
      "physical_nash_outcomes": 1,
      "approved_pairwise_terminal_outcomes": 1,
      "global_optima": 1,
      "approved_optima": 1,
      "updates_range": [
        5,
        5
      ],
      "median_oracle_lookups": 534
    },
    "reconstructed_reverse_schedule": {
      "instances": 1,
      "strict_joint_improvements": 1,
      "approved_outcomes": 1,
      "physical_nash_outcomes": 1,
      "approved_pairwise_terminal_outcomes": 1,
      "global_optima": 1,
      "approved_optima": 1,
      "updates_range": [
        3,
        3
      ],
      "median_oracle_lookups": 478
    },
    "verified_reference": {
      "instances": 1,
      "strict_joint_improvements": 1,
      "approved_outcomes": 1,
      "physical_nash_outcomes": 1,
      "approved_pairwise_terminal_outcomes": 1,
      "global_optima": 1,
      "approved_optima": 1,
      "updates_range": [
        5,
        5
      ],
      "median_oracle_lookups": 1614
    }
  }
}


==> anc/research/review_controls/PROTOCOL.md <==
# Matched controls prompted by external feedback

Protocol fixed 21 October 2026 before running these added controls. The existing 96 baseline-specific cases and their old outcomes have already been inspected; this is a retrospective control study, not a new holdout or preregistered validation experiment. No instances will be discarded.

## Heuristic acceptance controls

Add optional parameters to the existing reconstructed heuristic, preserving its default behavior:

- H1: unchanged reconstruction, using equation-4.1 risk and endpoint approval/fallback.
- H1-A: identical proposal, representative, coalition, withdrawal and visited-state rules, but reject every prospective committed step whose cost vector exceeds the original baseline in any coordinate. Apply the same filter to negotiations and withdrawals. Neutral joint-cost steps remain permitted as in H1.
- H1-A-strict: H1-A plus strict rather than weak joint-cost descent for every committed step.
- V: saved result of the existing verified binary procedure. Its full one-/two-person neighborhood, strict total-cost descent and baseline approval are unchanged.

These isolate acceptance and neutral-step policy without pretending that H1 and V have identical proposal neighborhoods. Recompute unchanged H1 and V outputs to guard against accidental implementation changes. New Python controls are not additional Lean-verified implementations.

## Generic randomized pairwise local search

All controls minimize the same unpriced total cost and use the same fixed participant ceilings and one-/two-bit neighborhood as V. At each step, enumerate all approved strictly improving neighbors and choose uniformly among them. Stop only when none remain.

- RPLS-same: start at the exact same baseline as H1/V, with 256 deterministic pseudorandom schedules per case.
- RPLS-approved-start: hold the original baseline ceilings fixed, sample one approved initial profile uniformly, then run the same randomized local search, 256 trials per case. This diagnoses the approved objective landscape. It may start across a multi-person barrier and is not a practical bilateral initialization policy or a substitute for the same-start control.

Use SHA-256-derived seeds from the case ID, baseline, arm and trial index, avoiding language-process hash randomization. Retain every trace and outcome; do not select the best trial. Report mean success fractions over the 96 cases, per-family results, costs, Nash status, and distribution of per-case approved-optimum success. Trials within a case and two baselines sharing a cost table are dependent; no population-level confidence claim is intended.

Also report approved-set sizes, baseline-already-optimal cases and whether strict improvement over the baseline is possible. Compare V with generic local search as a diagnostic of the evidential value of the 92/96 figure, not as a claim that either method is statistically superior.

## Validation

Independently recompute the cost tables by pair intersections; check exact global/approved minima, every trace's approval/descent/neighborhood, and every randomized endpoint's approved-pair terminality. Compare all old H1 and V profiles with saved results. No manuscript edits or new mathematical theorem claims precede interpretation of these controls.

The original H1 endpoints/trace hashes and V endpoints are frozen in original_endpoints.json, sourced from commit06fad68. Validation checks these immutable fixtures as well as the currently saved outputs, so regeneration of both programs cannot silently replace the old comparison.


==> anc/research/review_controls/RESULTS.md <==
# Matched-control results

Retrospective controls on all96 retained baseline-specific cases. Randomized arms have256 schedules each per case. Published H1 includes baseline fallback; other arms enforce approval in-loop. No new kernel theorem.

| Method | Raw approved | Raw physical Nash | Published approved optimum | Mean search gap |
|---|---:|---:|---:|---:|
| H1 | 56/96 | 80/96 | 46/96 | 4.5833 |
| H1_A | 96/96 | 53/96 | 54/96 | 3.3958 |
| H1_A_strict | 96/96 | 52/96 | 54/96 | 3.4583 |
| V | 96/96 | 67/96 | 92/96 | 0.1771 |

| Generic local search | Mean approved-optimum success | Cases with all256 successes | Mean search gap |
|---|---:|---:|---:|
| same | 93.148% | 85/96 | 0.3733 |
| approved_start | 94.763% | 85/96 | 0.2535 |


==> anc/research/review_controls/certificates.json <==
{
  "status": "PASS",
  "independent_cost_cells": 39936,
  "deterministic_method_endpoints": 384,
  "randomized_trials": 49152,
  "committed_transitions": 63695,
  "old_baseline_outputs_preserved": true
}


==> anc/research/review_controls/check-run.txt <==
{
  "status": "PASS",
  "independent_cost_cells": 39936,
  "deterministic_method_endpoints": 384,
  "randomized_trials": 49152,
  "committed_transitions": 63695,
  "old_baseline_outputs_preserved": true
}


==> anc/research/review_controls/original_endpoints.json <==
{
  "source_commit": "06fad68",
  "source_file_sha256": "e93734178bbe3f709e217584910de3b12a70893cff97d6461e740531457dbee0",
  "rows": [
    {
      "instance": "grid-n4-s2018100",
      "baseline": 0,
      "H1_final": 8,
      "V_final": 4,
      "H1_trace_sha256": "06fd1d89761f42d6a6b03dec9d728cf4a991dfd72b2a6b66b5b7aea8009724b0"
    },
    {
      "instance": "grid-n4-s2018100",
      "baseline": 8,
      "H1_final": 8,
      "V_final": 8,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "grid-n4-s2018101",
      "baseline": 0,
      "H1_final": 0,
      "V_final": 0,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "grid-n4-s2018101",
      "baseline": 6,
      "H1_final": 4,
      "V_final": 0,
      "H1_trace_sha256": "86b6e63604ab1a20ce8eb7349e43bf1671dc48562a672e155243ddb4ce4b8e69"
    },
    {
      "instance": "grid-n4-s2018102",
      "baseline": 0,
      "H1_final": 1,
      "V_final": 1,
      "H1_trace_sha256": "fcc3f281b7f00cfdcdf7dbeb3e2a8e5909a10ad36f0308777da54befaa13db56"
    },
    {
      "instance": "grid-n4-s2018102",
      "baseline": 6,
      "H1_final": 7,
      "V_final": 1,
      "H1_trace_sha256": "07ff09833c7ddfa9010741f5a456213b480b375e31eee1fbd996acf93a448209"
    },
    {
      "instance": "grid-n4-s2018103",
      "baseline": 0,
      "H1_final": 0,
      "V_final": 0,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "grid-n4-s2018103",
      "baseline": 1,
      "H1_final": 1,
      "V_final": 1,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "grid-n6-s2018100",
      "baseline": 0,
      "H1_final": 24,
      "V_final": 4,
      "H1_trace_sha256": "ef592f17b47ff1e8616b70ba9019f861cbb662c94f84d1d9f71edcf0663fd755"
    },
    {
      "instance": "grid-n6-s2018100",
      "baseline": 18,
      "H1_final": 24,
      "V_final": 4,
      "H1_trace_sha256": "cd472bbb667874ef2371970896abb3695823f61a682a766f6938c2bc4545bd85"
    },
    {
      "instance": "grid-n6-s2018101",
      "baseline": 0,
      "H1_final": 0,
      "V_final": 48,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "grid-n6-s2018101",
      "baseline": 39,
      "H1_final": 55,
      "V_final": 48,
      "H1_trace_sha256": "49070acf78f2da25b7407c8f2321ad362afe029aea9c1b0b5d057fe3304e6d81"
    },
    {
      "instance": "grid-n6-s2018102",
      "baseline": 0,
      "H1_final": 1,
      "V_final": 32,
      "H1_trace_sha256": "c879ebddf91517fa0ea3e38946f1e71e7d75dee69b1225108a8d245d113a43af"
    },
    {
      "instance": "grid-n6-s2018102",
      "baseline": 49,
      "H1_final": 1,
      "V_final": 33,
      "H1_trace_sha256": "248ea1af1505105212d3ce83a3fc4a45c143dcfbf147216bffce44fa7249867b"
    },
    {
      "instance": "grid-n6-s2018103",
      "baseline": 0,
      "H1_final": 24,
      "V_final": 24,
      "H1_trace_sha256": "66f96e655827022d8b5aaa8c2d3553c50fd504bd4444723dcf1583fa361cbf30"
    },
    {
      "instance": "grid-n6-s2018103",
      "baseline": 10,
      "H1_final": 24,
      "V_final": 24,
      "H1_trace_sha256": "815fc90e9a03ed05cdcb568e9f04cd7dfa225ca6aef9b276bd43667e67789761"
    },
    {
      "instance": "grid-n8-s2018100",
      "baseline": 0,
      "H1_final": 24,
      "V_final": 4,
      "H1_trace_sha256": "9e7c7ae3308769d2b2364e1e6b974419074dbe212cf1138ce42a1bdcbf17cb36"
    },
    {
      "instance": "grid-n8-s2018100",
      "baseline": 179,
      "H1_final": 53,
      "V_final": 4,
      "H1_trace_sha256": "5337f7f184fbbceb472ee0dfcebcec46710db1b8f2f5f73796c82c6d09da0e3a"
    },
    {
      "instance": "grid-n8-s2018101",
      "baseline": 0,
      "H1_final": 64,
      "V_final": 0,
      "H1_trace_sha256": "75f2701702c8eeef9bf1fb5972ba19ea0cde9a2b768822be3c65190b75815935"
    },
    {
      "instance": "grid-n8-s2018101",
      "baseline": 240,
      "H1_final": 48,
      "V_final": 240,
      "H1_trace_sha256": "6b6f04f03ca4520589442136f856ecfc6b71e1a69babde0e57be2b824dc5fe84"
    },
    {
      "instance": "grid-n8-s2018102",
      "baseline": 0,
      "H1_final": 96,
      "V_final": 36,
      "H1_trace_sha256": "d1178ec001e908f53b40d84137e1a2b772f034dc4b9356f019210ef3512d3d86"
    },
    {
      "instance": "grid-n8-s2018102",
      "baseline": 106,
      "H1_final": 98,
      "V_final": 36,
      "H1_trace_sha256": "428456ea8bbfff3cda76a69137e51a4247ad29286025001cf8291a696df9961d"
    },
    {
      "instance": "grid-n8-s2018103",
      "baseline": 0,
      "H1_final": 2,
      "V_final": 0,
      "H1_trace_sha256": "8f5ae5034ee2326da14608f414c6e68a79c9a81def0c9e2d5f2627da6e855f64"
    },
    {
      "instance": "grid-n8-s2018103",
      "baseline": 214,
      "H1_final": 216,
      "V_final": 2,
      "H1_trace_sha256": "4de569678050889b6dc0ee3d6fe7f3234372fc06b68e891889a370dd49eaf6e1"
    },
    {
      "instance": "ring_shortcuts-n4-s2018100",
      "baseline": 0,
      "H1_final": 3,
      "V_final": 2,
      "H1_trace_sha256": "2358b772bd06ec9abaa630223881c87bc6059d45af0770a739de3ca67787b88b"
    },
    {
      "instance": "ring_shortcuts-n4-s2018100",
      "baseline": 13,
      "H1_final": 5,
      "V_final": 13,
      "H1_trace_sha256": "bd18c2aa6f9b88f3edb9a8abac83e3291aa26aea328b321b12b9e542fd3af84f"
    },
    {
      "instance": "ring_shortcuts-n4-s2018101",
      "baseline": 0,
      "H1_final": 13,
      "V_final": 10,
      "H1_trace_sha256": "e6eef066510b8c9969b9cecc2a228eddfe00f7c77ad17eff72757cf84d784c8c"
    },
    {
      "instance": "ring_shortcuts-n4-s2018101",
      "baseline": 3,
      "H1_final": 13,
      "V_final": 10,
      "H1_trace_sha256": "1e7eadcc752506e9c175d44bc4970342932aa42b6922f61ae454ca45d390bdb5"
    },
    {
      "instance": "ring_shortcuts-n4-s2018102",
      "baseline": 0,
      "H1_final": 0,
      "V_final": 0,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "ring_shortcuts-n4-s2018102",
      "baseline": 15,
      "H1_final": 15,
      "V_final": 0,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "ring_shortcuts-n4-s2018103",
      "baseline": 0,
      "H1_final": 8,
      "V_final": 1,
      "H1_trace_sha256": "30f41b5dc38a080ad63e6dd5464b687b161533d4829cc2bb3e2d82dfcf95aec3"
    },
    {
      "instance": "ring_shortcuts-n4-s2018103",
      "baseline": 11,
      "H1_final": 2,
      "V_final": 1,
      "H1_trace_sha256": "520f4b7ee67bb81e2b20216c987fe7dbff2cebf20a4b38678374697cead4f60f"
    },
    {
      "instance": "ring_shortcuts-n6-s2018100",
      "baseline": 0,
      "H1_final": 2,
      "V_final": 13,
      "H1_trace_sha256": "c266763185c5c5a7ab9f73e5c83292b39e0ab368f918079d82e994b30283987f"
    },
    {
      "instance": "ring_shortcuts-n6-s2018100",
      "baseline": 1,
      "H1_final": 11,
      "V_final": 1,
      "H1_trace_sha256": "5d8f6a1e6c0ac44c7cbbbf4f19fd56b9c46780dfa36e7dc94a82abfad22defd4"
    },
    {
      "instance": "ring_shortcuts-n6-s2018101",
      "baseline": 0,
      "H1_final": 14,
      "V_final": 8,
      "H1_trace_sha256": "7a690233721d8ff53fd8c4889eacf852481ecbc3f4dce12dae756e464fde065f"
    },
    {
      "instance": "ring_shortcuts-n6-s2018101",
      "baseline": 15,
      "H1_final": 13,
      "V_final": 9,
      "H1_trace_sha256": "7db39551b5a9800b9e2b49c0ec5aabaea209056d0bb9589cf9c9b4d7ee24e541"
    },
    {
      "instance": "ring_shortcuts-n6-s2018102",
      "baseline": 0,
      "H1_final": 2,
      "V_final": 2,
      "H1_trace_sha256": "b39fb29b5a8642886f57d18a6d3f5f67f5f43ccaf41f09b5b6c6e6c0c764f642"
    },
    {
      "instance": "ring_shortcuts-n6-s2018102",
      "baseline": 3,
      "H1_final": 2,
      "V_final": 2,
      "H1_trace_sha256": "9dfa98c630180cd0ec723ecaaddaea9a82f7795318c0e255c90370e2b1016ec4"
    },
    {
      "instance": "ring_shortcuts-n6-s2018103",
      "baseline": 0,
      "H1_final": 1,
      "V_final": 2,
      "H1_trace_sha256": "618318ca5c64df19ce22c8661e491ff57808cf369b7cd058522556dbc06f3518"
    },
    {
      "instance": "ring_shortcuts-n6-s2018103",
      "baseline": 36,
      "H1_final": 8,
      "V_final": 8,
      "H1_trace_sha256": "993ef282209d19d70f7a4416220626bbba2317affe1dca6d37c08972ad1ca926"
    },
    {
      "instance": "ring_shortcuts-n8-s2018100",
      "baseline": 0,
      "H1_final": 9,
      "V_final": 4,
      "H1_trace_sha256": "1637bc6a7603948084e361c557402eafc277a7bf604f34e9328b83356f7915fa"
    },
    {
      "instance": "ring_shortcuts-n8-s2018100",
      "baseline": 172,
      "H1_final": 164,
      "V_final": 12,
      "H1_trace_sha256": "103d06e55d5ef953d6b76fe9f722db7e4454012252e421e3f408e7f5ceba7c9b"
    },
    {
      "instance": "ring_shortcuts-n8-s2018101",
      "baseline": 0,
      "H1_final": 8,
      "V_final": 4,
      "H1_trace_sha256": "47d00bc41cf8be116f1877af8a1c59b914711d585711443470b5f0b5f9687acb"
    },
    {
      "instance": "ring_shortcuts-n8-s2018101",
      "baseline": 90,
      "H1_final": 218,
      "V_final": 90,
      "H1_trace_sha256": "b8041c0337aa941f9ed35688d2e127b41b7c6bcf7880abe216655ccd14c66049"
    },
    {
      "instance": "ring_shortcuts-n8-s2018102",
      "baseline": 0,
      "H1_final": 164,
      "V_final": 2,
      "H1_trace_sha256": "ab1f5501c7ddcad5050b51fb07f65e0756d16b698338e3b7dc5994dd95c4807d"
    },
    {
      "instance": "ring_shortcuts-n8-s2018102",
      "baseline": 121,
      "H1_final": 18,
      "V_final": 30,
      "H1_trace_sha256": "a9c5e6debcde754b9307c401d54c9627d15a9b4acfb6a68b78c548c9ab59e29b"
    },
    {
      "instance": "ring_shortcuts-n8-s2018103",
      "baseline": 0,
      "H1_final": 0,
      "V_final": 0,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "ring_shortcuts-n8-s2018103",
      "baseline": 92,
      "H1_final": 52,
      "V_final": 72,
      "H1_trace_sha256": "70245c6df75bf352a70e87893816400c6be3a2617256a479ad26835432acaeea"
    },
    {
      "instance": "layered-n4-s2018100",
      "baseline": 0,
      "H1_final": 5,
      "V_final": 10,
      "H1_trace_sha256": "f5c91ca2875001b7524ae9786862af9d373464360b750a8afd5e4555ed7b6e72"
    },
    {
      "instance": "layered-n4-s2018100",
      "baseline": 3,
      "H1_final": 5,
      "V_final": 10,
      "H1_trace_sha256": "9798f0a8952ec13987effeba1022d091f29f89b86e4c6db74da1c032b963d88b"
    },
    {
      "instance": "layered-n4-s2018101",
      "baseline": 0,
      "H1_final": 11,
      "V_final": 6,
      "H1_trace_sha256": "a13744ebe7c2579c7404b90525bf8ccdea7ca7796babfcf964e7113752034cd4"
    },
    {
      "instance": "layered-n4-s2018101",
      "baseline": 7,
      "H1_final": 11,
      "V_final": 6,
      "H1_trace_sha256": "8600a8d007705b89a1293b84ee7c8851cfb199768295e7df06c9f266d08dcc9c"
    },
    {
      "instance": "layered-n4-s2018102",
      "baseline": 0,
      "H1_final": 10,
      "V_final": 10,
      "H1_trace_sha256": "2bfb905777e09298efe21a6857adaef652c7b211f21999fc93396e0ee6cf7dbf"
    },
    {
      "instance": "layered-n4-s2018102",
      "baseline": 2,
      "H1_final": 6,
      "V_final": 2,
      "H1_trace_sha256": "3b7b077b9390e1a18a64a70f06738fc5c5c6722317c163836a89d6bcd80e1c09"
    },
    {
      "instance": "layered-n4-s2018103",
      "baseline": 0,
      "H1_final": 0,
      "V_final": 5,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "layered-n4-s2018103",
      "baseline": 10,
      "H1_final": 10,
      "V_final": 10,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "layered-n6-s2018100",
      "baseline": 0,
      "H1_final": 19,
      "V_final": 13,
      "H1_trace_sha256": "d1886e7d95255749f23aaae0e82551a2386e0855584f0a46b5d528ae554eddb7"
    },
    {
      "instance": "layered-n6-s2018100",
      "baseline": 51,
      "H1_final": 49,
      "V_final": 51,
      "H1_trace_sha256": "eda3e87de2bda0e40677f3ece3db03c1df1d8357d9646fad62e7a6f6812b73c6"
    },
    {
      "instance": "layered-n6-s2018101",
      "baseline": 0,
      "H1_final": 50,
      "V_final": 8,
      "H1_trace_sha256": "e093ccd5b0a8e94b5103394f0fc349ef8a6d09dcd1e8260b7d52104dd37969f2"
    },
    {
      "instance": "layered-n6-s2018101",
      "baseline": 11,
      "H1_final": 11,
      "V_final": 11,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "layered-n6-s2018102",
      "baseline": 0,
      "H1_final": 51,
      "V_final": 17,
      "H1_trace_sha256": "1d08f199cbeaa267de7bd5b901bc7414b55dcaf7125fc1719f25b42fdac5f1dd"
    },
    {
      "instance": "layered-n6-s2018102",
      "baseline": 55,
      "H1_final": 54,
      "V_final": 55,
      "H1_trace_sha256": "4ee31394b7d104f44ff751ee3ea9e0cbaf0bf72d6af6b836ccacafac2cdcf782"
    },
    {
      "instance": "layered-n6-s2018103",
      "baseline": 0,
      "H1_final": 33,
      "V_final": 21,
      "H1_trace_sha256": "0d17d54094b31d22ceee78e8d2fd496ce7242e37e4172173f6afd802b3a0215b"
    },
    {
      "instance": "layered-n6-s2018103",
      "baseline": 13,
      "H1_final": 33,
      "V_final": 29,
      "H1_trace_sha256": "5de268f2c03e10977f9e644bd68c52751d23bf7a6c22373c3d63f7c8e5ab3b37"
    },
    {
      "instance": "layered-n8-s2018100",
      "baseline": 0,
      "H1_final": 25,
      "V_final": 25,
      "H1_trace_sha256": "36afdb8df85aeb22711f8746f26ef7de8bd1c0d5af8017f02f9940380dfc770d"
    },
    {
      "instance": "layered-n8-s2018100",
      "baseline": 117,
      "H1_final": 101,
      "V_final": 117,
      "H1_trace_sha256": "d7e82e2fece7095149ebc5859d79a80cc53fa88dd3306dea7282069b0ed68fd5"
    },
    {
      "instance": "layered-n8-s2018101",
      "baseline": 0,
      "H1_final": 106,
      "V_final": 15,
      "H1_trace_sha256": "4e719fe11f2a65b77011df8f263b5264e5de90753c85653f61038f03593a99e6"
    },
    {
      "instance": "layered-n8-s2018101",
      "baseline": 38,
      "H1_final": 78,
      "V_final": 15,
      "H1_trace_sha256": "208a9d7c3ff7ff57b43816eba0fae82e8424f5e7ce474fa3efdc9cdb9cc9bb2e"
    },
    {
      "instance": "layered-n8-s2018102",
      "baseline": 0,
      "H1_final": 187,
      "V_final": 17,
      "H1_trace_sha256": "c50cce9fb135b6ae32d6584eb74b09b0958a520d176ffd33816fe6d2b33370e6"
    },
    {
      "instance": "layered-n8-s2018102",
      "baseline": 175,
      "H1_final": 189,
      "V_final": 175,
      "H1_trace_sha256": "88bd6d79d62a00c6efd53394f61f576c3821dc675ff75367324ddc4af2ea4a42"
    },
    {
      "instance": "layered-n8-s2018103",
      "baseline": 0,
      "H1_final": 90,
      "V_final": 221,
      "H1_trace_sha256": "b039d02594e7fc9e6b41e9b70e0f41aec92968649ffd4d1faebca8c11688af36"
    },
    {
      "instance": "layered-n8-s2018103",
      "baseline": 227,
      "H1_final": 221,
      "V_final": 97,
      "H1_trace_sha256": "984eb1fc5998146dc06f2ad8adec32c1a43fd4c9d1cc67480eb523b45c692c3d"
    },
    {
      "instance": "parallel_corridors-n4-s2018100",
      "baseline": 0,
      "H1_final": 3,
      "V_final": 3,
      "H1_trace_sha256": "d40d790b0def299c90e717ecd65999aef49a50aa153bbf5a1b6236d4b87079c0"
    },
    {
      "instance": "parallel_corridors-n4-s2018100",
      "baseline": 2,
      "H1_final": 6,
      "V_final": 2,
      "H1_trace_sha256": "65155b45d2327804a1870b23bd8434aad7fd7f1ade259d879fee5e585f0cf7eb"
    },
    {
      "instance": "parallel_corridors-n4-s2018101",
      "baseline": 0,
      "H1_final": 3,
      "V_final": 12,
      "H1_trace_sha256": "bcd194d86808c5d1331b0a799d4c078e27818406187d0d581218c37bf9026c0b"
    },
    {
      "instance": "parallel_corridors-n4-s2018101",
      "baseline": 9,
      "H1_final": 9,
      "V_final": 12,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "parallel_corridors-n4-s2018102",
      "baseline": 0,
      "H1_final": 3,
      "V_final": 5,
      "H1_trace_sha256": "d27c854dccc091041c4fa1a83dea803c2f6793c8da5fb0a9abda4974f631b6ca"
    },
    {
      "instance": "parallel_corridors-n4-s2018102",
      "baseline": 5,
      "H1_final": 5,
      "V_final": 5,
      "H1_trace_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    },
    {
      "instance": "parallel_corridors-n4-s2018103",
      "baseline": 0,
      "H1_final": 3,
      "V_final": 9,
      "H1_trace_sha256": "19814fe9dadee24e1eac9deb802361beabc619bbc200535d82989b0ef5bce758"
    },
    {
      "instance": "parallel_corridors-n4-s2018103",
      "baseline": 1,
      "H1_final": 5,
      "V_final": 1,
      "H1_trace_sha256": "907b78cf37240799f8dd399072ddcecc2ae44ab77a384180ebf01e5e96b6c81e"
    },
    {
      "instance": "parallel_corridors-n6-s2018100",
      "baseline": 0,
      "H1_final": 11,
      "V_final": 19,
      "H1_trace_sha256": "6113e3b3434da03114ef285c210f7d5359700aff47acab0bf4a10686d4656480"
    },
    {
      "instance": "parallel_corridors-n6-s2018100",
      "baseline": 5,
      "H1_final": 13,
      "V_final": 5,
      "H1_trace_sha256": "10499c2099be87dbbce8ac5e1e6535dc27c1287a284afef0d80ab8c8bb385f85"
    },
    {
      "instance": "parallel_corridors-n6-s2018101",
      "baseline": 0,
      "H1_final": 11,
      "V_final": 28,
      "H1_trace_sha256": "f7368bb6f605a6510c1139a95e7651501d59a2522b4207bc772e8ec45409f32d"
    },
    {
      "instance": "parallel_corridors-n6-s2018101",
      "baseline": 62,
      "H1_final": 56,
      "V_final": 62,
      "H1_trace_sha256": "574af7663ba915ce3fd6caaeba4ac0607939fd503e3b0b446c4e7938f0b11a54"
    },
    {
      "instance": "parallel_corridors-n6-s2018102",
      "baseline": 0,
      "H1_final": 5,
      "V_final": 5,
      "H1_trace_sha256": "c34754fbfbec0efeea02021890a34263e50e1b4446730f388542748e2b451ee3"
    },
    {
      "instance": "parallel_corridors-n6-s2018102",
      "baseline": 13,
      "H1_final": 20,
      "V_final": 13,
      "H1_trace_sha256": "de6a26752034fd2295b89bf51244f29a2718e7f573d2c1b53223c0100ab72a0a"
    },
    {
      "instance": "parallel_corridors-n6-s2018103",
      "baseline": 0,
      "H1_final": 24,
      "V_final": 24,
      "H1_trace_sha256": "7c15951fa367907b7aa86e4701b2657eb9e18b9acf98917203000f3b4b47bcac"
    },
    {
      "instance": "parallel_corridors-n6-s2018103",
      "baseline": 27,
      "H1_final": 24,
      "V_final": 27,
      "H1_trace_sha256": "ae8bb2be4ed9dad286f6bf932354c42787105cb317d0865a744ed9e5a9ec5c9a"
    },
    {
      "instance": "parallel_corridors-n8-s2018100",
      "baseline": 0,
      "H1_final": 27,
      "V_final": 83,
      "H1_trace_sha256": "2f931385844aab5b7698645edc23b1ae2cd0ae963fada228d973f307b3b256fd"
    },
    {
      "instance": "parallel_corridors-n8-s2018100",
      "baseline": 17,
      "H1_final": 23,
      "V_final": 17,
      "H1_trace_sha256": "f33a3b64e611320863cef05d7e1ab71c5b041b6c83839815510278763ae8430e"
    },
    {
      "instance": "parallel_corridors-n8-s2018101",
      "baseline": 0,
      "H1_final": 92,
      "V_final": 92,
      "H1_trace_sha256": "ecfcae131b76c14f1fa3d6cba2996cf9f93332db703f8718bc402392473186a4"
    },
    {
      "instance": "parallel_corridors-n8-s2018101",
      "baseline": 84,
      "H1_final": 92,
      "V_final": 84,
      "H1_trace_sha256": "27a79da2883a03f82edfabf723ae4bdf67350ff065f479f37d412054878f0c92"
    },
    {
      "instance": "parallel_corridors-n8-s2018102",
      "baseline": 0,
      "H1_final": 11,
      "V_final": 196,
      "H1_trace_sha256": "f2dfc9f9eeddfba5c45dd9350c933cbf1aad78b4c71d8407f0e59a99ce034145"
    },
    {
      "instance": "parallel_corridors-n8-s2018102",
      "baseline": 141,
      "H1_final": 137,
      "V_final": 141,
      "H1_trace_sha256": "7840a3a6a93b4578e55d914883e04c7b2627a1dc267cd4b16c406ec2bf86cd3d"
    },
    {
      "instance": "parallel_corridors-n8-s2018103",
      "baseline": 0,
      "H1_final": 11,
      "V_final": 25,
      "H1_trace_sha256": "f79698784c0606426ce96ffe358f60d8939a22550051bc163b44337aa171bd94"
    },
    {
      "instance": "parallel_corridors-n8-s2018103",
      "baseline": 244,
      "H1_final": 224,
      "V_final": 244,
      "H1_trace_sha256": "f66ed4f8707c025a81798a1cdc080706d43346ff3c0d12d62f568de60c4c72ed"
    }
  ]
}


==> anc/research/review_controls/run.txt <==
24/96 baseline cases completed
48/96 baseline cases completed
72/96 baseline cases completed
96/96 baseline cases completed


==> anc/research/review_controls/source-sha256.txt <==
52b71130280424e3e89508ee794021bd50e0ab04b3a07f39c4c8540d147b7565  scripts/review_controls.py
94935844535acb843b49b7149e817ec393b9debee7ed22c417187688e983953c  scripts/check_review_controls.py
e387b8222e8fff709ce04e1895f3b95c9425ad1ecc82fd0231559b333df5315e  scripts/reconstruct_comparison.py
a9040475c1b47ebca743add1d1eccc34aed6766454a6e96abe717d0596f15b35  research/review_controls/PROTOCOL.md
fc820c51d60fbe79fb6d0cc567aaf278307e9a83e6d5caaed0c36dda722ab313  research/broader_networks/instances.json
e93734178bbe3f709e217584910de3b12a70893cff97d6461e740531457dbee0  research/broader_networks/results.json
3a45783b55af829a60855d62f3d921bdfde36776a6fe3f3e977cfe08ad4a3342  research/review_controls/results.json
220a0722332fae9ffb091cde9712be51531c004248030f7e7f4164a3b828a390  research/review_controls/summary.json
37980c10b276b2e0398f94cd97aabf57cb17e74c2f13b69498efbb3e9cddf954  research/review_controls/certificates.json
857f07c3c7ae54b27614b2ae7bf763f38b09accecfe29b4a8f10b39b7dc3d4fb  research/review_controls/original_endpoints.json


==> anc/research/review_controls/summary.json <==
{
  "all": {
    "methods": {
      "H1": {
        "cases": 96,
        "raw_approved": 56,
        "raw_physical_nash": 80,
        "approved_optimal_published": 46,
        "global_optimal_published": 22,
        "mean_published_search_gap": 4.583333333333333
      },
      "H1_A": {
        "cases": 96,
        "raw_approved": 96,
        "raw_physical_nash": 53,
        "approved_optimal_published": 54,
        "global_optimal_published": 21,
        "mean_published_search_gap": 3.3958333333333335
      },
      "H1_A_strict": {
        "cases": 96,
        "raw_approved": 96,
        "raw_physical_nash": 52,
        "approved_optimal_published": 54,
        "global_optimal_published": 21,
        "mean_published_search_gap": 3.4583333333333335
      },
      "V": {
        "cases": 96,
        "raw_approved": 96,
        "raw_physical_nash": 67,
        "approved_optimal_published": 92,
        "global_optimal_published": 57,
        "mean_published_search_gap": 0.17708333333333334
      },
      "RPLS_same": {
        "cases": 96,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 0.9314778645833334,
        "min_case_success": 0,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 85,
        "mean_search_gap": 0.373291015625,
        "mean_underlying_cost_nash": 0.6857503255208334,
        "case_probabilities": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.51953125,
          1,
          1,
          1,
          1,
          1,
          0.6875,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.4765625,
          1,
          1,
          1,
          1,
          1,
          1,
          0.57421875,
          1,
          1,
          1,
          1,
          1,
          0,
          1,
          1,
          1,
          1,
          1,
          0.5390625,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          1,
          1,
          0.390625,
          0.375,
          1,
          1,
          0.859375,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ]
      },
      "RPLS_approved_start": {
        "cases": 96,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 0.9476318359375,
        "min_case_success": 0.11328125,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 85,
        "mean_search_gap": 0.2535400390625,
        "mean_underlying_cost_nash": 0.6912841796875,
        "case_probabilities": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.52734375,
          1,
          1,
          1,
          1,
          1,
          0.71875,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.61328125,
          1,
          1,
          1,
          1,
          1,
          1,
          0.73828125,
          1,
          1,
          1,
          1,
          1,
          0.11328125,
          1,
          1,
          1,
          1,
          1,
          0.5234375,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.28125,
          1,
          1,
          0.48828125,
          1,
          1,
          0.51953125,
          0.71875,
          1,
          1,
          0.73046875,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ]
      }
    },
    "cases": 96,
    "approved_sizes": {
      "min": 1,
      "median": 4.0,
      "max": 256
    },
    "baseline_already_approved_optimal": 30,
    "singleton_approved_sets": 20
  },
  "grid": {
    "methods": {
      "H1": {
        "cases": 24,
        "raw_approved": 19,
        "raw_physical_nash": 18,
        "approved_optimal_published": 12,
        "global_optimal_published": 8,
        "mean_published_search_gap": 2.0416666666666665
      },
      "H1_A": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 17,
        "approved_optimal_published": 13,
        "global_optimal_published": 8,
        "mean_published_search_gap": 1.4166666666666667
      },
      "H1_A_strict": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 17,
        "approved_optimal_published": 14,
        "global_optimal_published": 9,
        "mean_published_search_gap": 1.3333333333333333
      },
      "V": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 22,
        "approved_optimal_published": 23,
        "global_optimal_published": 18,
        "mean_published_search_gap": 0.08333333333333333
      },
      "RPLS_same": {
        "cases": 24,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 0.9669596354166666,
        "min_case_success": 0.51953125,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 22,
        "mean_search_gap": 0.046061197916666664,
        "mean_underlying_cost_nash": 0.8880208333333334,
        "case_probabilities": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.51953125,
          1,
          1,
          1,
          1,
          1,
          0.6875
        ]
      },
      "RPLS_approved_start": {
        "cases": 24,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 0.9685872395833334,
        "min_case_success": 0.52734375,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 22,
        "mean_search_gap": 0.043131510416666664,
        "mean_underlying_cost_nash": 0.88671875,
        "case_probabilities": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.52734375,
          1,
          1,
          1,
          1,
          1,
          0.71875
        ]
      }
    },
    "cases": 24,
    "approved_sizes": {
      "min": 1,
      "median": 4.0,
      "max": 64
    },
    "baseline_already_approved_optimal": 7,
    "singleton_approved_sets": 2
  },
  "ring_shortcuts": {
    "methods": {
      "H1": {
        "cases": 24,
        "raw_approved": 12,
        "raw_physical_nash": 19,
        "approved_optimal_published": 9,
        "global_optimal_published": 6,
        "mean_published_search_gap": 5.041666666666667
      },
      "H1_A": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 14,
        "approved_optimal_published": 15,
        "global_optimal_published": 6,
        "mean_published_search_gap": 2.25
      },
      "H1_A_strict": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 13,
        "approved_optimal_published": 15,
        "global_optimal_published": 6,
        "mean_published_search_gap": 2.4166666666666665
      },
      "V": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 17,
        "approved_optimal_published": 23,
        "global_optimal_published": 13,
        "mean_published_search_gap": 0.20833333333333334
      },
      "RPLS_same": {
        "cases": 24,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 0.9187825520833334,
        "min_case_success": 0,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 21,
        "mean_search_gap": 0.3365885416666667,
        "mean_underlying_cost_nash": 0.7083333333333334,
        "case_probabilities": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.4765625,
          1,
          1,
          1,
          1,
          1,
          1,
          0.57421875,
          1,
          1,
          1,
          1,
          1,
          0,
          1,
          1
        ]
      },
      "RPLS_approved_start": {
        "cases": 24,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 0.93603515625,
        "min_case_success": 0.11328125,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 21,
        "mean_search_gap": 0.2662760416666667,
        "mean_underlying_cost_nash": 0.7130533854166666,
        "case_probabilities": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.61328125,
          1,
          1,
          1,
          1,
          1,
          1,
          0.73828125,
          1,
          1,
          1,
          1,
          1,
          0.11328125,
          1,
          1
        ]
      }
    },
    "cases": 24,
    "approved_sizes": {
      "min": 1,
      "median": 3.5,
      "max": 22
    },
    "baseline_already_approved_optimal": 5,
    "singleton_approved_sets": 1
  },
  "layered": {
    "methods": {
      "H1": {
        "cases": 24,
        "raw_approved": 11,
        "raw_physical_nash": 22,
        "approved_optimal_published": 10,
        "global_optimal_published": 3,
        "mean_published_search_gap": 9.833333333333334
      },
      "H1_A": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 10,
        "approved_optimal_published": 11,
        "global_optimal_published": 2,
        "mean_published_search_gap": 8.5
      },
      "H1_A_strict": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 10,
        "approved_optimal_published": 11,
        "global_optimal_published": 2,
        "mean_published_search_gap": 8.5
      },
      "V": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 14,
        "approved_optimal_published": 22,
        "global_optimal_published": 12,
        "mean_published_search_gap": 0.4166666666666667
      },
      "RPLS_same": {
        "cases": 24,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 0.8401692708333334,
        "min_case_success": 0,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 18,
        "mean_search_gap": 1.1105143229166667,
        "mean_underlying_cost_nash": 0.5734049479166666,
        "case_probabilities": [
          1,
          1,
          1,
          0.5390625,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          1,
          1,
          0.390625,
          0.375,
          1,
          1,
          0.859375,
          1
        ]
      },
      "RPLS_approved_start": {
        "cases": 24,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 0.8859049479166666,
        "min_case_success": 0.28125,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 18,
        "mean_search_gap": 0.7047526041666666,
        "mean_underlying_cost_nash": 0.59765625,
        "case_probabilities": [
          1,
          1,
          1,
          0.5234375,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          0.28125,
          1,
          1,
          0.48828125,
          1,
          1,
          0.51953125,
          0.71875,
          1,
          1,
          0.73046875,
          1
        ]
      }
    },
    "cases": 24,
    "approved_sizes": {
      "min": 1,
      "median": 4.0,
      "max": 212
    },
    "baseline_already_approved_optimal": 7,
    "singleton_approved_sets": 6
  },
  "parallel_corridors": {
    "methods": {
      "H1": {
        "cases": 24,
        "raw_approved": 14,
        "raw_physical_nash": 21,
        "approved_optimal_published": 15,
        "global_optimal_published": 5,
        "mean_published_search_gap": 1.4166666666666667
      },
      "H1_A": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 12,
        "approved_optimal_published": 15,
        "global_optimal_published": 5,
        "mean_published_search_gap": 1.4166666666666667
      },
      "H1_A_strict": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 12,
        "approved_optimal_published": 14,
        "global_optimal_published": 4,
        "mean_published_search_gap": 1.5833333333333333
      },
      "V": {
        "cases": 24,
        "raw_approved": 24,
        "raw_physical_nash": 14,
        "approved_optimal_published": 24,
        "global_optimal_published": 14,
        "mean_published_search_gap": 0
      },
      "RPLS_same": {
        "cases": 24,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 1,
        "min_case_success": 1,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 24,
        "mean_search_gap": 0,
        "mean_underlying_cost_nash": 0.5732421875,
        "case_probabilities": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ]
      },
      "RPLS_approved_start": {
        "cases": 24,
        "trials_per_case": 256,
        "mean_approved_optimum_success": 1,
        "min_case_success": 1,
        "median_case_success": 1.0,
        "cases_all_trials_approved_optimal": 24,
        "mean_search_gap": 0,
        "mean_underlying_cost_nash": 0.5677083333333334,
        "case_probabilities": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ]
      }
    },
    "cases": 24,
    "approved_sizes": {
      "min": 1,
      "median": 6.5,
      "max": 256
    },
    "baseline_already_approved_optimal": 11,
    "singleton_approved_sets": 11
  }
}


==> anc/research/selection-check.json <==
[
  {
    "baseline": [
      0,
      0
    ],
    "baseline_cost": [
      8,
      8
    ],
    "selected": [
      0,
      1
    ],
    "selected_cost": [
      4,
      5
    ]
  },
  {
    "baseline": [
      0,
      1
    ],
    "baseline_cost": [
      4,
      5
    ],
    "selected": [
      0,
      1
    ],
    "selected_cost": [
      4,
      5
    ]
  },
  {
    "baseline": [
      1,
      0
    ],
    "baseline_cost": [
      5,
      4
    ],
    "selected": [
      1,
      0
    ],
    "selected_cost": [
      5,
      4
    ]
  },
  {
    "baseline": [
      1,
      1
    ],
    "baseline_cost": [
      7,
      7
    ],
    "selected": [
      0,
      1
    ],
    "selected_cost": [
      4,
      5
    ]
  }
]


==> anc/research/source-table-check.json <==
{
  "scope": "Arithmetic checks of published table entries; no simulation replication or equilibrium certification.",
  "table4_4_totals": [
    320,
    308,
    300,
    282
  ],
  "table4_4_travellers_above_initial_cost": {
    "round1": [
      8,
      10
    ],
    "round2": [
      2,
      8,
      10
    ],
    "round3": []
  },
  "table4_4_final_reduction": 38,
  "table4_4_final_reduction_percent": "95/8",
  "table4_7_instances": 20,
  "table4_7_strict_baseline_improvements": 20,
  "table4_7_reported_optimum_matches": 2,
  "table4_7_round_range": [
    1,
    4
  ],
  "table4_7_bargaining_over_reported_optimum_range": [
    "1",
    "136/125"
  ]
}


==> anc/research/verification/axioms.txt <==
'ThesisLean.nash_coalition_minimum_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.nash_cost_core_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.penalty_implements_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.empirical_deviation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.finite_time_efficiency' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.nash_strong_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.split_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.split_social_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.split_pareto' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.nash_and_empty_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.example_lottery_total_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.two_person_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.route_model_matches_table' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.solo_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.all_preferred_not_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.example_lottery_no_isolated_ir' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.exists_nash_of_exact_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.table_exact_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.singleton_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.total_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.isolated_core_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.no_isolated_individual_rationality' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.dominated_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.gap_subsidy_sufficient' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.gap_subsidy_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.per_capita_gap_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.equal_surcharge_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.optimal_per_capita_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.solo_le_member' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.singleton_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.minima_singleton_dominated' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.coalition_minima_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.fixed_outsider_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.fixed_outsider_minima_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.two_player_nash_optimum_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_penalty_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_penalty_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_cost_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_implements_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.contract_implements_tu' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.finite_contract_core_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.optimal_contract_implements' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.transfer_observed_regret' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.distortion_of_uniform_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.efficiency_with_observed_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.empirical_expected' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.external_regret_empirical_cce' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.zero_regret_empirical_cce' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.fixed_outsider_core_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.all_preferred_not_optimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.inefficient_contract_enforceable' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.contract_hides_physical_gain' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.strong_iff_fixed_ntu_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.two_player_nash_pareto_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.fixed_outsider_ntu_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.exists_approved_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.exists_baseline_safe_plan' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.rebate_preserves_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.financed_isolation_counterpart' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.singleton_min_le_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ExampleOne.financed_source_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.subsidized_core_is_funded_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.ResourceModel.financed_nash_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.first_some' depends on axioms: [propext]
'ThesisLean.Negotiation.Protocol.first_none_iff' depends on axioms: [propext, Quot.sound]
'ThesisLean.Negotiation.Protocol.eligible_spec' depends on axioms: [propext]
'ThesisLean.Negotiation.Protocol.run_safe' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.rank_decreases' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.run_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.negotiate_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.checked_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.Protocol.planning_guarantee' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.source_oracle_matches' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.source_all_baselines' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.invalid_baseline_rejected' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.pairwise_terminal_not_global' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.accepted_terminal_not_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.externality_oracle_matches' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.source_returned_equilibrium' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.Negotiation.source_returned_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.source_expected_cost_le_eight' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.source_gain_constraints' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.source_nash_product_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.symmetric_split_expected_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.symmetric_split_attains_nash_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.EfficiencyCase.raw_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.EfficiencyCase.total_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.EfficiencyCase.bad_is_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.EfficiencyCase.endpoint_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.EfficiencyCase.optimum_is_optimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.EfficiencyCase.no_finite_zero_optimum_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.EfficiencyCase.positive_optimum_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.EfficiencyCase.not_smooth' depends on axioms: [propext, Classical.choice, Quot.sound]
'ThesisLean.nash_social_efficiency' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/research/verification/build.txt <==
✔ [1932/1935] Built ThesisLean.PriceDistortion (1.3s)
ℹ [1933/1935] Built ThesisLean.AxiomAudit (11s)
info: ThesisLean/AxiomAudit.lean:19:0: 'ThesisLean.nash_coalition_minimum_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:20:0: 'ThesisLean.nash_cost_core_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:21:0: 'ThesisLean.penalty_implements_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:22:0: 'ThesisLean.empirical_deviation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:23:0: 'ThesisLean.finite_time_efficiency' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:24:0: 'ThesisLean.nash_strong_of_separable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:26:0: 'ThesisLean.ExampleOne.split_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:27:0: 'ThesisLean.ExampleOne.split_social_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:28:0: 'ThesisLean.ExampleOne.split_pareto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:29:0: 'ThesisLean.ExampleOne.nash_and_empty_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:30:0: 'ThesisLean.example_lottery_total_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:31:0: 'ThesisLean.two_person_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:32:0: 'ThesisLean.ExampleOne.route_model_matches_table' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:33:0: 'ThesisLean.ExampleOne.solo_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:34:0: 'ThesisLean.ExampleOne.all_preferred_not_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:35:0: 'ThesisLean.example_lottery_no_isolated_ir' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:36:0: 'ThesisLean.exists_nash_of_exact_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:37:0: 'ThesisLean.ExampleOne.table_exact_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:38:0: 'ThesisLean.singleton_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:39:0: 'ThesisLean.ExampleOne.total_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:40:0: 'ThesisLean.ExampleOne.isolated_core_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:41:0: 'ThesisLean.ExampleOne.no_isolated_individual_rationality' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:42:0: 'ThesisLean.dominated_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:43:0: 'ThesisLean.gap_subsidy_sufficient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:44:0: 'ThesisLean.gap_subsidy_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:45:0: 'ThesisLean.per_capita_gap_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:46:0: 'ThesisLean.equal_surcharge_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:47:0: 'ThesisLean.optimal_per_capita_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:48:0: 'ThesisLean.ResourceModel.solo_le_member' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:49:0: 'ThesisLean.ResourceModel.singleton_total' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:50:0: 'ThesisLean.ResourceModel.minima_singleton_dominated' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:51:0: 'ThesisLean.ResourceModel.coalition_minima_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:52:0: 'ThesisLean.fixed_outsider_core_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:53:0: 'ThesisLean.fixed_outsider_minima_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:54:0: 'ThesisLean.two_player_nash_optimum_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:55:0: 'ThesisLean.contract_penalty_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:56:0: 'ThesisLean.contract_penalty_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:57:0: 'ThesisLean.contract_cost_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:58:0: 'ThesisLean.contract_implements_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:59:0: 'ThesisLean.contract_implements_tu' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:60:0: 'ThesisLean.finite_contract_core_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:61:0: 'ThesisLean.optimal_contract_implements' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:62:0: 'ThesisLean.transfer_observed_regret' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:63:0: 'ThesisLean.distortion_of_uniform_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:64:0: 'ThesisLean.efficiency_with_observed_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:65:0: 'ThesisLean.empirical_expected' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:66:0: 'ThesisLean.external_regret_empirical_cce' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:67:0: 'ThesisLean.zero_regret_empirical_cce' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:68:0: 'ThesisLean.ExampleOne.fixed_outsider_core_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:69:0: 'ThesisLean.ExampleOne.all_preferred_not_optimal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:70:0: 'ThesisLean.ExampleOne.inefficient_contract_enforceable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:71:0: 'ThesisLean.ExampleOne.contract_hides_physical_gain' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:72:0: 'ThesisLean.strong_iff_fixed_ntu_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:73:0: 'ThesisLean.two_player_nash_pareto_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:74:0: 'ThesisLean.ExampleOne.fixed_outsider_ntu_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:76:0: 'ThesisLean.exists_approved_minimum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:77:0: 'ThesisLean.exists_baseline_safe_plan' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:79:0: 'ThesisLean.rebate_preserves_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:80:0: 'ThesisLean.financed_isolation_counterpart' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:81:0: 'ThesisLean.ResourceModel.singleton_min_le_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:82:0: 'ThesisLean.ExampleOne.financed_source_example' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:83:0: 'ThesisLean.subsidized_core_is_funded_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:84:0: 'ThesisLean.ResourceModel.financed_nash_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:86:0: 'ThesisLean.Negotiation.Protocol.first_some' depends on axioms: [propext]
info: ThesisLean/AxiomAudit.lean:87:0: 'ThesisLean.Negotiation.Protocol.first_none_iff' depends on axioms: [propext, Quot.sound]
info: ThesisLean/AxiomAudit.lean:88:0: 'ThesisLean.Negotiation.Protocol.eligible_spec' depends on axioms: [propext]
info: ThesisLean/AxiomAudit.lean:89:0: 'ThesisLean.Negotiation.Protocol.run_safe' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:90:0: 'ThesisLean.Negotiation.Protocol.rank_decreases' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:91:0: 'ThesisLean.Negotiation.Protocol.run_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:92:0: 'ThesisLean.Negotiation.Protocol.negotiate_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:93:0: 'ThesisLean.Negotiation.Protocol.checked_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:94:0: 'ThesisLean.Negotiation.Protocol.planning_guarantee' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:95:0: 'ThesisLean.Negotiation.source_oracle_matches' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:96:0: 'ThesisLean.Negotiation.source_all_baselines' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:97:0: 'ThesisLean.Negotiation.invalid_baseline_rejected' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:98:0: 'ThesisLean.Negotiation.pairwise_terminal_not_global' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:99:0: 'ThesisLean.Negotiation.accepted_terminal_not_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:100:0: 'ThesisLean.Negotiation.externality_oracle_matches' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:101:0: 'ThesisLean.Negotiation.source_returned_equilibrium' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:102:0: 'ThesisLean.Negotiation.source_returned_core' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:104:0: 'ThesisLean.source_expected_cost_le_eight' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:105:0: 'ThesisLean.source_gain_constraints' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:106:0: 'ThesisLean.source_nash_product_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:107:0: 'ThesisLean.symmetric_split_expected_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:108:0: 'ThesisLean.symmetric_split_attains_nash_product' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:110:0: 'ThesisLean.EfficiencyCase.raw_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:111:0: 'ThesisLean.EfficiencyCase.total_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:112:0: 'ThesisLean.EfficiencyCase.bad_is_nash' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:113:0: 'ThesisLean.EfficiencyCase.endpoint_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:114:0: 'ThesisLean.EfficiencyCase.optimum_is_optimal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:115:0: 'ThesisLean.EfficiencyCase.no_finite_zero_optimum_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:116:0: 'ThesisLean.EfficiencyCase.positive_optimum_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:117:0: 'ThesisLean.EfficiencyCase.not_smooth' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ThesisLean/AxiomAudit.lean:119:0: 'ThesisLean.nash_social_efficiency' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [1934/1935] Built ThesisLean (953ms)
Build completed successfully (1935 jobs).


==> anc/research/verification/completed.txt <==
Validation completed in UTC: 2026-10-21T02:16:56Z


==> anc/research/verification/source-sha256.txt <==
a39296bc8831d41c9948a12fe695c34a7c2ca8e956c392826dcd49dfbcda427b  ThesisLean.lean
4d94f39f3a1314b0e501a28b3d6f3065479cd269e87ad524a7b4c18c65cd688d  NegotiationMain.lean
4e507718ba8ebcf7e76b23209221654cd276917a9936cbf3df914a6dd9522a02  ReconstructionMain.lean
0ad03d56d3fb8fd0b2c1a09019492090ce2f4c9495da0da48a42ef123df9d7d7  ThesisLean/AxiomAudit.lean
2c6dac99dd7233144b611c110e432a96ea4abc875cfcf534791849dec813a166  ThesisLean/Bargaining.lean
bdc47c4172adfa842f8f3734038a598f00bdf371c0222b71da650cd5fac84610  ThesisLean/BargainingGeometry.lean
1da26a6148a558d7d0d679bad1396734c8b4457b74630d0ae8a17e77edefd49b  ThesisLean/CoalitionBudgets.lean
e1a57e77f291c4b37a053fd4768ebd3260d8fa787f03d43271b4fc7e46c222b0  ThesisLean/CoalitionStability.lean
26c5b604927e1ccaa62bf73b178d7ed0f45694edca6616a724e8ab803f6a02ef  ThesisLean/ContractEnforcement.lean
cf113d4b928310bc9ea4ce6fa14a92fea8e4ecc165d7b5ec132033e6b47ca452  ThesisLean/CooperativeGames.lean
21a9951463d6ce7bb75303e7a433a35866ad852286e8203501a7e13872d3b94f  ThesisLean/Counterexamples.lean
98a409d45c9d496592647d239470b57c15c1333a4b7d8e43e63800d61f243aeb  ThesisLean/CounterpartRepair.lean
24d77cae6f1dda71d8ba384437baf3f9a95e9f0d6dff63e3aed8816b0476bc98  ThesisLean/Efficiency.lean
39e5fc29b879077dfc07bd0ee46e70ba0f88e70c56545557817161eefe1ed749  ThesisLean/EfficiencyCase.lean
6ff722ad757f0dd5660ea14279000dfb4eb8b017e7347e00dbd4cbf77e64e570  ThesisLean/EmpiricalCCE.lean
df9156a30913bffe891de30e95830ef98dbe5a40e27936c1c1165959d7999bab  ThesisLean/Enforcement.lean
fa874c1ee5ad9c82df309c38c72f448d63a259a781c23e0ad0f4908199ae8b17  ThesisLean/FixedOutsider.lean
5710c61daa9b2ad958a44752a2af875fb04de3704627ce9716f08478ae6746dd  ThesisLean/MixedEquilibria.lean
44e91bb00d583ba3a92d72a4f12ba865be4bb2347a490eb336ec4a74bac025b2  ThesisLean/NTUBridge.lean
a4d80be1acc537596e5b095db114ca860b31ecea74325b72f6a84e0953318e01  ThesisLean/Negotiation.lean
c8a557581a668fb628260de7fef089710a577cff5e87255c95dee883870cf680  ThesisLean/NegotiationExamples.lean
1a5c1b1985f733b4f85029aa95746c639cf8adb51e0062bae55ad9986d64423a  ThesisLean/Participation.lean
6d19ac9a6c6255fc439e000b5d18ec7dedfbff05a53a1eb6486e95d430499635  ThesisLean/PriceDistortion.lean
1bb4437e84270c222a35611f62e4c7f8e8e573659adc1f224125a0cc757dfe22  ThesisLean/Regret.lean
eae0c82a37488f7f467889570c41fa31ead341fd95dde04a2258b0f02a0ed98b  ThesisLean/RepeatedGames.lean
dbc2a03e91c9b599d74afafddfdef1ec3703294ec4c88ad772464dcc0c64f8a9  ThesisLean/ResourceGames.lean
82844b9bd145161e47d3f251ed860e5d204b3ecfe25a6542b2cc8b6ae7b548da  ThesisLean/StrategicGames.lean
f1c08e7589a9c5f23dc185512fa90a9b865669d485146fa27f253da9a3ea333a  ThesisLean/ThesisBridges.lean
1bf2876af45a41ff0a6ab4a2bfeb754a511bdd13ea4b6f40f5e89b17e33f08eb  lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  lean-toolchain
32ccdbc45c2614d88616ab6be5fbed6628cbe81a01770c3c37034b16591903f1  lake-manifest.json


==> anc/scripts/arxiv_metadata.lua <==
-- Preserve one Markdown abstract while rendering it as proper title metadata.
function Pandoc(doc)
  local kept, abstract = pandoc.List(), pandoc.List()
  local collecting, found = false, false
  for _,block in ipairs(doc.blocks) do
    if block.t == 'Header' and block.level == 1 and pandoc.utils.stringify(block.content) == 'Abstract' then
      collecting, found = true, true
    elseif collecting and block.t == 'Header' then
      collecting = false
      kept:insert(block)
    elseif collecting then
      abstract:insert(block)
    else
      kept:insert(block)
    end
  end
  assert(found and #abstract > 0, 'Expected nonempty Abstract section')
  doc.meta.abstract = pandoc.MetaBlocks(abstract)
  doc.blocks = kept
  return doc
end


==> anc/scripts/audit_source.py <==
"""Recheck source identity, complete extraction and rendering; needs PyMuPDF."""
import fitz, hashlib, json
from pathlib import Path
root = Path(__file__).resolve().parents[1]
pdf = root / 'source/thesis.pdf'
assert hashlib.sha256(pdf.read_bytes()).hexdigest() == '16df3d93ae51c02c2b7c1064c3df21b15be2f68f53dab728acdee3df2bea9033'
doc = fitz.open(pdf)
assert len(doc) == 183
rows = []
for n, page in enumerate(doc, 1):
    text = page.get_text()
    image = page.get_pixmap(matrix=fitz.Matrix(.15, .15))
    assert image.samples
    rows.append(dict(pdf_page=n, text_characters=len(text), rendered=True))
(root / 'source/page-audit.json').write_text(json.dumps(rows, indent=2)+'\n')
print('183/183 pages extracted and rendered; SHA-256 matches.')


==> anc/scripts/broader_networks.py <==
#!/usr/bin/env python3
"""Prospectively specified independent-topology robustness study."""
from collections import deque
from pathlib import Path
import hashlib, json, random, subprocess, tempfile
from reconstruct_comparison import make_table, heuristic, verified_reference, certify, exact_benchmarks
ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'research/broader_networks'
FAMILIES=['grid','ring_shortcuts','layered','parallel_corridors']

def graph(family):
    edges=set()
    def add(a,b,both=True):
        edges.add((str(a),str(b)))
        if both: edges.add((str(b),str(a)))
    if family=='grid':
        for r in range(4):
            for c in range(4):
                if r<3:add(4*r+c,4*(r+1)+c)
                if c<3:add(4*r+c,4*r+c+1)
    elif family=='ring_shortcuts':
        for i in range(12):add(i,(i+1)%12)
        for i in range(4):add(i,i+6)
    elif family=='layered':
        for layer in range(3):
            for a in range(3):
                for b in range(3):add(3*layer+a,3*(layer+1)+b,False)
    elif family=='parallel_corridors':
        for i in range(3):
            add('s',f'a{i}');add(f'a{i}',f'b{i}');add(f'b{i}','t')
    else:raise ValueError(family)
    return sorted(edges)

def shortest(adj,start,end,blocked=None):
    queue=deque([[start]]);seen={start}
    while queue:
        p=queue.popleft()
        if p[-1]==end:return p
        for v in adj[p[-1]]:
            if (p[-1],v)!=blocked and v not in seen:
                seen.add(v);queue.append(p+[v])
    return None

def generate(family,n,seed):
    rng=random.Random(seed);edges=graph(family)
    nodes=sorted({v for e in edges for v in e});adj={v:[] for v in nodes}
    for a,b in edges:adj[a].append(b)
    for v in nodes:rng.shuffle(adj[v])
    routes=[]
    for _ in range(n):
        if family=='parallel_corridors':a,b='s','t'
        elif family=='layered':a,b=str(rng.randrange(3)),str(9+rng.randrange(3))
        else:a,b=rng.sample(nodes,2)
        first=shortest(adj,a,b);assert first is not None
        alternatives=[p for e in zip(first,first[1:]) if (p:=shortest(adj,a,b,e)) is not None]
        assert alternatives,(family,a,b)
        second=min(alternatives,key=lambda p:(len(p),p))
        assert first!=second
        routes.append([' '.join(first),' '.join(second)])
    used=sorted({a+'>'+b for pair in routes for route in pair for a,b in zip(route.split(),route.split()[1:])})
    weights={e:rng.randint(1,3) for e in used};penalties=[rng.randrange(4) for _ in range(n)]
    return {'family':family,'players':n,'seed':seed,'edges':edges,'routes':routes,
            'weights':weights,'penalties':penalties,'baselines':[0,rng.randrange(1,1<<n)]}

def main():
    results=[];instances=[]
    for family in FAMILIES:
        for n in [4,6,8]:
            for seed in range(2018100,2018104):
                x=generate(family,n,seed);x['id']=f'{family}-n{n}-s{seed}'
                uses,table,_,_=make_table(x['routes'],'edge',x['weights'],x['penalties'])
                x['table_sha256']=hashlib.sha256(json.dumps(table,separators=(',',':')).encode()).hexdigest()
                instances.append(x)
                with tempfile.NamedTemporaryFile(mode='w',suffix='.csv') as f:
                    f.write(''.join(','.join(map(str,row))+'\n' for row in table));f.flush()
                    for baseline in x['baselines']:
                        runs={}
                        for name in ['eq41','own_risk','reverse_schedule','verified']:
                            r=verified_reference(table,n,baseline) if name=='verified' else heuristic(table,uses,n,baseline,name)
                            r.update(certify(table,n,baseline,r))
                            r['published_profile']=baseline if r['violating_travellers'] else r['final']
                            r['published_total']=sum(table[r['published_profile']])
                            runs[name]=r
                        raw=subprocess.run([str(ROOT/'.lake/build/bin/reconstruction'),f.name,str(n),str(baseline)],capture_output=True,text=True,check=True).stdout
                        lean=dict(line.split('=',1) for line in raw.splitlines())
                        assert int(lean['final'])==runs['verified']['final']
                        assert int(lean['total'])==runs['verified']['total']
                        assert lean['approved']==lean['terminal']=='true'
                        results.append({'instance':x['id'],'family':family,'players':n,'baseline':baseline,
                                        'baseline_total':sum(table[baseline]),'benchmarks':exact_benchmarks(table,baseline),
                                        'runs':runs,'lean_execution':lean})
        print(f'{family} completed',flush=True)
    (OUT/'instances.json').write_text(json.dumps(instances,indent=2)+'\n')
    (OUT/'results.json').write_text(json.dumps(results,indent=2)+'\n')
    summary={}
    for family in FAMILIES:
        rows=[r for r in results if r['family']==family];out={}
        for name in ['eq41','own_risk','reverse_schedule','verified']:
            rr=[r['runs'][name] for r in rows]
            out[name]={'runs':len(rows),'raw_approved':sum(not r['violating_travellers'] for r in rr),
                       'physical_nash':sum(r['physical_nash'] for r in rr),
                       'approved_pairwise_terminal':sum(r['approved_pairwise_terminal'] for r in rr),
                       'published_approved_optimal':sum(r['runs'][name]['published_total']==r['benchmarks']['approved_total'] for r in rows),
                       'published_global_optimal':sum(r['runs'][name]['published_total']==r['benchmarks']['global_total'] for r in rows),
                       'max_published_search_gap':max(r['runs'][name]['published_total']-r['benchmarks']['approved_total'] for r in rows)}
        summary[family]={'methods':out,'positive_participation_gap':sum(r['benchmarks']['approved_total']>r['benchmarks']['global_total'] for r in rows),
                         'max_participation_gap':max(r['benchmarks']['approved_total']-r['benchmarks']['global_total'] for r in rows)}
    (OUT/'summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    lines=['# Broader-network results','','48 graph/route/cost instances, 96 baseline-specific comparisons. All retained; baselines within an instance are dependent. Raw Nash/local flags precede fallback. Optimum counts use published outcomes (baseline fallback when required).','','| Family | Method | Raw approved | Raw Nash | Raw approved-pair terminal | Published approved optimum | Published global optimum | Max search gap |','|---|---|---:|---:|---:|---:|---:|---:|']
    for family,s in summary.items():
        for name,r in s['methods'].items():
            lines.append('| '+' | '.join(map(str,[family,name,r['raw_approved'],r['physical_nash'],r['approved_pairwise_terminal'],r['published_approved_optimal'],r['published_global_optimal'],r['max_published_search_gap']]))+' |')
    lines+=['','Each family has 24 baseline-specific cases. Cost gaps are absolute integer planning-cost units. See summary.json for participation gaps. No count is a population estimate.']
    (OUT/'RESULTS.md').write_text('\n'.join(lines)+'\n')
if __name__=='__main__':main()


==> anc/scripts/build_paper.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")/.."
python scripts/plot_research.py
pandoc paper/SUMMARY_PAPER.md --standalone --lua-filter=scripts/arxiv_metadata.lua --pdf-engine=pdflatex -V documentclass=article -o paper/FORMAL_FOUNDATIONS.pdf
pandoc paper/SUMMARY_PAPER.md --standalone --lua-filter=scripts/arxiv_metadata.lua -o paper/FORMAL_FOUNDATIONS.tex
pandoc paper/SUMMARY_PAPER.md --standalone --lua-filter=scripts/arxiv_metadata.lua -o paper/FORMAL_FOUNDATIONS.docx


==> anc/scripts/certified_selection.py <==
#!/usr/bin/env python3
"""Exact finite selection reference implementation, not thesis Algorithms 1–2.
The Lean theorem establishes existence; this separately executable exhaustive
implementation needs an accurately supplied finite feasible set and cost oracle.
"""
from fractions import Fraction
from itertools import product
import json


def select_approved(profiles, cost, baseline, bounds=None):
    profiles = list(profiles)
    if baseline not in profiles:
        raise ValueError('baseline must be feasible')
    base_cost = tuple(map(Fraction, cost(baseline)))
    bounds = base_cost if bounds is None else tuple(map(Fraction, bounds))
    if len(bounds) != len(base_cost):
        raise ValueError('one consent bound is required for each traveller')
    def approved(s):
        values = tuple(map(Fraction, cost(s)))
        if len(values) != len(bounds):
            raise ValueError('cost vector has wrong dimension')
        return all(c <= b for c, b in zip(values, bounds))
    if not approved(baseline):
        raise ValueError('baseline must witness the approved feasible set')
    candidates = [s for s in profiles if approved(s)]
    return min(candidates, key=lambda s: sum(map(Fraction, cost(s))))


if __name__ == '__main__':
    table = {(0, 0): (8, 8), (0, 1): (4, 5),
             (1, 0): (5, 4), (1, 1): (7, 7)}
    profiles = list(product(range(2), repeat=2))
    records = []
    for baseline in profiles:
        chosen = select_approved(profiles, table.__getitem__, baseline)
        assert all(a <= b for a, b in zip(table[chosen], table[baseline]))
        assert sum(table[chosen]) == 9
        records.append(dict(baseline=baseline, baseline_cost=table[baseline],
                            selected=chosen, selected_cost=table[chosen]))
    print(json.dumps(records, indent=2))


==> anc/scripts/check_arxiv.py <==
#!/usr/bin/env python3
"""Local submission preflight; does not upload, select a license or submit."""
from pathlib import Path
import hashlib,json,re,subprocess,tarfile,tempfile
import fitz
ROOT=Path(__file__).resolve().parents[1];P=ROOT/'paper'

def main():
    md=(P/'SUMMARY_PAPER.md').read_text()
    title=json.loads(re.search(r'^title: (.+)$',md,re.M)[1])
    author=json.loads(re.search(r'^author: (.+)$',md,re.M)[1])
    abstract=md.split('# Abstract\n\n',1)[1].split('\n\n# ',1)[0].strip()
    assert 0<len(abstract)<=1920 and abstract.isascii()
    archive=P/'ARXIV_SOURCE.tar.gz'
    with tempfile.TemporaryDirectory(prefix='thesis-arxiv-preflight-') as td:
        d=Path(td)
        with tarfile.open(archive) as tar:
            names=tar.getnames()
            assert all(not Path(n).is_absolute() and '..' not in Path(n).parts for n in names)
            tar.extractall(d,filter='data')
        tex=(d/'main.tex').read_text()
        figures=re.findall(r'\\includegraphics(?:\[[^\]]*\])?\{([^}]+)\}',tex)
        assert len(figures)==4 and set(names)=={'main.tex',*figures},names
        assert all((d/f).is_file() for f in figures)
        assert '\\documentclass[' in tex and ']{article}' in tex
        assert tex.count('\\begin{abstract}')==tex.count('\\end{abstract}')==1
        assert '\\author{'+author+'}' in tex
        assert not re.search(r'\\(?:write18|input\|)',tex)
        commands=[]
        for _ in range(2):
            cmd=['pdflatex','-no-shell-escape','-interaction=nonstopmode','-halt-on-error','main.tex']
            r=subprocess.run(cmd,cwd=d,capture_output=True,text=True,timeout=90)
            assert r.returncode==0,r.stdout[-2500:]
            commands.append({'command':' '.join(cmd),'exit_code':r.returncode})
        log=(d/'main.log').read_text(errors='replace')
        assert not re.search(r'undefined references|Citation .+ undefined|Reference .+ undefined|LaTeX Error|Missing character:',log)
        pdf=fitz.open(d/'main.pdf')
        assert pdf.metadata['author']==author,pdf.metadata
        for page in pdf:
            assert page.get_text().strip()
            page.get_pixmap(matrix=fitz.Matrix(.4,.4))
            for image in page.get_images():
                for rect in page.get_image_rects(image[0]):
                    assert rect.x0>=-1 and rect.y0>=-1 and rect.x1<=page.rect.width+1 and rect.y1<=page.rect.height+1, (page.number,rect)
        fonts=subprocess.run(['pdffonts',str(d/'main.pdf')],capture_output=True,text=True,check=True).stdout
        fontrows=fonts.splitlines()[2:]
        assert fontrows and all(re.search(r'\s+yes\s+(?:yes|no)\s+(?:yes|no)\s+\d+\s+\d+\s*$',line) for line in fontrows),fonts
        warnings=[line for line in log.splitlines() if 'Overfull' in line or 'LaTeX Warning:' in line or 'Package hyperref Warning:' in line]
        assert not any('Overfull' in line for line in warnings),warnings
        metadata={'title':title,'authors':author,'abstract':abstract,
                  'comments':f'{len(pdf)} pages, {len(figures)} figures. Lean 4 formalization and reproducible synthetic experiments.',
                  'suggested_primary_category':'cs.GT','possible_cross_list':'cs.LO',
                  'license':None,'journal_reference':None,'doi':None,
                  'note':'Category suggestions are not an arXiv decision. Select a license in the submission form; no submission has been made.'}
        audit={'status':'PASS_LOCAL_TECHNICAL_PREFLIGHT','source_archive':str(archive.relative_to(ROOT)),
               'source_archive_sha256':hashlib.sha256(archive.read_bytes()).hexdigest(),
               'files':names,'compiler':subprocess.run(['pdflatex','--version'],capture_output=True,text=True,check=True).stdout.splitlines()[0],
               'compilations':commands,'pages':len(pdf),'figures':len(figures),'abstract_characters':len(abstract),
               'author':author,'pdf_author':pdf.metadata['author'],'embedded_fonts':len(fontrows),
               'undefined_references_or_missing_characters':False,'layout_warnings':warnings,
               'scope':'Local isolated compilation, not the arXiv service or a moderation/acceptance decision.'}
    (P/'ARXIV_METADATA.json').write_text(json.dumps(metadata,indent=2)+'\n')
    (P/'ARXIV_PREFLIGHT.json').write_text(json.dumps(audit,indent=2)+'\n')
    print(json.dumps(audit,indent=2))
if __name__=='__main__':main()


==> anc/scripts/check_broader_networks.py <==
#!/usr/bin/env python3
"""Independent cost/certificate recomputation; no shared experiment helpers."""
from pathlib import Path
import hashlib,json
ROOT=Path(__file__).resolve().parents[1];OUT=ROOT/'research/broader_networks'
instances=json.loads((OUT/'instances.json').read_text());results=json.loads((OUT/'results.json').read_text())
tables={};cells=0
assert len(instances)==48 and len(results)==96
for x in instances:
    n=x['players'];edges={tuple(e) for e in x['edges']};uses=[]
    for pair in x['routes']:
        rr=[]
        for route in pair:
            vertices=route.split();assert len(vertices)==len(set(vertices))
            path=list(zip(vertices,vertices[1:]));assert all(e in edges for e in path)
            rr.append({a+'>'+b for a,b in path})
        assert pair[0]!=pair[1] and (pair[0].split()[0],pair[0].split()[-1])==(pair[1].split()[0],pair[1].split()[-1])
        uses.append(rr)
    table=[]
    for s in range(2**n):
        row=[]
        for i in range(n):
            chosen=uses[i][(s>>i)&1]
            cost=x['penalties'][i]*((s>>i)&1)
            cost+=sum(x['weights'][e] for j in range(n) if j!=i for e in chosen & uses[j][(s>>j)&1])
            row.append(cost);cells+=1
        table.append(row)
    assert hashlib.sha256(json.dumps(table,separators=(',',':')).encode()).hexdigest()==x['table_sha256']
    tables[x['id']]=table
checks=0;counterexamples=[]
for r in results:
    table=tables[r['instance']];n=r['players'];b=r['baseline'];bound=table[b]
    approved=lambda s:all(a<=c for a,c in zip(table[s],bound))
    totals=list(map(sum,table));amin=min(totals[s] for s in range(len(table)) if approved(s))
    assert r['benchmarks']['global_total']==min(totals) and r['benchmarks']['approved_total']==amin
    assert r['baseline_total']==totals[b]
    for name,run in r['runs'].items():
        s=run['final'];assert run['total']==totals[s] and run['costs']==table[s]
        bad=[i+1 for i in range(n) if table[s][i]>bound[i]]
        assert run['violating_travellers']==bad
        nash=all(table[s][i]<=table[s^(1<<i)][i] for i in range(n))
        terminal=all(not(approved(t) and 0<(s^t).bit_count()<=2 and totals[t]<totals[s]) for t in range(len(table)))
        assert run['physical_nash']==nash and run['approved_pairwise_terminal']==terminal
        published=b if bad else s
        assert run['published_profile']==published and run['published_total']==totals[published]
        assert approved(published) and totals[published]<=totals[b]
        seq=run['trace'] if name=='verified' else [b]+[e['to'] for e in run['trace']]
        assert seq[0]==b and seq[-1]==s and len(seq)==len(set(seq))
        assert all(totals[t]<=totals[a] for a,t in zip(seq,seq[1:]))
        if name=='verified':
            assert not bad and terminal
            assert all(approved(t) and 0<(a^t).bit_count()<=2 and totals[t]<totals[a] for a,t in zip(seq,seq[1:]))
            lean=r['lean_execution'];assert int(lean['final'])==s and int(lean['total'])==totals[s]
            assert lean['approved']==lean['terminal']=='true'
            if totals[s]>amin or not nash:
                counterexamples.append({'instance':r['instance'],'baseline':b,'final':s,'baseline_costs':bound,
                    'final_costs':table[s],'approved_minimum':amin,'approved_minimum_profile':r['benchmarks']['approved_profile'],
                    'search_gap':totals[s]-amin,'physical_nash':nash,
                    'profitable_unilateral_deviations':[{'player':i+1,'profile':s^(1<<i),'costs':table[s^(1<<i)]} for i in range(n) if table[s^(1<<i)][i]<table[s][i]]})
        checks+=1
(OUT/'counterinstances.json').write_text(json.dumps(counterexamples,indent=2)+'\n')
report={'instances':len(instances),'baselines':len(results),'independently_recomputed_player_profile_costs':cells,
        'method_endpoint_and_trace_checks':checks,'native_lean_comparisons':len(results),'verified_endpoints_with_search_gap_or_non_nash':len(counterexamples),'status':'PASS'}
(OUT/'certificates.json').write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2))


==> anc/scripts/check_equilibrium_efficiency.py <==
#!/usr/bin/env python3
"""Direct pair-intersection audit of every reported equilibrium and optimum."""
from pathlib import Path
from fractions import Fraction
from statistics import mean
import json,re,hashlib
ROOT=Path(__file__).resolve().parents[1];D=ROOT/'research/efficiency'
rows=json.loads((D/'pure-nash-results.json').read_text());tables={};cells=0;profile_checks=0
source={r['name']:r for r in json.loads((ROOT/'research/reconstruction/results.json').read_text())}
source.update({r['id']:r for r in json.loads((ROOT/'research/broader_networks/instances.json').read_text())})
for row in rows:
 x=source[row['instance']];n=x['players'];unit=x.get('resource_unit','edge');pen=x.get('alternative_penalties',x.get('penalties'));routes=[]
 for pair in x['routes']:
  rr=[]
  for text in pair:
   vs=text.split();rr.append(set(vs) if unit=='vertex' else {a+'>'+b for a,b in zip(vs,vs[1:])})
  routes.append(rr)
 table=[]
 for s in range(1<<n):
  costs=[]
  for i in range(n):
   costs.append(pen[i]*((s>>i)&1)+sum(x['weights'][e] for j in range(n) if i!=j for e in routes[i][(s>>i)&1]&routes[j][(s>>j)&1]));cells+=1
  table.append(costs)
 assert hashlib.sha256(json.dumps(table,separators=(',',':')).encode()).hexdigest()==row['table_sha256']==x['table_sha256']
 totals=list(map(sum,table));eq=[]
 for s in range(1<<n):
  if all(table[s][i]<=table[s^(1<<i)][i] for i in range(n)):eq.append(s)
  profile_checks+=1
 assert eq==row['nash_profiles'] and eq
 opt=min(totals);worst=max(totals[s] for s in eq);best=min(totals[s] for s in eq)
 assert (opt,worst,best)==(row['global_minimum'],row['worst_nash_total'],row['best_nash_total'])
 def ratio(v):return str(Fraction(v,opt)) if opt else ('infinite' if v else 'undefined_0_over_0')
 assert row['pure_price_of_anarchy']==ratio(worst) and row['pure_price_of_stability']==ratio(best)
 tables[row['instance']]=table
# Check the literal Lean resource encoding against the actual stored graph routes.
ledger=json.loads((D/'kernel-instance.json').read_text());x=source[ledger['instance']];keys=sorted(x['weights'])
assert ledger['resource_ids']=={str(i):e for i,e in enumerate(keys)}
assert ledger['weights']==[x['weights'][e] for e in keys]
assert ledger['routes']==x['routes'] and ledger['penalties']==x['penalties']
text=(ROOT/'ThesisLean/EfficiencyCase.lean').read_text()
wpart=text.split('def weight',1)[1].split('def route',1)[0]
weights={int(a):int(b) for a,b in re.findall(r'\|\s*(\d+)\s*=>\s*(\d+)',wpart)}
assert weights=={i:x['weights'][e] for i,e in enumerate(keys)}
rpart=text.split('def route',1)[1].split('def natCost',1)[0]
actual={}
for i,a,items in re.findall(r'\|\s*([0-2_]),\s*(false|true)\s*=>\s*\{([^}]+)\}',rpart):
 actual[(3 if i=='_' else int(i),a=='true')]={int(z.strip()) for z in items.split(',')}
for i,pair in enumerate(x['routes']):
 for a,route in enumerate(pair):
  vs=route.split();expected={keys.index(u+'>'+v) for u,v in zip(vs,vs[1:])}
  assert actual[(i,bool(a))]==expected
assert x['penalties']==[3,0,0,0]
assert 'if i.val = 0 ∧ s i = true then 3 else 0' in text
assert tables[ledger['instance']][9]==[3,0,0,0] and tables[ledger['instance']][10]==[0,0,0,0]
report={'status':'PASS','games':len(rows),'player_profile_cost_cells':cells,'profiles_equilibrium_checked':profile_checks,
        'kernel_resource_encoding_matches_stored_instance':True,
        'scope':'All92 pure-equilibrium efficiency rows computationally audited; the selected counterinstance and positive-base-cost extension have separate Lean proofs.'}
(D/'certificates.json').write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2))


==> anc/scripts/check_example.py <==
"""Independent rational enumeration of thesis Table4.1. Not a Lean proof."""
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
import json
suffix = [('CB', 'Bt'), ('Ct',)]
base = dict(CB=1, Bt=1, Ct=3)
table = {(0,0):(8,8), (0,1):(4,5), (1,0):(5,4), (1,1):(7,7)}
def cost(profile, i):
    return 2 + sum(base[r] + (2 if r in suffix[profile[1-i]] else 0)
                   for r in suffix[profile[i]])
results=[]
for s in product(range(2),repeat=2):
    v=tuple(cost(s,i) for i in range(2)); assert v==table[s]
    nash=all(v[i]<=cost(tuple(a if j==i else s[j] for j in range(2)),i)
             for i in range(2) for a in range(2))
    pareto=not any(all(table[t][i]<=v[i] for i in range(2))
                   and any(table[t][i]<v[i] for i in range(2)) for t in table)
    results.append(dict(profile=s,cost=v,nash=nash,pareto=pareto,total=sum(v)))
solo=[2+sum(base[r] for r in suffix[a]) for a in range(2)]
assert solo==[4,5]
assert min(r['total'] for r in results)==9
assert sum([min(solo)]*2)==8
# Independent half/half mixture: both alternatives cost 6 against opponent's mix.
assert Q(8,2)+Q(4,2)==Q(5,2)+Q(7,2)==6
out=dict(source='Table4.1 p59/PDF79; Figure4.2 p58/PDF78',
         profiles=results,solo_cost=solo,grand_minimum=9,
         isolated_singleton_budget=8,
         core_conclusion='empty under isolated-coalition minimum-cost completion',
         note='This enumeration supplements semantic review; Lean build required separately.')
p=Path(__file__).resolve().parents[1]/'research/finite-search.json'
p.write_text(json.dumps(out,indent=2)+'\n')
print('All 4 profiles match resource model; 2 Nash/Pareto splits; isolated budget 8 < joint minimum 9.')


==> anc/scripts/check_reconstruction.py <==
#!/usr/bin/env python3
"""Independent finite certificates for reconstruction comparisons.
Checks saved outputs against complete cost tables; does not assume heuristic
optimality, Nash, participant acceptance or equality with published traces.
"""
from collections import Counter
from pathlib import Path
import hashlib
import json
import subprocess
import tempfile

ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'research/reconstruction'
source=json.loads((DATA/'routes.json').read_text())
results=json.loads((DATA/'results.json').read_text())


def independently_costed(profile,routes,unit,weights,penalties):
    rr=[]
    for i,pair in enumerate(routes):
        v=pair[profile>>i&1].split()
        rr.append(set(v) if unit=='vertex' else {a+'>'+b for a,b in zip(v,v[1:])})
    # Pair-intersection sum is independent of the load-count implementation.
    return tuple(penalties[i]*(profile>>i&1)+
                 sum(sum(weights[e] for e in rr[i]&rr[j]) for j in range(len(rr)) if j!=i)
                 for i in range(len(rr)))


oracle_cells=0
for r in results:
    n=r['players'];size=1<<n
    if r['name'].startswith('source10'):
        table=[tuple(row) for row in json.loads((DATA/(r['name']+'-costs.json')).read_text())]
        independent=[independently_costed(s,r['routes'],r['resource_unit'],
                                         r['weights'],r['alternative_penalties']) for s in range(size)]
        assert table==independent
        oracle_cells+=size*n
    else:
        table=[independently_costed(s,r['routes'],r['resource_unit'],
                                   r['weights'],r['alternative_penalties']) for s in range(size)]
        oracle_cells+=size*n
    assert hashlib.sha256(json.dumps(table,separators=(',',':')).encode()).hexdigest()==r['table_sha256']
    base=r['baseline'];ceiling=table[base]
    good=lambda s:all(c<=b for c,b in zip(table[s],ceiling))
    global_total=min(sum(c) for c in table)
    approved_total=min(sum(table[s]) for s in range(size) if good(s))
    assert global_total==r['benchmarks']['global_total']
    assert approved_total==r['benchmarks']['approved_total']
    for label,run in r['runs'].items():
        if label=='verified_reference':
            trace=run['trace']
        else:
            trace=[base]+[event['to'] for event in run['trace']]
            assert all(event['from']==trace[i] for i,event in enumerate(run['trace']))
        assert trace[0]==base and trace[-1]==run['final']
        assert len(trace)==len(set(trace))<=size
        assert all(0<=s<size for s in trace)
        assert all(sum(table[t])<=sum(table[s]) for s,t in zip(trace,trace[1:]))
        final=run['final'];cost=table[final]
        assert sum(cost)==run['total'] and list(cost)==run['costs']
        violations=[i+1 for i,(a,b) in enumerate(zip(cost,ceiling)) if a>b]
        assert violations==run['violating_travellers']
        terminal=not any(good(t) and 0<(final^t).bit_count()<=2 and
                         sum(table[t])<sum(cost) for t in range(size))
        assert terminal==run['approved_pairwise_terminal']
        nash=all(cost[i]<=table[final^(1<<i)][i] for i in range(n))
        assert nash==run['physical_nash']
        if label=='verified_reference':
            assert all(good(s) for s in trace)
            assert all(0<(s^t).bit_count()<=2 and sum(table[t])<sum(table[s])
                       for s,t in zip(trace,trace[1:]))
            assert terminal
        else:
            blocks=run['coalitions']
            assert all(blocks) and sorted(i for block in blocks for i in block)==list(range(n))
            assert all((s^t).bit_count()==1 for s,t in zip(trace,trace[1:]))
        publish=run['safe_publish_profile']
        assert good(publish) and sum(table[publish])==run['safe_publish_total']
    lean=r['lean_execution']
    assert lean is not None, 'run comparison with --with-lean before certificate checks'
    v=r['runs']['verified_reference']
    assert int(lean['final'])==v['final'] and int(lean['total'])==v['total']
    assert lean['terminal']==lean['approved']=='true'

invalid_cases=0
exe=ROOT/'.lake/build/bin/reconstruction'
for content,n,b in [('1,2\n','1','0'),('x\n0\n','1','0'),('1\n2\n','1','2')]:
    with tempfile.NamedTemporaryFile(mode='w',suffix='.csv') as f:
        f.write(content);f.flush()
        proc=subprocess.run([str(exe),f.name,n,b],capture_output=True,text=True)
        assert proc.returncode!=0
        invalid_cases+=1

print(json.dumps({'native_invalid_inputs_rejected':invalid_cases,'instances_checked':len(results),
                  'independently_costed_player_profile_cells':oracle_cells,
                  'lean_runtime_matches':len(results),
                  'cost_certificate':'direct pair-intersection sums',
                  'scope':'Finite operational certificates; no reconstruction of missing raw data claimed.'},indent=2))


==> anc/scripts/check_review_controls.py <==
#!/usr/bin/env python3
"""Independent direct-cost validation of the retrospective controls."""
from pathlib import Path
import hashlib,json,random
from statistics import mean,median
ROOT=Path(__file__).resolve().parents[1];D=ROOT/'research/review_controls'
raw=json.loads((D/'results.json').read_text());rows=raw['rows'];assert len(rows)==96
xs={x['id']:x for x in json.loads((ROOT/'research/broader_networks/instances.json').read_text())}
old={(r['instance'],r['baseline']):r for r in json.loads((ROOT/'research/broader_networks/results.json').read_text())}
fixed={(r['instance'],r['baseline']):r for r in json.loads((D/'original_endpoints.json').read_text())['rows']}
tables={};costcells=0;methodchecks=0;trialchecks=0;transitionchecks=0
for name,x in xs.items():
 n=x['players'];uses=[]
 for pair in x['routes']:
  uses.append([{a+'>'+b for a,b in zip(route.split(),route.split()[1:])} for route in pair])
 table=[]
 for s in range(1<<n):
  costs=[]
  for i in range(n):
   cost=x['penalties'][i]*((s>>i)&1)
   cost+=sum(x['weights'][e] for j in range(n) if j!=i for e in uses[i][(s>>i)&1]&uses[j][(s>>j)&1])
   costs.append(cost);costcells+=1
  table.append(costs)
 assert hashlib.sha256(json.dumps(table,separators=(',',':')).encode()).hexdigest()==x['table_sha256']
 tables[name]=table
for r in rows:
 table=tables[r['instance']];b=r['baseline'];n=r['players'];totals=list(map(sum,table))
 approved={s for s in range(len(table)) if all(a<=c for a,c in zip(table[s],table[b]))}
 optimum=min(totals[s] for s in approved)
 assert r['benchmarks']['approved_total']==optimum and r['benchmarks']['global_total']==min(totals)
 assert r['benchmarks']['approved_profiles']==len(approved)
 lower_neighbors={s:{t for t in approved if 0<(s^t).bit_count()<=2 and totals[t]<totals[s]} for s in range(len(table))}
 nash=lambda s:all(table[s][i]<=table[s^(1<<i)][i] for i in range(n))
 for name,run in r['runs'].items():
  s=run['final'];bad=[i+1 for i in range(n) if table[s][i]>table[b][i]]
  assert run['total']==totals[s] and run['costs']==table[s]
  assert run['violating_travellers']==bad and run['physical_nash']==nash(s)
  assert run['approved_pairwise_terminal']==(not lower_neighbors[s])
  assert run['published_profile']==(b if bad else s)
  assert run['published_total']==totals[run['published_profile']]
  seq=run['trace'] if name=='V' else [b]+[e['to'] for e in run['trace']]
  assert seq[0]==b and seq[-1]==s and len(set(seq))==len(seq)
  for a,t in zip(seq,seq[1:]):
   assert 0<(a^t).bit_count()<=2 and totals[t]<=totals[a]
   if name in ['V','H1_A_strict']:assert totals[t]<totals[a]
   if name!='H1':assert t in approved
   transitionchecks+=1
  if name!='H1':assert s in approved
  if name=='V':assert not lower_neighbors[s] and s==old[(r['instance'],b)]['runs']['verified']['final']
  if name=='H1':
   assert s==old[(r['instance'],b)]['runs']['eq41']['final']==fixed[(r['instance'],b)]['H1_final']
   assert hashlib.sha256(json.dumps(run['trace'],separators=(',',':')).encode()).hexdigest()==fixed[(r['instance'],b)]['H1_trace_sha256']
  if name=='V':assert s==fixed[(r['instance'],b)]['V_final']
  methodchecks+=1
 for arm,samples in r['trials'].items():
  assert len(samples)==256
  for trial,(seed,seq,total) in enumerate(samples):
   expected=int.from_bytes(hashlib.sha256(f"{r['instance']}|{b}|{arm}|{trial}".encode()).digest()[:8],'big')
   assert expected==seed
   start=b if arm=='same' else random.Random(seed).choice(sorted(approved))
   assert seq[0]==start and seq[-1] in approved and len(seq)==len(set(seq))
   assert total==totals[seq[-1]] and not lower_neighbors[seq[-1]]
   # Validate stochastic transition choices by independently constructed eligible sets.
   rng=random.Random(seed^0xA17F1948BA7235D1)
   for a,t in zip(seq,seq[1:]):
    assert t in lower_neighbors[a]
    ordered=sorted(lower_neighbors[a],key=lambda z:a^z)
    assert rng.choice(ordered)==t
    transitionchecks+=1
   trialchecks+=1
summary=json.loads((D/'summary.json').read_text())
for family,v in summary.items():
 rr=rows if family=='all' else [r for r in rows if r['family']==family]
 assert v['cases']==len(rr)
 for arm in ['same','approved_start']:
  probabilities=[mean(t[2]==r['benchmarks']['approved_total'] for t in r['trials'][arm]) for r in rr]
  assert v['methods']['RPLS_'+arm]['mean_approved_optimum_success']==mean(probabilities)
  expected_nash=mean(all(tables[r['instance']][t[1][-1]][i]<=tables[r['instance']][t[1][-1]^(1<<i)][i] for i in range(r['players'])) for r in rr for t in r['trials'][arm])
  assert v['methods']['RPLS_'+arm]['mean_underlying_cost_nash']==expected_nash
 for name in ['H1','H1_A','H1_A_strict','V']:
  s=v['methods'][name]
  assert s['approved_optimal_published']==sum(r['runs'][name]['published_total']==r['benchmarks']['approved_total'] for r in rr)
  assert s['raw_approved']==sum(not r['runs'][name]['violating_travellers'] for r in rr)
  assert s['raw_physical_nash']==sum(r['runs'][name]['physical_nash'] for r in rr)
report={'status':'PASS','independent_cost_cells':costcells,'deterministic_method_endpoints':methodchecks,
        'randomized_trials':trialchecks,'committed_transitions':transitionchecks,'old_baseline_outputs_preserved':True}
(D/'certificates.json').write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2))


==> anc/scripts/check_source_tables.py <==
#!/usr/bin/env python3
"""Check arithmetic of transcribed thesis tables, not their simulation model."""
from pathlib import Path
from fractions import Fraction
import json

root = Path(__file__).resolve().parents[1]
data = json.loads((root / 'research/data/chapter4_tables.json').read_text())
t = data['table4_4']
stages = ['baseline', 'round1', 'round2', 'round3']
assert [sum(t[k]) for k in stages] == t['reported_totals']
base = t['baseline']
excess = {k: [i+1 for i,(v,b) in enumerate(zip(t[k],base)) if v>b]
          for k in stages[1:]}
assert excess == {'round1': [8,10], 'round2': [2,8,10], 'round3': []}
rows = data['table4_7']['rows']
assert len(rows) == 20
assert all(opt <= barg < selfish for _,selfish,barg,opt,_ in rows)
result = {
    'scope': 'Arithmetic checks of published table entries; no simulation replication or equilibrium certification.',
    'table4_4_totals': t['reported_totals'],
    'table4_4_travellers_above_initial_cost': excess,
    'table4_4_final_reduction': 320-282,
    'table4_4_final_reduction_percent': str(Fraction(100*(320-282),320)),
    'table4_7_instances': len(rows),
    'table4_7_strict_baseline_improvements': len(rows),
    'table4_7_reported_optimum_matches': sum(b==o for _,_,b,o,_ in rows),
    'table4_7_round_range': [min(r[-1] for r in rows),max(r[-1] for r in rows)],
    'table4_7_bargaining_over_reported_optimum_range':
        [str(min(Fraction(b,o) for _,_,b,o,_ in rows)),
         str(max(Fraction(b,o) for _,_,b,o,_ in rows))]
}
print(json.dumps(result,indent=2))


==> anc/scripts/equilibrium_efficiency.py <==
#!/usr/bin/env python3
"""Exhaustive pure-Nash efficiency on declared reconstructed cost tables."""
from pathlib import Path
from fractions import Fraction
import json,hashlib
from reconstruct_comparison import make_table
ROOT=Path(__file__).resolve().parents[1];OUT=ROOT/'research/efficiency'

def audit(name,group,routes,unit,weights,penalties):
    _,table,_,_=make_table(routes,unit,weights,penalties);n=len(routes)
    total=[sum(c) for c in table]
    equilibria=[s for s in range(len(table)) if all(table[s][i]<=table[s^(1<<i)][i] for i in range(n))]
    assert equilibria
    opt=min(total);worst=max(total[s] for s in equilibria);best=min(total[s] for s in equilibria)
    # Zero-optimum cases are recorded without silently defining 0/0 as 1.
    ratio=lambda v: str(Fraction(v,opt)) if opt else ('infinite' if v else 'undefined_0_over_0')
    return {'instance':name,'group':group,'players':n,'global_minimum':opt,'nash_profiles':equilibria,
            'best_nash_total':best,'worst_nash_total':worst,'pure_price_of_anarchy':ratio(worst),
            'pure_price_of_stability':ratio(best),'worst_nash_additive_gap':worst-opt,
            'table_sha256':hashlib.sha256(json.dumps(table,separators=(',',':')).encode()).hexdigest()}

def main():
    rows=[]
    for r in json.loads((ROOT/'research/reconstruction/results.json').read_text()):
        rows.append(audit(r['name'],'source_reconstruction',r['routes'],r['resource_unit'],r['weights'],r['alternative_penalties']))
    for x in json.loads((ROOT/'research/broader_networks/instances.json').read_text()):
        rows.append(audit(x['id'],x['family'],x['routes'],'edge',x['weights'],x['penalties']))
    summary={}
    for group in ['all','source_reconstruction','grid','ring_shortcuts','layered','parallel_corridors']:
        rr=rows if group=='all' else [r for r in rows if r['group']==group]
        finite=[r for r in rr if r['global_minimum']>0]
        worst=max(finite,key=lambda r:Fraction(r['pure_price_of_anarchy'])) if finite else None
        summary[group]={'games':len(rr),'positive_optimum_games':len(finite),
            'zero_optimum_games':sum(r['global_minimum']==0 for r in rr),
            'zero_optimum_positive_worst_nash':sum(r['global_minimum']==0 and r['worst_nash_total']>0 for r in rr),
            'worst_finite_pure_poa':worst['pure_price_of_anarchy'] if worst else None,
            'worst_finite_pure_poa_instance':worst['instance'] if worst else None,
            'all_pure_nash_socially_optimal_games':sum(r['worst_nash_total']==r['global_minimum'] for r in rr)}
    (OUT/'pure-nash-results.json').write_text(json.dumps(rows,indent=2)+'\n')
    (OUT/'summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    lines=['# Exact pure-Nash efficiency on reconstructed games','','All pure profiles and unilateral deviations are enumerated. These are cost-table computations, not new kernel proofs. V is not assumed to be Nash. Zero optimum with zero equilibrium cost is recorded as undefined0/0, not automatically called PoA1. The two baselines per broader instance share a game, so each of48 broader tables is counted once.','','| Group | Games | Positive optimum | Zero optimum | Largest finite pure PoA |','|---|---:|---:|---:|---:|']
    for g,v in summary.items():lines.append(f"| {g} | {v['games']} | {v['positive_optimum_games']} | {v['zero_optimum_games']} | {v['worst_finite_pure_poa']} |")
    (OUT/'RESULTS.md').write_text('\n'.join(lines)+'\n')
    print(json.dumps(summary,indent=2))
if __name__=='__main__':main()


==> anc/scripts/lean.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")/.."
export ELAN_HOME="$PWD/.elan"
export XDG_CACHE_HOME="$PWD/.cache"
export PATH="$ELAN_HOME/bin:$PATH"
exec lake "$@"


==> anc/scripts/negotiation.py <==
#!/usr/bin/env python3
"""Independent exact-arithmetic reference for the Lean negotiation protocol.
Not the original thesis implementation and not extracted from Lean.
The accepted result is local to permitted approved strict-total improvements.
"""
from dataclasses import dataclass
from fractions import Fraction
from itertools import product
import json

@dataclass(frozen=True)
class Result:
    baseline: int
    final: int
    trace: tuple


def negotiate(costs, baseline, players, bounds=None, max_changed=2):
    states = tuple(range(2 ** players))
    if set(costs) != set(states):
        raise ValueError('provide the full finite binary profile cost table')
    if any(len(costs[s]) != players for s in states):
        raise ValueError('one cost is required per player and profile')
    if baseline not in costs:
        raise ValueError('baseline must be feasible')
    costs = {s: tuple(map(Fraction, costs[s])) for s in states}
    ceiling = costs[baseline] if bounds is None else tuple(map(Fraction,bounds))
    if len(ceiling) != players:
        raise ValueError('one acceptance bound is required per player')
    def approved(s):
        return all(c <= b for c,b in zip(costs[s],ceiling))
    if not approved(baseline):
        raise ValueError('baseline must satisfy declared acceptance bounds')
    def allowed(s,t):
        changes = (s ^ t).bit_count()
        return 0 < changes <= max_changed
    current = baseline
    trace = [current]
    # Same sufficient finite-state bound as the Lean entry point.
    for _ in states:
        nxt = next((t for t in states if approved(t) and allowed(current,t)
                    and sum(costs[t]) < sum(costs[current])), None)
        if nxt is None:
            break
        current = nxt
        trace.append(current)
    # Independent terminal certificate, including at fuel exhaustion.
    assert not any(approved(t) and allowed(current,t) and
                   sum(costs[t]) < sum(costs[current]) for t in states)
    assert approved(current)
    assert sum(costs[current]) <= sum(costs[baseline])
    assert len(set(trace)) == len(trace) <= len(states)
    return Result(baseline,current,tuple(trace))


SOURCE_COSTS = {0:(8,8),1:(5,4),2:(4,5),3:(7,7)}


def exhaustive_small_check():
    cases = 0
    # All 2-player, 2-action cost tables with each individual cost in {0,1,2}.
    for entries in product(range(3), repeat=8):
        costs = {s: entries[2*s:2*s+2] for s in range(4)}
        for baseline in range(4):
            r = negotiate(costs,baseline,2)
            assert all(costs[r.final][i] <= costs[baseline][i] for i in range(2))
            cases += 1
    return cases


if __name__ == '__main__':
    source = [negotiate(SOURCE_COSTS,b,2).__dict__ for b in range(4)]
    assert [r['final'] for r in source] == [1,1,2,1]
    barrier = {s: (10,10,10) if s==0 else (0,0,0) if s==7 else (11,11,11)
               for s in range(8)}
    assert negotiate(barrier,0,3).final == 0
    assert negotiate(barrier,0,3,max_changed=3).final == 7
    externality = {0:(5,5),1:(4,7),2:(7,4),3:(8,8)}
    assert negotiate(externality,0,2).final == 0
    assert externality[1][0] < externality[0][0]
    for kwargs in [dict(costs=SOURCE_COSTS,baseline=42,players=2),
                   dict(costs=SOURCE_COSTS,baseline=0,players=2,bounds=(0,0))]:
        try:
            negotiate(**kwargs)
            raise AssertionError('invalid input accepted')
        except ValueError:
            pass
    print(json.dumps({'source_examples':source,
                      'exhaustive_baseline_runs':exhaustive_small_check(),
                      'synthetic_limits_checked':['pairwise is not global','terminal is not Nash'],
                      'scope':'Python is an independent reference. Lean proves its own executable core.'},indent=2))


==> anc/scripts/package_paper.py <==
#!/usr/bin/env python3
"""Package the current built paper and research inputs; never publish them."""
from pathlib import Path
import gzip,hashlib,io,json,tarfile,zipfile
import fitz
ROOT=Path(__file__).resolve().parents[1]
PAPER=ROOT/'paper'

def digest(p):return hashlib.sha256(p.read_bytes()).hexdigest()

def write_tar(path, entries):
    raw=io.BytesIO()
    with tarfile.open(fileobj=raw,mode='w') as tar:
        for name,data in entries.items():
            info=tarfile.TarInfo(name);info.size=len(data);info.mode=0o644
            tar.addfile(info,io.BytesIO(data))
    with path.open('wb') as f:
        with gzip.GzipFile(fileobj=f,mode='wb',mtime=0,filename='') as gz:gz.write(raw.getvalue())

def main():
    pdf=fitz.open(PAPER/'FORMAL_FOUNDATIONS.pdf');audit=[]
    for i,page in enumerate(pdf):
        pix=page.get_pixmap(matrix=fitz.Matrix(.4,.4))
        assert pix.width>0 and pix.height>0 and page.get_text().strip()
        audit.append({'page':i+1,'text_characters':len(page.get_text()),'rendered':True})
    (PAPER/'RENDER_AUDIT.json').write_text(json.dumps(audit,indent=2)+'\n')
    files=[ROOT/'scripts/plot_research.py',ROOT/'ThesisLean/BargainingGeometry.lean',PAPER/'figures/PLOT_DATA.json',
           ROOT/'research/reconstruction/results.json',ROOT/'research/reconstruction/source10-vertex-costs.json',
           ROOT/'research/broader_networks/results.json']
    (PAPER/'figures/SOURCE_SHA256.txt').write_text(''.join(f'{digest(p)}  {p.relative_to(ROOT)}\n' for p in files))
    source={
        'main.tex':(PAPER/'FORMAL_FOUNDATIONS.tex').read_bytes()}
    for p in sorted((PAPER/'figures').glob('*.png')):source[str(p.relative_to(ROOT))]=p.read_bytes()
    write_tar(PAPER/'ARXIV_SOURCE.tar.gz',source)
    inputs=set()
    for pattern in ['*.lean','lakefile.toml','lean-toolchain','lake-manifest.json','README.md',
                    'ThesisLean/*.lean','scripts/*.py','scripts/*.sh','scripts/*.lua','research/**/*.md',
                    'research/**/*.json','research/**/*.csv','research/**/*.txt','paper/SUMMARY_PAPER.md',
                    'paper/figures/*','paper/ARXIV_READINESS.md','paper/FIREFOX_SUBMISSION.md','paper/ARXIV_METADATA.json','paper/ARXIV_PREFLIGHT.json','source/thesis.txt','source/page-audit.json']:
        inputs.update(p for p in ROOT.glob(pattern) if p.is_file())
    with zipfile.ZipFile(PAPER/'REPRODUCIBILITY_BUNDLE.zip','w',compression=zipfile.ZIP_DEFLATED) as z:
        z.writestr('BUNDLE_README.txt','Local research supplement. No caches or toolchain binaries. Install the pinned Lean toolchain and Mathlib dependencies, then run scripts/verify.sh. Python comparison scripts use the standard library; figures need Matplotlib/NumPy, manuscript exports need Pandoc/pdfLaTeX, packaging/audit needs PyMuPDF. Original public PDF is obtained from the official URL in README; its extracted text and page audit are included. No publication has occurred.\n')
        for p in sorted(inputs):z.write(p,p.relative_to(ROOT))
    upload={**source,'anc/REPRODUCIBILITY_BUNDLE.zip':(PAPER/'REPRODUCIBILITY_BUNDLE.zip').read_bytes()}
    write_tar(PAPER/'ARXIV_UPLOAD.tar.gz',upload)
    outputs=[PAPER/n for n in ['SUMMARY_PAPER.md','FORMAL_FOUNDATIONS.pdf','FORMAL_FOUNDATIONS.docx',
               'FORMAL_FOUNDATIONS.tex','ARXIV_SOURCE.tar.gz','ARXIV_UPLOAD.tar.gz','REPRODUCIBILITY_BUNDLE.zip']]
    outputs+=[PAPER/n for n in ['ARXIV_READINESS.md','FIREFOX_SUBMISSION.md','ARXIV_METADATA.json','ARXIV_PREFLIGHT.json'] if (PAPER/n).exists()]
    outputs+=sorted(p for p in (PAPER/'figures').glob('*') if p.suffix in ['.png','.pdf','.svg'])
    (PAPER/'ARTIFACT_SHA256.txt').write_text(''.join(f'{digest(p)}  {p.relative_to(ROOT)}\n' for p in outputs))
    print(f'Packaged {len(audit)} rendered PDF pages and {len(inputs)} supplement files.')
if __name__=='__main__':main()


==> anc/scripts/plot_research.py <==
#!/usr/bin/env python3
"""Source-backed static mathematical figures for the research manuscript."""
from pathlib import Path
from fractions import Fraction
import json
import os
os.environ.setdefault('MPLCONFIGDIR','/tmp/thesis-matplotlib')
os.environ.setdefault('XDG_CACHE_HOME','/tmp/thesis-font-cache')
Path(os.environ['XDG_CACHE_HOME']).mkdir(parents=True,exist_ok=True)
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon
import numpy as np

ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'paper/figures'
OUT.mkdir(exist_ok=True)
DATA=ROOT/'research/reconstruction'
results=json.loads((DATA/'results.json').read_text())
plt.rcParams.update({'font.family':'DejaVu Serif','font.size':10,
                     'axes.spines.top':False,'axes.spines.right':False,
                     'axes.labelsize':10,'axes.titlesize':11,
                     'legend.fontsize':9,'pdf.fonttype':42,'svg.fonttype':'none',
                     'savefig.facecolor':'white','svg.hashsalt':'thesis-lean-figures-v1'})
BLUE='#24658a';GOLD='#b57d22';GREY='#666666';BLACK='#242424'
manifest={}

def save(fig,name):
    for ext in ['png','pdf','svg']:
        metadata={'Date':None} if ext=='svg' else {'CreationDate':None,'ModDate':None} if ext=='pdf' else None
        output=OUT/(name+'.'+ext)
        fig.savefig(output,dpi=300,bbox_inches='tight',metadata=metadata)
        if ext=='svg':
            output.write_text('\n'.join(line.rstrip() for line in output.read_text().splitlines())+'\n')
    plt.close(fig)

# Exact finite data and analytic Nash-product check, separately formalized in Lean.
costs=[(8,8),(4,5),(5,4),(7,7)]
gains=[(8-a,8-b) for a,b in costs]
assert gains==[(0,0),(4,3),(3,4),(1,1)]
assert all(x+y<=7 and x>=0 and y>=0 for x,y in gains)
midpoint=(Fraction(7,2),Fraction(7,2))
assert midpoint[0]*midpoint[1]==Fraction(49,4)
fig,ax=plt.subplots(figsize=(6.2,5.0),layout='constrained')
ax.add_patch(Polygon([(0,0),(4,3),(3,4)],closed=True,facecolor=BLUE,
                     alpha=.10,edgecolor=BLUE,lw=1.0))
ax.plot([3,4],[4,3],color=BLUE,lw=2.4)
x=np.linspace(2.75,4.45,300)
ax.plot(x,12.25/x,color=GOLD,lw=1.5,ls='--')
ax.plot([0,4.4],[0,4.4],color='#aaaaaa',ls=':',lw=1)
ax.scatter([4,3],[3,4],s=65,c=BLUE,zorder=5)
ax.scatter([3.5],[3.5],s=85,marker='D',c=GOLD,edgecolor=BLACK,lw=.5,zorder=6)
ax.scatter([0,1],[0,1],s=35,c=BLACK,zorder=5)
ax.annotate('Status quo\n$(p_1,p_1)$',xy=(0,0),xytext=(.30,.16),fontsize=9)
ax.annotate('$(p_2,p_2)$\n(dominated)',xy=(1,1),xytext=(1.28,.48),fontsize=9,
            arrowprops={'arrowstyle':'-','color':GREY,'lw':.8})
ax.annotate('Pure Nash\n$(p_1,p_2)$',xy=(4,3),xytext=(4.10,2.58),fontsize=9)
ax.annotate('Pure Nash\n$(p_2,p_1)$',xy=(3,4),xytext=(1.70,4.05),fontsize=9)
ax.annotate('Equal split lottery\n$(3.5,3.5)$',xy=(3.5,3.5),xytext=(1.15,3.12),fontsize=9,
            arrowprops={'arrowstyle':'-','color':GREY,'lw':.8})
ax.text(2.98,4.50,'Nash product $g_1g_2=49/4$',color=GOLD,fontsize=9)
ax.text(1.14,1.85,'Feasible expected gains\n(joint lotteries)',color=BLUE,fontsize=10)
ax.set(xlim=(-.12,4.9),ylim=(-.12,4.85),xticks=range(5),yticks=range(5),
       xlabel=r'Traveller 1 gain: $g_1=8-\mathbb{E}[c_1]$',
       ylabel=r'Traveller 2 gain: $g_2=8-\mathbb{E}[c_2]$',
       title='Feasible gains and the bargaining frontier')
ax.set_aspect('equal',adjustable='box')
ax.grid(alpha=.13)
save(fig,'bargaining_geometry')
manifest['bargaining_geometry']={'source':'Table4.1, p.59/PDF79',
    'costs':costs,'gains':gains,'status_quo_costs':[8,8],
    'lottery_weights_on_split_profiles':['1/2','1/2'],
    'lottery_expected_costs':['9/2','9/2'],'maximum_nash_product':'49/4',
    'formal_support':'ThesisLean/BargainingGeometry.lean',
    'scope':'Correlated lotteries and expected costs; not independent mixing, not the thesis negotiation selection rule.'}

# Discrete instance comparisons: no interpolating line between seed identifiers.
labels=[('reconstructed_eq41','Reconstructed H1',GREY,'o',-.16),
        ('reconstructed_reverse_schedule','Scheduling H3',GOLD,'^',0),
        ('verified_reference','Verified V',BLUE,'s',.16)]
fig,axes=plt.subplots(1,2,figsize=(8.0,3.5),layout='constrained',sharey=True)
all_gaps=[];plot_rows=[]
for ax,unit in zip(axes,['vertex','edge']):
    group=[r for r in results if r['resource_unit']==unit and r['label_mode']=='coalesced']
    assert len(group)==21
    for key,label,color,marker,offset in labels:
        gaps=[]
        for idx,r in enumerate(group):
            optimum=r['benchmarks']['global_total']
            gap=Fraction(100*(r['runs'][key]['total']-optimum),optimum)
            assert gap>=0
            gaps.append(float(gap))
            plot_rows.append({'instance':r['name'],'method':key,'gap_percent_exact':str(gap)})
        all_gaps+=gaps
        ax.scatter(np.arange(21)+offset,gaps,s=32,marker=marker,
                   facecolor='none' if marker=='o' else color,edgecolor=color,
                   linewidth=1,label=label,zorder=3)
    ax.axhline(0,color=BLACK,lw=.8)
    ax.set(xticks=[0,5,10,15,20],xticklabels=['Source','5','10','15','20'],
           xlim=(-.7,20.7),xlabel='Instance index',
           title=unit.capitalize()+' resources (21 cases)')
    ax.grid(axis='y',alpha=.17)
axes[0].set_ylabel('Joint cost above computed optimum (%)')
for ax in axes:ax.set_ylim(-.25,max(all_gaps)*1.16+.25)
fig.supxlabel('Source case, then fixed-seed perturbations 1–20',fontsize=10)
handles,labs=axes[0].get_legend_handles_labels()
fig.legend(handles,labs,loc='outside upper center',ncol=3,frameon=False)
save(fig,'optimality_gaps')
manifest['optimality_gaps']={'source':'research/reconstruction/results.json',
    'comparison':'100*(final cost-global optimum)/global optimum',
    'population':'21 coalesced vertex cases and21 coalesced edge cases; literal-prime cases excluded',
    'rows':plot_rows,'scope':'Finite computational results; zero observed gap is not a global-optimality theorem.'}

r=next(r for r in results if r['name']=='source10-vertex')
table=json.loads((DATA/'source10-vertex-costs.json').read_text())
fig,ax=plt.subplots(figsize=(7.0,3.4),layout='constrained')
traces={}
for key,label,color,marker,_ in labels:
    run=r['runs'][key]
    seq=run['trace'] if key=='verified_reference' else [0]+[e['to'] for e in run['trace']]
    totals=[sum(table[s]) for s in seq]
    assert all(b<=a for a,b in zip(totals,totals[1:]))
    ax.plot(range(len(totals)),totals,marker=marker,color=color,lw=1.3,
            markerfacecolor='white' if marker=='o' else color,markersize=4.5,label=label)
    traces[key]={'profiles':seq,'total_costs':totals}
opt=r['benchmarks']['global_total']
ax.axhline(opt,color=BLACK,ls='--',lw=1,label=f'Computed minimum ({opt})')
ax.set(xlabel='Accepted commitments (not time or communication rounds)',
       ylabel='Joint cost (reconstructed units)',title='Negotiation paths on the source-derived vertex instance',
       xticks=range(7),ylim=(248,326))
ax.grid(axis='y',alpha=.17)
ax.legend(frameon=False,loc='upper right')
save(fig,'negotiation_paths')
manifest['negotiation_paths']={'source':'source10-vertex in results.json and its full cost table',
    'traces':traces,'global_minimum':opt,
    'scope':'Reconstructed committed paths; not the published320→308→300→282 trace, not wall-clock performance.'}
# New topologies are kept separate from source-derived reconstructions.
broad=json.loads((ROOT/'research/broader_networks/results.json').read_text())
fig,axes=plt.subplots(1,4,figsize=(10,3.3),layout='constrained')
broad_rows=[]
for ax,family,title in zip(axes,['grid','ring_shortcuts','layered','parallel_corridors'],
                           ['Grid','Ring + shortcuts','Layered','Parallel corridors']):
    rows=[r for r in broad if r['family']==family]
    values=[[r['benchmarks']['approved_total']-r['benchmarks']['global_total'] for r in rows],
            [r['runs']['eq41']['published_total']-r['benchmarks']['approved_total'] for r in rows],
            [r['runs']['verified']['total']-r['benchmarks']['approved_total'] for r in rows]]
    for j,(vv,color) in enumerate(zip(values,[GREY,GOLD,BLUE])):
        # Fixed offsets reveal multiplicity; no randomness in the plotted data.
        ax.scatter(j+np.linspace(-.19,.19,len(vv)),vv,s=17,alpha=.75,color=color,edgecolors='none')
    ax.axhline(0,color=BLACK,lw=.6)
    ax.set(xticks=[0,1,2],xticklabels=['Approval\ncost','H1 search\ngap','V search\ngap'],title=title)
    ax.set_ylim(-2,max(max(v) for v in values)*1.12+2)
    ax.grid(axis='y',alpha=.17)
    broad_rows.append({'family':family,'instance_baselines':[[r['instance'],r['baseline']] for r in rows],
                       'participation_gaps':values[0],'H1_published_search_gaps':values[1],'V_search_gaps':values[2]})
axes[0].set_ylabel('Absolute joint-cost difference')
save(fig,'broader_networks')
manifest['broader_networks']={'rows':broad_rows,'source':'research/broader_networks/results.json',
    'scope':'24 baseline-specific cases per family; dependent baselines, separate vertical scales. H1 uses baseline fallback when raw approval fails.'}
(OUT/'PLOT_DATA.json').write_text(json.dumps(manifest,indent=2)+'\n')
print('Rendered4 figures in PNG, PDF and SVG; exact plotting inputs saved.')


==> anc/scripts/reconstruct_comparison.py <==
#!/usr/bin/env python3
"""Source-based reconstruction, not the lost original code/data.
Produces exact cost tables, transparent heuristic traces, verified-protocol
reference results and exhaustive finite benchmarks on identical instances.
"""
from collections import Counter
from pathlib import Path
from statistics import median
import hashlib
import json
import random
import time
import argparse
import subprocess
import tempfile

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / 'research/reconstruction'


def resources(route, unit):
    vertices = route.split()
    if unit == 'vertex':
        return frozenset(vertices)
    if unit == 'edge':
        return frozenset(a+'>'+b for a,b in zip(vertices,vertices[1:]))
    raise ValueError(unit)


def make_table(routes, unit, weights=None, alternative_penalties=None):
    n = len(routes)
    uses = [[resources(a,unit) for a in pair] for pair in routes]
    all_resources = sorted(set().union(*(r for pair in uses for r in pair)))
    weights = dict.fromkeys(all_resources,1) if weights is None else weights
    penalties = [0]*n if alternative_penalties is None else alternative_penalties
    assert len(penalties)==n and all(v>=0 for v in penalties)
    assert all(weights[e]>0 for e in all_resources)
    table = []
    for s in range(1<<n):
        selected = [uses[i][s>>i&1] for i in range(n)]
        load = Counter(e for r in selected for e in r)
        table.append(tuple(penalties[i]*(s>>i&1) +
                           sum(weights[e]*(load[e]-1) for e in selected[i])
                           for i in range(n)))
    return uses,table,weights,penalties


class Oracle:
    def __init__(self,table):
        self.table=table
        self.lookups=0
    def __call__(self,s):
        self.lookups+=1
        return self.table[s]


def verified_reference(table,n,baseline=0):
    """Same ordered full-scan rules as the executable Lean binary protocol."""
    get=Oracle(table)
    bound=get(baseline)
    s=baseline
    trace=[s]
    for _ in table:
        total=sum(get(s))
        chosen=None
        for t in range(len(table)):
            ct=get(t)
            if (all(a<=b for a,b in zip(ct,bound)) and
                0<(s^t).bit_count()<=2 and sum(ct)<total):
                chosen=t
                break
        if chosen is None:
            break
        s=chosen
        trace.append(s)
    return {'final':s,'trace':trace,'updates':len(trace)-1,
            'oracle_lookups':get.lookups,'stop':'full_scan_no_accepted_move'}


def heuristic(table,uses,n,baseline=0,variant='eq41',approval_filter=False,strict_descent=False):
    """Explicit coalition-aware pairwise reconstruction; see CHOICES.md.
    Default reconstruction applies no baseline filter during provisional negotiations.
    Optional review controls add a common baseline filter and/or strict descent.
    A finite visited-profile guard is an added stopping safeguard.
    """
    get=Oracle(table)
    s=baseline
    seen={s}
    blocks=[frozenset([i]) for i in range(n)]
    bound=table[baseline]
    def accepted_step(ct,total):
        return (sum(ct)<total if strict_descent else sum(ct)<=total) and (
            not approval_filter or all(a<=b for a,b in zip(ct,bound)))
    trace=[]
    scans=0
    def conflict(a,b,state):
        return sum(len(uses[i][state>>i&1]&uses[j][state>>j&1]) for i in a for j in b)
    def representative(block,state):
        cur=get(state)
        return min(block,key=lambda i:(-abs(get(state^(1<<i))[i]-cur[i]),i))
    while True:
        scans+=1
        cur=get(s)
        total=sum(cur)
        # Individually profitable withdrawal from a non-singleton coalition.
        exits=[]
        for block in sorted(blocks,key=min):
            if len(block)>1:
                for i in sorted(block):
                    t=s^(1<<i)
                    ct=get(t)
                    if t not in seen and ct[i]<cur[i] and accepted_step(ct,total):
                        exits.append((ct[i]-cur[i],i,t,block))
        if exits:
            _,i,t,block=min(exits,key=lambda x:(x[0],x[1]))
            blocks.remove(block)
            blocks.extend([block-{i},frozenset([i])])
            trace.append({'from':s,'to':t,'kind':'withdrawal','members':[i],
                          'total_before':total,'total_after':sum(get(t))})
            s=t;seen.add(s)
            continue
        committed=False
        ordered=sorted(blocks,key=min,reverse=(variant=='reverse_schedule'))
        for a in ordered:
            partners=sorted((b for b in ordered if b!=a and conflict(a,b,s)>0),
                            key=lambda b:(conflict(a,b,s),-min(b)) if variant=='reverse_schedule'
                            else (-conflict(a,b,s),min(b)))
            for b in partners:
                i,j=representative(a,s),representative(b,s)
                offer=s^(1<<j)   # initiator asks respondent to swerve
                counter=s^(1<<i)
                def risk(t):
                    ct=get(t)
                    if variant=='own_risk':
                        mover=j if t==offer else i
                        return abs(ct[mover]-cur[mover])
                    return min(abs(ct[i]-cur[i]),abs(ct[j]-cur[j]))
                proposals=[offer,counter] if risk(offer)<=risk(counter) else [counter,offer]
                members=a|b
                for t in proposals:
                    ct=get(t)
                    # Benefit comparison uses costs, not the source's mixed u convention.
                    if (t not in seen and accepted_step(ct,total) and
                        sum(ct[k] for k in members)<sum(cur[k] for k in members) and
                        any(ct[k]<cur[k] for k in members)):
                        blocks.remove(a);blocks.remove(b);blocks.append(members)
                        trace.append({'from':s,'to':t,'kind':'negotiation',
                                      'representatives':[i,j], 'members':sorted(members),
                                      'total_before':total,'total_after':sum(ct),
                                      'risk_score':risk(t)})
                        s=t;seen.add(s);committed=True
                        break
                if committed:break
            if committed:break
        if not committed:
            break
    return {'final':s,'trace':trace,'updates':len(trace),'scans':scans,
            'coalitions':[sorted(b) for b in sorted(blocks,key=min)],
            'oracle_lookups':get.lookups,'stop':'no_unvisited_accepted_offer_or_exit',
            'variant':variant}


def certify(table,n,baseline,result):
    s=result['final'];bound=table[baseline];c=table[s]
    approved=lambda t:all(a<=b for a,b in zip(table[t],bound))
    allowed=lambda t:0<(s^t).bit_count()<=2
    return {'total':sum(c),'costs':list(c),
            'violating_travellers':[i+1 for i,(a,b) in enumerate(zip(c,bound)) if a>b],
            'physical_nash':all(c[i]<=table[s^(1<<i)][i] for i in range(n)),
            'approved_pairwise_terminal':not any(approved(t) and allowed(t) and
                                                sum(table[t])<sum(c) for t in range(len(table))),
            'max_physical_unilateral_gain':max([0]+[c[i]-table[s^(1<<i)][i] for i in range(n)])}


def exact_benchmarks(table,baseline):
    best=min(range(len(table)),key=lambda s:(sum(table[s]),s))
    approved=[s for s in range(len(table)) if all(a<=b for a,b in zip(table[s],table[baseline]))]
    safe=min(approved,key=lambda s:(sum(table[s]),s))
    return {'global_profile':best,'global_total':sum(table[best]),
            'approved_profile':safe,'approved_total':sum(table[safe]),
            'approved_profiles':len(approved),'profiles_enumerated':len(table)}


def compare(name,unit,routes,weights=None,penalties=None,save_table=False,lean_exe=None,label_mode="coalesced"):
    started=time.perf_counter()
    uses,table,weights,penalties=make_table(routes,unit,weights,penalties)
    precompute_ms=1000*(time.perf_counter()-started)
    n=len(routes);baseline=0
    runs={}
    for label,fn in [('reconstructed_eq41',lambda:heuristic(table,uses,n,variant='eq41')),
                     ('reconstructed_own_risk',lambda:heuristic(table,uses,n,variant='own_risk')),
                     ('reconstructed_reverse_schedule',lambda:heuristic(table,uses,n,variant='reverse_schedule')),
                     ('verified_reference',lambda:verified_reference(table,n))]:
        elapsed=[]
        for _ in range(3):
            started=time.perf_counter();r=fn();elapsed.append(1000*(time.perf_counter()-started))
        cert=certify(table,n,baseline,r)
        if label=='verified_reference':
            assert not cert['violating_travellers'] and cert['approved_pairwise_terminal']
        if label.startswith('reconstructed'):
            sequence=[baseline]+[e['to'] for e in r['trace']]
        else:sequence=r['trace']
        assert len(sequence)==len(set(sequence))
        assert all(sum(table[t])<=sum(table[s]) for s,t in zip(sequence,sequence[1:]))
        if label=='verified_reference':
            assert all(sum(table[t])<sum(table[s]) for s,t in zip(sequence,sequence[1:]))
        runs[label]={**r,**cert,'median_lookup_phase_ms':median(elapsed),
                     'safe_publish_profile':baseline if cert['violating_travellers'] else r['final'],
                     'safe_publish_total':sum(table[baseline]) if cert['violating_travellers'] else cert['total']}
    bench=exact_benchmarks(table,baseline)
    assert all(bench['global_total']<=v['total']<=sum(table[baseline]) for v in runs.values())
    if save_table:
        (OUT/(name+'-costs.json')).write_text(json.dumps(table)+'\n')
        (OUT/(name+'-costs.csv')).write_text(''.join(','.join(map(str,row))+'\n' for row in table))
    lean_result=None
    if lean_exe:
        with tempfile.NamedTemporaryFile(mode='w',suffix='.csv') as f:
            f.write(''.join(','.join(map(str,row))+'\n' for row in table));f.flush()
            proc=subprocess.run([str(lean_exe),f.name,str(n),str(baseline)],
                                text=True,capture_output=True,check=True)
        lean_result=dict(line.split('=',1) for line in proc.stdout.splitlines())
        assert int(lean_result['final'])==runs['verified_reference']['final']
        assert int(lean_result['total'])==runs['verified_reference']['total']
        assert lean_result['terminal']==lean_result['approved']=='true'
    fingerprint=hashlib.sha256(json.dumps(table,separators=(',',':')).encode()).hexdigest()
    return {'name':name,'resource_unit':unit,'label_mode':label_mode,'routes':routes,
            'players':n,'baseline':baseline,
            'baseline_total':sum(table[baseline]),'baseline_costs':list(table[baseline]),
            'weights':weights,'alternative_penalties':penalties,'table_sha256':fingerprint,
            'cost_precompute_ms':precompute_ms,'benchmarks':bench,'runs':runs,
            'lean_execution':lean_result}


def calibration(source):
    rows={}
    for unit in ['vertex','edge']:
        _,table,_,_=make_table(source['routes'],unit)
        endpoints={k:table[s] for k,s in [('all_first',0),('all_second',1023)]}
        matches=sum(a==b for k in endpoints for a,b in zip(endpoints[k],source['table4_2_endpoint_costs'][k]))
        roundchecks=[]
        for row in source['reported_rounds']:
            exact=[s for s,c in enumerate(table) if list(c)==row['costs']]
            predicted=table[row['profile']]
            roundchecks.append({'equation':row['equation'],'published_profile':row['profile'],
                                'reported_costs':row['costs'],'reconstructed_costs':predicted,
                                'reported_total':sum(row['costs']),
                                'reconstructed_total':sum(predicted),
                                'any_profile_matches_reported_vector':exact})
        rows[unit]={'endpoint_component_matches_out_of_20':matches,
                    'endpoint_costs':endpoints,'reported_round_checks':roundchecks}
    assert rows['vertex']['endpoint_component_matches_out_of_20']==20
    for unit in ['vertex','edge']:
        _,literal,_,_=make_table(source['raw_routes_as_printed'],unit)
        endpoints={'all_first':literal[0],'all_second':literal[1023]}
        rows[unit+'-literal-primes']={
            'endpoint_component_matches_out_of_20':sum(a==b for k in endpoints for a,b in zip(endpoints[k],source['table4_2_endpoint_costs'][k])),
            'endpoint_costs':endpoints}
    return rows


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--with-lean',action='store_true')
    args=parser.parse_args()
    lean_exe=ROOT/'.lake/build/bin/reconstruction' if args.with_lean else None
    if lean_exe and not lean_exe.is_file():raise SystemExit('build the reconstruction Lake target first')
    source=json.loads((OUT/'routes.json').read_text())
    (OUT/'calibration.json').write_text(json.dumps(calibration(source),indent=2)+'\n')
    results=[]
    instances=[]
    for unit in ['vertex','edge']:
        results.append(compare('source10-'+unit,unit,source['routes'],save_table=True,lean_exe=lean_exe))
        uses=[[resources(a,unit) for a in pair] for pair in source['routes']]
        pool=sorted(set().union(*(r for pair in uses for r in pair)))
        for seed in range(20):
            rng=random.Random(2018000+seed)
            weights={e:rng.randint(1,3) for e in pool}
            penalties=[rng.randint(0,3) for _ in source['routes']]
            name=f'perturb-{unit}-{seed:02d}'
            instances.append({'name':name,'resource_unit':unit,'seed':2018000+seed,
                              'weights':weights,'alternative_penalties':penalties})
            results.append(compare(name,unit,source['routes'],weights,penalties,lean_exe=lean_exe))
    for unit in ['vertex','edge']:
        results.append(compare('source10-'+unit+'-literal-primes',unit,source['raw_routes_as_printed'],
                               save_table=True,lean_exe=lean_exe,label_mode='literal-primes'))
    (OUT/'instances.json').write_text(json.dumps(instances,indent=2)+'\n')
    (OUT/'results.json').write_text(json.dumps(results,indent=2)+'\n')
    summaries={}
    for unit,mode in [('vertex','coalesced'),('edge','coalesced'),('vertex','literal-primes'),('edge','literal-primes')]:
        group=[r for r in results if r['resource_unit']==unit and r['label_mode']==mode]
        key=unit+'-'+mode
        summaries[key]={}
        for label in group[0]['runs']:
            rr=[r['runs'][label] for r in group]
            summaries[key][label]={
                'instances':len(group),
                'strict_joint_improvements':sum(v['total']<r['baseline_total'] for r,v in zip(group,rr)),
                'approved_outcomes':sum(not v['violating_travellers'] for v in rr),
                'physical_nash_outcomes':sum(v['physical_nash'] for v in rr),
                'approved_pairwise_terminal_outcomes':sum(v['approved_pairwise_terminal'] for v in rr),
                'global_optima':sum(v['total']==r['benchmarks']['global_total'] for r,v in zip(group,rr)),
                'approved_optima':sum(not v['violating_travellers'] and
                                      v['total']==r['benchmarks']['approved_total'] for r,v in zip(group,rr)),
                'updates_range':[min(v['updates'] for v in rr),max(v['updates'] for v in rr)],
                'median_oracle_lookups':median(v['oracle_lookups'] for v in rr)}
    (OUT/'summary.json').write_text(json.dumps(summaries,indent=2)+'\n')
    lines=['# Reconstructed comparison results','',
           'Reconstruction, not replication. All costs below use the declared resource model; published negotiation totals are not retuned targets. See CHOICES.md.','',
           '## Four unperturbed route instances','',
           '| Model | Baseline | Exact/approved optimum | H1 total | H3 total | Lean procedure total |',
           '|---|---:|---:|---:|---:|---:|']
    for r in results:
        if r['name'].startswith('source10'):
            lines.append(f"| {r['resource_unit']}, {r['label_mode']} | {r['baseline_total']} | {r['benchmarks']['global_total']}/{r['benchmarks']['approved_total']} | {r['runs']['reconstructed_eq41']['total']} | {r['runs']['reconstructed_reverse_schedule']['total']} | {r['runs']['verified_reference']['total']} |")
    lines+=['','## Primary cases and their 20 perturbations per model','',
            '| Resource unit | Method | Approved | Physical Nash | Approved pairwise terminal | Global optimum | Commits range |',
            '|---|---|---:|---:|---:|---:|---:|']
    for unit in ['vertex','edge']:
        for key,label in [('reconstructed_eq41','H1'),('reconstructed_own_risk','H2'),
                          ('reconstructed_reverse_schedule','H3'),('verified_reference','V')]:
            v=summaries[unit+'-coalesced'][key]
            lines.append(f"| {unit} | {label} | {v['approved_outcomes']}/21 | {v['physical_nash_outcomes']}/21 | {v['approved_pairwise_terminal_outcomes']}/21 | {v['global_optima']}/21 | {v['updates_range'][0]}–{v['updates_range'][1]} |")
    lines+=['','All outcomes in this collection improve their baseline. V matching the exact minimum in every tested case is an observation, not a global-optimality theorem. H1 and H2 coincide here; scheduling sensitivity changes outcomes. Literal-prime cases are separate robustness checks, not members of the two 21-case groups.','',
            'Native Lean execution is recorded per instance. The Python reference supplies instrumentation; it is not extracted verified code. Timings in results.json exclude common table construction and cannot support end-to-end speedup claims.','']
    (OUT/'RESULTS.md').write_text('\n'.join(lines))
    print(json.dumps({'instances':len(results),'source_results':results[:1],
                      'summary':summaries},indent=2))

if __name__=='__main__':main()


==> anc/scripts/review_controls.py <==
#!/usr/bin/env python3
"""Acceptance-matched heuristic and generic randomized local-search controls."""
from pathlib import Path
import hashlib,json,random
from collections import Counter
from statistics import mean,median
from reconstruct_comparison import make_table,heuristic,verified_reference,certify,exact_benchmarks
ROOT=Path(__file__).resolve().parents[1];DATA=ROOT/'research/broader_networks';OUT=ROOT/'research/review_controls'
TRIALS=256

def trial_seed(name,baseline,arm,trial):
    return int.from_bytes(hashlib.sha256(f'{name}|{baseline}|{arm}|{trial}'.encode()).digest()[:8],'big')

def random_local(table,n,bound,start,seed):
    rng=random.Random(seed);s=start;trace=[s]
    totals=list(map(sum,table))
    approved=[all(a<=b for a,b in zip(row,bound)) for row in table]
    masks=[m for m in range(1,1<<n) if m.bit_count()<=2]
    while True:
        candidates=[s^m for m in masks if approved[s^m] and totals[s^m]<totals[s]]
        if not candidates:return trace
        s=rng.choice(candidates);trace.append(s)

def main():
    instances={x['id']:x for x in json.loads((DATA/'instances.json').read_text())}
    old=json.loads((DATA/'results.json').read_text());rows=[];tables={}
    for k,r in enumerate(old):
        x=instances[r['instance']];n=x['players'];b=r['baseline']
        uses,table,_,_=make_table(x['routes'],'edge',x['weights'],x['penalties'])
        tables[x['id']]=table
        bench=exact_benchmarks(table,b);assert bench==r['benchmarks']
        approved=[s for s,row in enumerate(table) if all(a<=c for a,c in zip(row,table[b]))]
        runs={}
        for name,ap,st in [('H1',False,False),('H1_A',True,False),('H1_A_strict',True,True)]:
            run=heuristic(table,uses,n,b,'eq41',ap,st);run.update(certify(table,n,b,run))
            run['published_profile']=b if run['violating_travellers'] else run['final']
            run['published_total']=sum(table[run['published_profile']]);runs[name]=run
        assert runs['H1']['final']==r['runs']['eq41']['final']
        assert runs['H1']['trace']==r['runs']['eq41']['trace']
        v=verified_reference(table,n,b);assert v['final']==r['runs']['verified']['final'];v.update(certify(table,n,b,v))
        v['published_total']=v['total'];v['published_profile']=v['final'];runs['V']=v
        trials={}
        for arm in ['same','approved_start']:
            samples=[]
            for trial in range(TRIALS):
                seed=trial_seed(x['id'],b,arm,trial)
                start=b if arm=='same' else random.Random(seed).choice(approved)
                # Separate start sampling from transition scheduling.
                move_seed=seed^0xA17F1948BA7235D1
                trace=random_local(table,n,table[b],start,move_seed)
                samples.append([seed,trace,sum(table[trace[-1]])])
            trials[arm]=samples
        rows.append({'instance':x['id'],'family':x['family'],'players':n,'baseline':b,
                     'baseline_total':sum(table[b]),'benchmarks':bench,'runs':runs,'trials':trials})
        if (k+1)%24==0:print(f'{k+1}/96 baseline cases completed',flush=True)
    (OUT/'results.json').write_text(json.dumps({'trial_format':['seed','profile_trace','final_total'],'trials_per_arm_case':TRIALS,'rows':rows},separators=(',',':'))+'\n')
    summary={}
    for family in ['all','grid','ring_shortcuts','layered','parallel_corridors']:
        rr=rows if family=='all' else [r for r in rows if r['family']==family];methods={}
        for name in ['H1','H1_A','H1_A_strict','V']:
            methods[name]={'cases':len(rr),'raw_approved':sum(not r['runs'][name]['violating_travellers'] for r in rr),
                'raw_physical_nash':sum(r['runs'][name]['physical_nash'] for r in rr),
                'approved_optimal_published':sum(r['runs'][name]['published_total']==r['benchmarks']['approved_total'] for r in rr),
                'global_optimal_published':sum(r['runs'][name]['published_total']==r['benchmarks']['global_total'] for r in rr),
                'mean_published_search_gap':mean(r['runs'][name]['published_total']-r['benchmarks']['approved_total'] for r in rr)}
        for arm in ['same','approved_start']:
            probs=[mean(t[2]==r['benchmarks']['approved_total'] for t in r['trials'][arm]) for r in rr]
            methods['RPLS_'+arm]={'cases':len(rr),'trials_per_case':TRIALS,'mean_approved_optimum_success':mean(probs),
                'min_case_success':min(probs),'median_case_success':median(probs),
                'cases_all_trials_approved_optimal':sum(p==1 for p in probs),
                'mean_search_gap':mean(t[2]-r['benchmarks']['approved_total'] for r in rr for t in r['trials'][arm]),
                'mean_underlying_cost_nash':mean(all(tables[r['instance']][t[1][-1]][i]<=tables[r['instance']][t[1][-1]^(1<<i)][i] for i in range(r['players'])) for r in rr for t in r['trials'][arm]),
                'case_probabilities':probs}
        sizes=[r['benchmarks']['approved_profiles'] for r in rr]
        summary[family]={'methods':methods,'cases':len(rr),'approved_sizes':{'min':min(sizes),'median':median(sizes),'max':max(sizes)},
             'baseline_already_approved_optimal':sum(r['baseline_total']==r['benchmarks']['approved_total'] for r in rr),
             'singleton_approved_sets':sizes.count(1)}
    (OUT/'summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    lines=['# Matched-control results','','Retrospective controls on all96 retained baseline-specific cases. Randomized arms have256 schedules each per case. Published H1 includes baseline fallback; other arms enforce approval in-loop. No new kernel theorem.','','| Method | Raw approved | Raw physical Nash | Published approved optimum | Mean search gap |','|---|---:|---:|---:|---:|']
    for name,v in summary['all']['methods'].items():
        if name.startswith('RPLS'):continue
        lines.append(f"| {name} | {v['raw_approved']}/96 | {v['raw_physical_nash']}/96 | {v['approved_optimal_published']}/96 | {v['mean_published_search_gap']:.4f} |")
    lines+=['','| Generic local search | Mean approved-optimum success | Cases with all256 successes | Mean search gap |','|---|---:|---:|---:|']
    for arm in ['same','approved_start']:
        v=summary['all']['methods']['RPLS_'+arm]
        lines.append(f"| {arm} | {100*v['mean_approved_optimum_success']:.3f}% | {v['cases_all_trials_approved_optimal']}/96 | {v['mean_search_gap']:.4f} |")
    (OUT/'RESULTS.md').write_text('\n'.join(lines)+'\n')
if __name__=='__main__':main()


==> anc/scripts/verify.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")/.."
mkdir -p research/verification
if rg -n --glob '*.lean' '\b(sorry|admit|axiom|unsafe|native_decide)\b' ThesisLean ThesisLean.lean NegotiationMain.lean ReconstructionMain.lean; then
  echo 'Rejected proof shortcut or custom axiom in project source.' >&2
  exit 1
fi
scripts/lean.sh build ThesisLean negotiation reconstruction 2>&1 | tee research/verification/build.txt
scripts/lean.sh env lean ThesisLean/AxiomAudit.lean 2>&1 | tee research/verification/axioms.txt
scripts/lean.sh exe negotiation > research/negotiation-lean-run.txt
python scripts/negotiation.py > research/negotiation-python-check.json
python scripts/reconstruct_comparison.py --with-lean > research/reconstruction/run.txt
python scripts/check_reconstruction.py > research/reconstruction/certificates.json
python scripts/broader_networks.py > research/broader_networks/run.txt
python scripts/check_broader_networks.py > research/broader_networks/check-run.txt
python scripts/review_controls.py > research/review_controls/run.txt
python scripts/check_review_controls.py > research/review_controls/check-run.txt
python scripts/equilibrium_efficiency.py > research/efficiency/run.txt
python scripts/check_equilibrium_efficiency.py > research/efficiency/check-run.txt
sha256sum ThesisLean.lean NegotiationMain.lean ReconstructionMain.lean ThesisLean/*.lean lakefile.toml lean-toolchain lake-manifest.json > research/verification/source-sha256.txt
printf 'Validation completed in UTC: ' > research/verification/completed.txt
date -u '+%Y-%m-%dT%H:%M:%SZ' >> research/verification/completed.txt


==> anc/source/page-audit.json <==
[
  {
    "pdf_page": 1,
    "text_characters": 329,
    "rendered": true
  },
  {
    "pdf_page": 2,
    "text_characters": 499,
    "rendered": true
  },
  {
    "pdf_page": 3,
    "text_characters": 246,
    "rendered": true
  },
  {
    "pdf_page": 4,
    "text_characters": 1887,
    "rendered": true
  },
  {
    "pdf_page": 5,
    "text_characters": 1148,
    "rendered": true
  },
  {
    "pdf_page": 6,
    "text_characters": 1127,
    "rendered": true
  },
  {
    "pdf_page": 7,
    "text_characters": 97,
    "rendered": true
  },
  {
    "pdf_page": 8,
    "text_characters": 771,
    "rendered": true
  },
  {
    "pdf_page": 9,
    "text_characters": 1625,
    "rendered": true
  },
  {
    "pdf_page": 10,
    "text_characters": 1637,
    "rendered": true
  },
  {
    "pdf_page": 11,
    "text_characters": 1571,
    "rendered": true
  },
  {
    "pdf_page": 12,
    "text_characters": 1557,
    "rendered": true
  },
  {
    "pdf_page": 13,
    "text_characters": 243,
    "rendered": true
  },
  {
    "pdf_page": 14,
    "text_characters": 1197,
    "rendered": true
  },
  {
    "pdf_page": 15,
    "text_characters": 402,
    "rendered": true
  },
  {
    "pdf_page": 16,
    "text_characters": 1187,
    "rendered": true
  },
  {
    "pdf_page": 17,
    "text_characters": 1407,
    "rendered": true
  },
  {
    "pdf_page": 18,
    "text_characters": 675,
    "rendered": true
  },
  {
    "pdf_page": 19,
    "text_characters": 712,
    "rendered": true
  },
  {
    "pdf_page": 20,
    "text_characters": 239,
    "rendered": true
  },
  {
    "pdf_page": 21,
    "text_characters": 1101,
    "rendered": true
  },
  {
    "pdf_page": 22,
    "text_characters": 2141,
    "rendered": true
  },
  {
    "pdf_page": 23,
    "text_characters": 2011,
    "rendered": true
  },
  {
    "pdf_page": 24,
    "text_characters": 2125,
    "rendered": true
  },
  {
    "pdf_page": 25,
    "text_characters": 1910,
    "rendered": true
  },
  {
    "pdf_page": 26,
    "text_characters": 1504,
    "rendered": true
  },
  {
    "pdf_page": 27,
    "text_characters": 1538,
    "rendered": true
  },
  {
    "pdf_page": 28,
    "text_characters": 1156,
    "rendered": true
  },
  {
    "pdf_page": 29,
    "text_characters": 1697,
    "rendered": true
  },
  {
    "pdf_page": 30,
    "text_characters": 1380,
    "rendered": true
  },
  {
    "pdf_page": 31,
    "text_characters": 2104,
    "rendered": true
  },
  {
    "pdf_page": 32,
    "text_characters": 2152,
    "rendered": true
  },
  {
    "pdf_page": 33,
    "text_characters": 2207,
    "rendered": true
  },
  {
    "pdf_page": 34,
    "text_characters": 1846,
    "rendered": true
  },
  {
    "pdf_page": 35,
    "text_characters": 1835,
    "rendered": true
  },
  {
    "pdf_page": 36,
    "text_characters": 2140,
    "rendered": true
  },
  {
    "pdf_page": 37,
    "text_characters": 1862,
    "rendered": true
  },
  {
    "pdf_page": 38,
    "text_characters": 1304,
    "rendered": true
  },
  {
    "pdf_page": 39,
    "text_characters": 1928,
    "rendered": true
  },
  {
    "pdf_page": 40,
    "text_characters": 2056,
    "rendered": true
  },
  {
    "pdf_page": 41,
    "text_characters": 2200,
    "rendered": true
  },
  {
    "pdf_page": 42,
    "text_characters": 1664,
    "rendered": true
  },
  {
    "pdf_page": 43,
    "text_characters": 2101,
    "rendered": true
  },
  {
    "pdf_page": 44,
    "text_characters": 982,
    "rendered": true
  },
  {
    "pdf_page": 45,
    "text_characters": 1805,
    "rendered": true
  },
  {
    "pdf_page": 46,
    "text_characters": 1902,
    "rendered": true
  },
  {
    "pdf_page": 47,
    "text_characters": 1237,
    "rendered": true
  },
  {
    "pdf_page": 48,
    "text_characters": 1890,
    "rendered": true
  },
  {
    "pdf_page": 49,
    "text_characters": 1781,
    "rendered": true
  },
  {
    "pdf_page": 50,
    "text_characters": 2156,
    "rendered": true
  },
  {
    "pdf_page": 51,
    "text_characters": 1929,
    "rendered": true
  },
  {
    "pdf_page": 52,
    "text_characters": 2214,
    "rendered": true
  },
  {
    "pdf_page": 53,
    "text_characters": 2202,
    "rendered": true
  },
  {
    "pdf_page": 54,
    "text_characters": 1947,
    "rendered": true
  },
  {
    "pdf_page": 55,
    "text_characters": 2198,
    "rendered": true
  },
  {
    "pdf_page": 56,
    "text_characters": 1940,
    "rendered": true
  },
  {
    "pdf_page": 57,
    "text_characters": 255,
    "rendered": true
  },
  {
    "pdf_page": 58,
    "text_characters": 1097,
    "rendered": true
  },
  {
    "pdf_page": 59,
    "text_characters": 1812,
    "rendered": true
  },
  {
    "pdf_page": 60,
    "text_characters": 2093,
    "rendered": true
  },
  {
    "pdf_page": 61,
    "text_characters": 1841,
    "rendered": true
  },
  {
    "pdf_page": 62,
    "text_characters": 1834,
    "rendered": true
  },
  {
    "pdf_page": 63,
    "text_characters": 807,
    "rendered": true
  },
  {
    "pdf_page": 64,
    "text_characters": 1793,
    "rendered": true
  },
  {
    "pdf_page": 65,
    "text_characters": 821,
    "rendered": true
  },
  {
    "pdf_page": 66,
    "text_characters": 1473,
    "rendered": true
  },
  {
    "pdf_page": 67,
    "text_characters": 1665,
    "rendered": true
  },
  {
    "pdf_page": 68,
    "text_characters": 1340,
    "rendered": true
  },
  {
    "pdf_page": 69,
    "text_characters": 1843,
    "rendered": true
  },
  {
    "pdf_page": 70,
    "text_characters": 902,
    "rendered": true
  },
  {
    "pdf_page": 71,
    "text_characters": 1027,
    "rendered": true
  },
  {
    "pdf_page": 72,
    "text_characters": 2031,
    "rendered": true
  },
  {
    "pdf_page": 73,
    "text_characters": 2050,
    "rendered": true
  },
  {
    "pdf_page": 74,
    "text_characters": 1137,
    "rendered": true
  },
  {
    "pdf_page": 75,
    "text_characters": 1572,
    "rendered": true
  },
  {
    "pdf_page": 76,
    "text_characters": 2104,
    "rendered": true
  },
  {
    "pdf_page": 77,
    "text_characters": 1598,
    "rendered": true
  },
  {
    "pdf_page": 78,
    "text_characters": 1080,
    "rendered": true
  },
  {
    "pdf_page": 79,
    "text_characters": 1657,
    "rendered": true
  },
  {
    "pdf_page": 80,
    "text_characters": 1721,
    "rendered": true
  },
  {
    "pdf_page": 81,
    "text_characters": 1777,
    "rendered": true
  },
  {
    "pdf_page": 82,
    "text_characters": 1503,
    "rendered": true
  },
  {
    "pdf_page": 83,
    "text_characters": 1160,
    "rendered": true
  },
  {
    "pdf_page": 84,
    "text_characters": 1548,
    "rendered": true
  },
  {
    "pdf_page": 85,
    "text_characters": 1281,
    "rendered": true
  },
  {
    "pdf_page": 86,
    "text_characters": 1180,
    "rendered": true
  },
  {
    "pdf_page": 87,
    "text_characters": 147,
    "rendered": true
  },
  {
    "pdf_page": 88,
    "text_characters": 1400,
    "rendered": true
  },
  {
    "pdf_page": 89,
    "text_characters": 1455,
    "rendered": true
  },
  {
    "pdf_page": 90,
    "text_characters": 1295,
    "rendered": true
  },
  {
    "pdf_page": 91,
    "text_characters": 1888,
    "rendered": true
  },
  {
    "pdf_page": 92,
    "text_characters": 1177,
    "rendered": true
  },
  {
    "pdf_page": 93,
    "text_characters": 1240,
    "rendered": true
  },
  {
    "pdf_page": 94,
    "text_characters": 1301,
    "rendered": true
  },
  {
    "pdf_page": 95,
    "text_characters": 1397,
    "rendered": true
  },
  {
    "pdf_page": 96,
    "text_characters": 1947,
    "rendered": true
  },
  {
    "pdf_page": 97,
    "text_characters": 1015,
    "rendered": true
  },
  {
    "pdf_page": 98,
    "text_characters": 1078,
    "rendered": true
  },
  {
    "pdf_page": 99,
    "text_characters": 1776,
    "rendered": true
  },
  {
    "pdf_page": 100,
    "text_characters": 1970,
    "rendered": true
  },
  {
    "pdf_page": 101,
    "text_characters": 2037,
    "rendered": true
  },
  {
    "pdf_page": 102,
    "text_characters": 1890,
    "rendered": true
  },
  {
    "pdf_page": 103,
    "text_characters": 2046,
    "rendered": true
  },
  {
    "pdf_page": 104,
    "text_characters": 926,
    "rendered": true
  },
  {
    "pdf_page": 105,
    "text_characters": 1930,
    "rendered": true
  },
  {
    "pdf_page": 106,
    "text_characters": 1254,
    "rendered": true
  },
  {
    "pdf_page": 107,
    "text_characters": 1944,
    "rendered": true
  },
  {
    "pdf_page": 108,
    "text_characters": 1276,
    "rendered": true
  },
  {
    "pdf_page": 109,
    "text_characters": 1103,
    "rendered": true
  },
  {
    "pdf_page": 110,
    "text_characters": 1232,
    "rendered": true
  },
  {
    "pdf_page": 111,
    "text_characters": 929,
    "rendered": true
  },
  {
    "pdf_page": 112,
    "text_characters": 1192,
    "rendered": true
  },
  {
    "pdf_page": 113,
    "text_characters": 1089,
    "rendered": true
  },
  {
    "pdf_page": 114,
    "text_characters": 1581,
    "rendered": true
  },
  {
    "pdf_page": 115,
    "text_characters": 747,
    "rendered": true
  },
  {
    "pdf_page": 116,
    "text_characters": 1393,
    "rendered": true
  },
  {
    "pdf_page": 117,
    "text_characters": 1505,
    "rendered": true
  },
  {
    "pdf_page": 118,
    "text_characters": 1317,
    "rendered": true
  },
  {
    "pdf_page": 119,
    "text_characters": 1033,
    "rendered": true
  },
  {
    "pdf_page": 120,
    "text_characters": 1621,
    "rendered": true
  },
  {
    "pdf_page": 121,
    "text_characters": 1430,
    "rendered": true
  },
  {
    "pdf_page": 122,
    "text_characters": 2218,
    "rendered": true
  },
  {
    "pdf_page": 123,
    "text_characters": 1968,
    "rendered": true
  },
  {
    "pdf_page": 124,
    "text_characters": 740,
    "rendered": true
  },
  {
    "pdf_page": 125,
    "text_characters": 1406,
    "rendered": true
  },
  {
    "pdf_page": 126,
    "text_characters": 1925,
    "rendered": true
  },
  {
    "pdf_page": 127,
    "text_characters": 1203,
    "rendered": true
  },
  {
    "pdf_page": 128,
    "text_characters": 1325,
    "rendered": true
  },
  {
    "pdf_page": 129,
    "text_characters": 1255,
    "rendered": true
  },
  {
    "pdf_page": 130,
    "text_characters": 1294,
    "rendered": true
  },
  {
    "pdf_page": 131,
    "text_characters": 1349,
    "rendered": true
  },
  {
    "pdf_page": 132,
    "text_characters": 1581,
    "rendered": true
  },
  {
    "pdf_page": 133,
    "text_characters": 1828,
    "rendered": true
  },
  {
    "pdf_page": 134,
    "text_characters": 1278,
    "rendered": true
  },
  {
    "pdf_page": 135,
    "text_characters": 1873,
    "rendered": true
  },
  {
    "pdf_page": 136,
    "text_characters": 1264,
    "rendered": true
  },
  {
    "pdf_page": 137,
    "text_characters": 1934,
    "rendered": true
  },
  {
    "pdf_page": 138,
    "text_characters": 1201,
    "rendered": true
  },
  {
    "pdf_page": 139,
    "text_characters": 975,
    "rendered": true
  },
  {
    "pdf_page": 140,
    "text_characters": 2156,
    "rendered": true
  },
  {
    "pdf_page": 141,
    "text_characters": 1861,
    "rendered": true
  },
  {
    "pdf_page": 142,
    "text_characters": 2135,
    "rendered": true
  },
  {
    "pdf_page": 143,
    "text_characters": 2033,
    "rendered": true
  },
  {
    "pdf_page": 144,
    "text_characters": 2063,
    "rendered": true
  },
  {
    "pdf_page": 145,
    "text_characters": 1699,
    "rendered": true
  },
  {
    "pdf_page": 146,
    "text_characters": 2009,
    "rendered": true
  },
  {
    "pdf_page": 147,
    "text_characters": 2152,
    "rendered": true
  },
  {
    "pdf_page": 148,
    "text_characters": 2210,
    "rendered": true
  },
  {
    "pdf_page": 149,
    "text_characters": 1384,
    "rendered": true
  },
  {
    "pdf_page": 150,
    "text_characters": 1777,
    "rendered": true
  },
  {
    "pdf_page": 151,
    "text_characters": 2045,
    "rendered": true
  },
  {
    "pdf_page": 152,
    "text_characters": 1274,
    "rendered": true
  },
  {
    "pdf_page": 153,
    "text_characters": 1441,
    "rendered": true
  },
  {
    "pdf_page": 154,
    "text_characters": 1897,
    "rendered": true
  },
  {
    "pdf_page": 155,
    "text_characters": 1848,
    "rendered": true
  },
  {
    "pdf_page": 156,
    "text_characters": 1195,
    "rendered": true
  },
  {
    "pdf_page": 157,
    "text_characters": 1734,
    "rendered": true
  },
  {
    "pdf_page": 158,
    "text_characters": 1773,
    "rendered": true
  },
  {
    "pdf_page": 159,
    "text_characters": 1661,
    "rendered": true
  },
  {
    "pdf_page": 160,
    "text_characters": 1490,
    "rendered": true
  },
  {
    "pdf_page": 161,
    "text_characters": 1470,
    "rendered": true
  },
  {
    "pdf_page": 162,
    "text_characters": 1042,
    "rendered": true
  },
  {
    "pdf_page": 163,
    "text_characters": 1707,
    "rendered": true
  },
  {
    "pdf_page": 164,
    "text_characters": 1670,
    "rendered": true
  },
  {
    "pdf_page": 165,
    "text_characters": 1575,
    "rendered": true
  },
  {
    "pdf_page": 166,
    "text_characters": 1166,
    "rendered": true
  },
  {
    "pdf_page": 167,
    "text_characters": 1448,
    "rendered": true
  },
  {
    "pdf_page": 168,
    "text_characters": 1390,
    "rendered": true
  },
  {
    "pdf_page": 169,
    "text_characters": 1452,
    "rendered": true
  },
  {
    "pdf_page": 170,
    "text_characters": 1360,
    "rendered": true
  },
  {
    "pdf_page": 171,
    "text_characters": 1375,
    "rendered": true
  },
  {
    "pdf_page": 172,
    "text_characters": 1374,
    "rendered": true
  },
  {
    "pdf_page": 173,
    "text_characters": 1491,
    "rendered": true
  },
  {
    "pdf_page": 174,
    "text_characters": 1428,
    "rendered": true
  },
  {
    "pdf_page": 175,
    "text_characters": 1442,
    "rendered": true
  },
  {
    "pdf_page": 176,
    "text_characters": 1470,
    "rendered": true
  },
  {
    "pdf_page": 177,
    "text_characters": 1557,
    "rendered": true
  },
  {
    "pdf_page": 178,
    "text_characters": 1518,
    "rendered": true
  },
  {
    "pdf_page": 179,
    "text_characters": 1426,
    "rendered": true
  },
  {
    "pdf_page": 180,
    "text_characters": 130,
    "rendered": true
  },
  {
    "pdf_page": 181,
    "text_characters": 15,
    "rendered": true
  },
  {
    "pdf_page": 182,
    "text_characters": 865,
    "rendered": true
  },
  {
    "pdf_page": 183,
    "text_characters": 1004,
    "rendered": true
  }
]

==> anc/source/thesis.txt <==
Strategic Trip Planning: Striking a
Balance Between Competition and
           Cooperation
                           by



            Haitham Masaud Amar




                           A thesis
         presented to the University of Waterloo
                    in fulfillment of the
           thesis requirement for the degree of
                   Doctor of Philosophy
                              in
          Electrical and Computer Engineering




            Waterloo, Ontario, Canada, 2018


             c Haitham Masaud Amar 2018
   Examining Committee Membership
The following served on the Examining Committee for this thesis. The decision of
the Examining Committee is by majority vote.


                                                Dr. Baher Abdulhai
    External Examiner
                                                Professor, University of Toronto

                                                Otman Basir
    Supervisor(s)
                                                Professor, University of Waterloo

                                                Catherine Gebotys
    Internal Member
                                                Professor, University of Waterloo

                                                Mohamed Oussama Damen
    Internal Member
                                                Professor, University of Waterloo

                                                Carl Haas
    Internal-external Member
                                                Professor, University of Waterloo




                                       ii
   I hereby declare that I am the sole author of this thesis. This is a true copy of
the thesis, including any required final revisions, as accepted by my examiners.

I understand that my thesis may be made electronically available to the public.




                                         iii
                                  Abstract
In intelligent transportation systems, cooperative mobility planning is considered to
be one of the challenging problems. Mobility planning as it stands today is an in-
dividual decision-making effort that takes place in an environment governed by the
collective actions of various competing travellers. Despite the extensive research on
mobility planning, a situation in which multiple behavioural-driven travellers partic-
ipate in a cooperative endeavour to help each other optimize their objectives has not
been investigated. Furthermore, due to the inherent multi-participant nature of the
mobility problem, the existing solutions fail to produce ground truth optimal mobil-
ity plans in the practical sense - despite their claimed and well proven theoretical
optimality.

   This thesis proposes a multi-module team mobility planning framework to address
the team trip planning problem with a particular emphasis on modelling the inter-
action between behaviour-driven rational travellers. The framework accommodates
the travellers’ individual behaviours, preferences, and goals in cooperative and com-
petitive scenarios. The individual behaviours of the travellers and their interaction
processes are viewed as a team trip planning game. For this game, a theoretical anal-
ysis is presented, which includes an analysis of the existence and the balancedness of
the final solution.

   The proposed framework is composed of three principal modules: cooperative trip
planning, team formation, and traveller-centric trip planning (TCTP). The cooper-
ative trip planning module deploys a bargaining model to manage conflicts between
the travellers that could occur in their endeavour to discover a general, satisfactory
solution. The number of players and their interaction process is controlled by the
team formation module. The TCTP module adopts an alternative perspective to the

                                          iv
individualized trip-planning problem in the sense that it is being behavioural driven
problem. This allows for multitudes of traveler centric objectives and constraints, as
well as aspects of the environment as they pertain to the traveller’s preferences, to be
incorporated in the process. Within the scope of the team mobility planning frame-
work, the TCTP is utilized to supply the travellers with personalized strategies that
are incorporated in the cooperative game. The concentration problem is used in this
thesis to demonstrate the effectiveness of the TCTP module as a behavioural-driven
trip planner.

   Finally, to validate the theoretical set-up of the team trip planning game, we
introduce the territory sharing problem for social taxis. We use the team mobility
framework as a basis to solve the problem. Furthermore, we present an argument
for the convergence and the efficiency of a coarse correlated equilibrium. In addition
to the validation of a variety of theoretical concepts, the territory sharing problem
is used to demonstrate the applicability of the proposed framework in dealing with
cooperative mobility planning problems.




                                           v
                            Acknowledgments
All praise is due to Allah for granting me the strength and knowledge to complete
this work. I would like to express my deep and sincere gratitude and appreciation
to my supervisor professor Otman Basir for his continuous encouragement, helpful
discussion, and insightful guidance throughout the research presented in this thesis.

   I would like to express my sincere gratitude to the members of my doctoral com-
mittee, Dr. Baher Abdulhai, Dr. Mohamed O. Damen, Dr. Carl Haas, and Dr.
Catherine Gebotys for investing time in reading and providing many valuable com-
ments on my thesis.

   The Libyan Ministry of Education is highly appreciated for sponsoring me during
my study. I am also grateful to Intelligent Mechatronic Systems (IMS) Inc. for
allowing me to develop part of my work in an industrial setting.

   Last and by far not least, I am indebted to my parents, brothers, and sisters for
their continuous support, patience, and prayers. I owe a great deal of gratitude to my
wife and my children for their continuous understanding, unlimited encouragement,
and unending love during the years of my study.




                                          vi
        Dedication


    To my mother and father,
    my wife and my children,
Al-Hasan, Muhammad, and Omar...




              vii
Table of Contents


List of Tables                                                                           xiv


List of Figures                                                                          xvi


Nomenclature                                                                            xviii


1 Introduction                                                                             1

   1.1   Overview and Motivation . . . . . . . . . . . . . . . . . . . . . . . . .         1

   1.2   Research Objectives . . . . . . . . . . . . . . . . . . . . . . . . . . . .       5

   1.3   Thesis Organization . . . . . . . . . . . . . . . . . . . . . . . . . . .         7


2 Background and Literature Review                                                         8

   2.1   Introduction . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .      8

   2.2   Trip Planning as Optimization Problem . . . . . . . . . . . . . . . . .          10

   2.3   Game Theoretical Representation of Trip Planning . . . . . . . . . .             14

   2.4   Background on Game Theory . . . . . . . . . . . . . . . . . . . . . .            15

   2.5   Non-Cooperative Trip Planning . . . . . . . . . . . . . . . . . . . . .          17


                                           viii
        2.5.1   Non-Cooperative Networks: Selfish Routing . . . . . . . . . .          19

                2.5.1.1   Non-Cooperative Networks . . . . . . . . . . . . . .         19

                2.5.1.2   Selfish Routing . . . . . . . . . . . . . . . . . . . . .    20

        2.5.2   Applicability of Non-Cooperative Routing Games . . . . . . .           22

  2.6   Cooperative Trip Planning . . . . . . . . . . . . . . . . . . . . . . . .      24

        2.6.1   Shortest Path Games . . . . . . . . . . . . . . . . . . . . . . .      25

        2.6.2   Travelling Salesman Games . . . . . . . . . . . . . . . . . . .        27

        2.6.3   Bargaining Games . . . . . . . . . . . . . . . . . . . . . . . .       29

        2.6.4   Congestion Games . . . . . . . . . . . . . . . . . . . . . . . .       31

  2.7   Behavioural Driven Trip Planning . . . . . . . . . . . . . . . . . . . .       31

  2.8   Outstanding Issues and Motivation . . . . . . . . . . . . . . . . . . .        34

  2.9   Summary . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .      36


3 Team Mobility Planning: A Game Theoretic Approach                                    38

  3.1   Introduction . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .   38

  3.2   Team Trip Planning: Problem and Model Description . . . . . . . . .            39

        3.2.1   Problem Formulation . . . . . . . . . . . . . . . . . . . . . . .      39

        3.2.2   Team Trip Planning Model Formulation . . . . . . . . . . . .           42

  3.3   Team Mobility Planning (TMP) Framework . . . . . . . . . . . . . .             47

        3.3.1   Cooperative Trip Planning Module . . . . . . . . . . . . . . .         48

        3.3.2   Team Formation Module . . . . . . . . . . . . . . . . . . . . .        49

        3.3.3   Traveller-Centric Trip Planning Module . . . . . . . . . . . . .       49

  3.4   Summary . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .      50

                                           ix
4 Cooperative Trip Planning: Bargaining Based Approach                                  51

  4.1   Introduction . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .    51

  4.2   Balancedness of Team Trip Planning Game . . . . . . . . . . . . . . .           51

  4.3   Bargaining Based Trip Planning Game . . . . . . . . . . . . . . . . .           54

        4.3.1   Example 1: . . . . . . . . . . . . . . . . . . . . . . . . . . . .      58

  4.4   N-Traveller Bargaining Game: Creating Coalitions . . . . . . . . . . .          60

        4.4.1   Example 2: . . . . . . . . . . . . . . . . . . . . . . . . . . . .      62

  4.5   Simulation Work . . . . . . . . . . . . . . . . . . . . . . . . . . . . .       64

        4.5.1   Simulation Environment . . . . . . . . . . . . . . . . . . . . .        65

        4.5.2   Trip Planning for 10 Travellers     . . . . . . . . . . . . . . . . .   65

        4.5.3   Analysis of Team Trip Planning Games Parameters . . . . . .             71

        4.5.4   Solution Convergence Analysis . . . . . . . . . . . . . . . . . .       74

  4.6   Summary . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .       77


5 Traveller-Centric Trip Planning Module                                                78

  5.1   Introduction . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .    78

  5.2   Non-cooperative Team Trip Planning Game: Individualized Trip Plan-
        ning . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .    79

        5.2.1   Non-Cooperative Team Trip Planning Game . . . . . . . . . .             79

        5.2.2   Traveller-Centric Trip Planning (TCTP) Module . . . . . . . .           82

  5.3   Problem Formulation . . . . . . . . . . . . . . . . . . . . . . . . . . .       83

  5.4   Conceptual Architecture: Traveller-Centric Trip Planning (TCTP) Mod-
        ule . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .   85

                                            x
5.5   Road Recommendation Assessment Using Hierarchical Fuzzy Inference
      Approach . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .    86

      5.5.1   Fuzzy Inference Engine in TCTP Module . . . . . . . . . . . .         87

      5.5.2   Concept of Doctrine in TCTP Module . . . . . . . . . . . . .          88

              5.5.2.1   The Speed Doctrine . . . . . . . . . . . . . . . . . .      90

              5.5.2.2   The Safety Doctrine . . . . . . . . . . . . . . . . . .     90

              5.5.2.3   The Compound Doctrine       . . . . . . . . . . . . . . .   91

5.6   Decision-Making Procedure for Route Selection Problem . . . . . . .           94

5.7   Individualized Trip Planning Effects on The Concentration Problem .           99

5.8   Simulation Work . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 100

      5.8.1   Part I: Evaluation of The Doctrine Based Recommendation Unit102

      5.8.2   Part II: Experimental Implementation and Results        . . . . . . 103

              5.8.2.1   Doctrine Effect on Trip Planning and Doctrine Satis-
                        faction Index . . . . . . . . . . . . . . . . . . . . . . 103

              5.8.2.2   Comparing TCTP Module’s Different Doctrines with
                        Open and Limited Resources . . . . . . . . . . . . . 106

              5.8.2.3   Comparing The Safety Doctrine for Different Time
                        Windows . . . . . . . . . . . . . . . . . . . . . . . . 109

      5.8.3   Part III: Individualized Trip Planning’s Effects on Traffic Flow 111

              5.8.3.1   System Efficiency Analysis . . . . . . . . . . . . . . . 113

              5.8.3.2   The Concentration Problem in Downtown Areas . . . 116

5.9   Role of TCTP Module in The TMP Framework . . . . . . . . . . . . 117

5.10 Conclusion . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 118

                                        xi
6   Treatment of The Territory Sharing Problem                                       119

    6.1   Introduction . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 119

    6.2   Social Taxi Networks . . . . . . . . . . . . . . . . . . . . . . . . . . . 119

    6.3   Territory Sharing Problem . . . . . . . . . . . . . . . . . . . . . . . . 121

          6.3.1   Game Description . . . . . . . . . . . . . . . . . . . . . . . . . 123

          6.3.2   Problem Formulation . . . . . . . . . . . . . . . . . . . . . . . 124

          6.3.3   Solution Formulation . . . . . . . . . . . . . . . . . . . . . . . 125

          6.3.4   Existence and (In)Efficiency of Game Theoretic Solutions: No-
                  regret Models . . . . . . . . . . . . . . . . . . . . . . . . . . . 127

    6.4   Extended Bargaining Model . . . . . . . . . . . . . . . . . . . . . . . 131

    6.5   Simulation Work . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 134

          6.5.1   Territory Sharing Beween 10 Drivers . . . . . . . . . . . . . . 135

          6.5.2   Smoothness and Convergence of CCE . . . . . . . . . . . . . . 136

          6.5.3   Overall System Performance . . . . . . . . . . . . . . . . . . . 139

                  6.5.3.1   Deterministic Equilibrium vs Achieved Equilibrium . 139

                  6.5.3.2   Estimated Equilibrium vs Achieved Equilibrium . . . 140

    6.6   Conclusion . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 141


7 Conclusions and Future Directions                                                  142

    7.1   Introduction . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 142

    7.2   Major Contributions . . . . . . . . . . . . . . . . . . . . . . . . . . . 143

    7.3   Future Research Directions . . . . . . . . . . . . . . . . . . . . . . . . 144

                                            xii
Bibliography                                                                    146


Appendices                                                                      162


A Publication Related to This Thesis                                            162

  A.1 Journal Papers . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 162

  A.2 Conference Papers . . . . . . . . . . . . . . . . . . . . . . . . . . . . 163




                                       xiii
List of Tables


 4.1   Action-response table for tr1 and tr2 . . . . . . . . . . . . . . . . . .    59

 4.2   The outcome of selfish mobility planning . . . . . . . . . . . . . . . .     68

 4.3   Potential coalition and their designated strategies . . . . . . . . . . .    69

 4.4   The outcome of third round of negotiation . . . . . . . . . . . . . . .      70

 4.5   Effect of N on the cost allocation process . . . . . . . . . . . . . . . .   73

 4.6   Effect of N on the number of potential coalitions . . . . . . . . . . .      73

 4.7   Various study cases with 10 and 20 travellers . . . . . . . . . . . . . .    75


 5.1   Membership function used in the TCTP system. . . . . . . . . . . . .         89

 5.2   The TCTP Module’s Fuzzification Scheme. . . . . . . . . . . . . . . .        94

 5.3   The implementation of the FIS for all road segments. . . . . . . . . . 102

 5.4   Examples of real-time traffic attributes Ar . . . . . . . . . . . . . . . . 105

 5.5   Routing feedback using the TCTP module and Google Maps. . . . . . 105

 5.6   Doctrine satisfaction levels for the TCTP module’s doctrines. . . . . . 106

 5.7   System performance using Google Maps vs The TCTP module. . . . 112

 5.8   System performance analysis. . . . . . . . . . . . . . . . . . . . . . . 115

                                        xiv
5.9   System performance analysis for downtown area. . . . . . . . . . . . . 116


6.1   Negotiations for cooperative territory sharing game . . . . . . . . . . 136

6.2   Coalition formation in the territory sharing game . . . . . . . . . . . 136

6.3   Converged equilibrium for 20 drivers over 10 days . . . . . . . . . . . 140

6.4   Converged equilibrium for 30 drivers over 10 days . . . . . . . . . . . 141




                                     xv
List of Figures


 3.1   Mapping a satellite map to graph based on the area of interest. . . .        43

 3.2   Example of two competing travellers. . . . . . . . . . . . . . . . . . .     45

 3.3   Schematic of the Team Mobility Planning (TMP) Framework. . . . .             48


 4.1   Game theoretic framework using the bargaining model. . . . . . . . .         54

 4.2   Example of two travellers travelling in the same environment. . . . .        58

 4.3   Graph representing possible paths. . . . . . . . . . . . . . . . . . . .     63

 4.4   Utility values for members of potential coalitions. . . . . . . . . . . .    67

 4.5   Effect of N on the cost allocation process. . . . . . . . . . . . . . . .    72

 4.6   Effect of N on the number of potential and established coalitions. . .       74


 5.1   Depiction of a map from initial point stri and destination point f tri . .   84

 5.2   Schematic diagram of the TCTP module. . . . . . . . . . . . . . . . .        86

 5.3   Inner schematic of the doctrine based recommendation module. . . .           88

 5.4   The hierarchical order in the situation assessment system. . . . . . .       93

 5.5   Mapping a satellite map to graph based on the area of interest. . . .        95

 5.6   Doctrine satisfaction index computation process. . . . . . . . . . . . .     99

                                        xvi
5.7   Ontario’s 511 Interaction TIS map. . . . . . . . . . . . . . . . . . . . 101

5.8   Comparison between TCTP module’s doctrines and Google Maps. . . 104

5.9   Path-planning for preference-based trip.      . . . . . . . . . . . . . . . . 107

5.10 Route decision for travellers using TCTP system in speed doctrine with
      different monetary constraints. . . . . . . . . . . . . . . . . . . . . . . 108

5.11 Comparison of route decisions for the TCTP module in safety doctrine
      for different temporal constraints. . . . . . . . . . . . . . . . . . . . . 109

5.12 The effect of changing the time window on the safety-risk exposure. . 110

5.13 Comparison of risk exposure in the safety mode and speed mode. . . 111

5.14 Alternative routes with quadratic latency function. . . . . . . . . . . 114

5.15 Routes with quadratic latency function for downtown areas. . . . . . 116


6.1   The different equilibria in order of simplicity and existence. The orig-
      inal concept of the Figure appears in [113] . . . . . . . . . . . . . . . 129

6.2   Values of ∆tri ,t computed over 30 days for N = 10, 15, 20, 25, 30. . . . 137

6.3   Values of ∆tri ,t computed over 30 days for N = (35, 40, 45, 50) with
      |P S | = 4. . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 138

6.4   Values of ∆tri ,t computed over 30 days for N = (35, 40, 45, 50) with
      |P S | = 6. . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 139




                                        xvii
Nomenclature

 ∆tri ,t The gain/cost incurred by driver tri at instance t

P̂     An alternative set of strategies other than the preferred one.

ϑ      Retaliation/threat factor.

U      The utility cost of the grand coalition.

η      The state of the environment and corresponds to a value computed based on
       trip attributes

Γtri   Travellers’ doctrine set: a selfish assessment process which assigns a non-
       negative value to each road segment

κr     Traffic consistency index

λ, µ   Smoothness parameters such that λ > 0 and µ < 1

ω      Concave function that is differentiable over ptr              tri
                                                     j ’s such that pj ∈ P
                                                        i                  tri



φr     Road comfort index

Π      Game referee in the Territory Sharing Game

Σ      The trip planning game


                                          xviii
Σ∗          Trip planning sub-game.

σr          Road safety index

τr          Journey time

core        The core of a game representing the solution set of strategic assignments

Atri        The set of possible actions within a game

Ar          Set of road attributes

ctr
 pk
   i
            Cost value associated with each strategy assigned by a traveller

 tri
DR p
            The mobility planning reward
        k



f tri       The destination point of a trip

li          Road segment i

P tri       Sets of chosen paths/strategies by a traveller

ptri        A chosen path by a traveller and a strategic action

ptri
 Opt        The optimum path/strategy for a traveller

 tri
rOpt        Optimal route

S           A coalition of travellers

S GN D The grand coalition that includes all travellers.

stri        The source point of a trip

tri         Traveller in the game



                                              xix
vσ     Characteristic function for a game

ATIS Advanced Traveller Information System

FIS    Fuzzy Inference System

R(stri ,f tri ) is a region of interest

TCTP Traveller-Centric Trip Planner

TM     Transportation modality

TMP Team Mobility Planning




                                          xx
Chapter 1

Introduction

The trip planning problem has become a pivotal consideration of modern daily ac-
tivities. The process of mobility planning often includes mobility resource selection
and cost estimation. Factors such as temporal budgets and anticipated arrival times
are examined to determine whether the trip is successful. In this sense, trip planning
can be perceived as an individual endeavour. Nevertheless, due to its nature, the trip
planning problem is a competitive process in which multiple individuals compete for
the same resources. Each decision made by a traveller has an impact on the system
and affects other travellers. Hence, there is a need to simultaneously address both
facets of this problem.

   This chapter presents an overview of the trip planning problems and discusses
the motivation and objectives of this research work. The chapter concludes with the
outline of this thesis.


1.1      Overview and Motivation

Various solutions have been proposed to approach the problem of mobility planning,
ranging from Personal Navigation Devices (PNDs) to the various navigation appli-

                                          1
CHAPTER 1. INTRODUCTION



cations now available for smart devices [1, 2]. These solutions approach the mobility
planning problem from a single traveller’s perspective. They plan trips independent
of the mobility actions and the decisions of other travellers. Thus, they fail to produce
an optimal solution in a practical sense.

   The main shortcoming of existing mobility planning solutions, with few exceptions
such as the work in [3], is that they do not consider the trip planning decisions
made by other travellers. To a large extent, this is caused by their perception of
mobility planning as an individual behaviour-driven and time-constrained process;
for example, this can be observed in the work presented in [4–7]. This view has arisen
due to certain technological limitations pertaining to areas such as communications
between travellers, data exchange protocols, and the scarcity of the computational
power. Although many of these constraints have been reduced or even eliminated,
the perception of mobility planning as an individual effort has persisted. Based
on this view of planning, it is natural for conflicts to arise among the various trip
plans produced by different travellers. These conflicts are best demonstrated by
examples of road congestions, intensive road traffic, inefficient parking facilitation,
among others. There are numerous situations in which the relationship between
travellers is reduced to a competitive process. This competitive process has the
potential to be counterproductive to the overall objective of efficient mobility.

   Even though the trip planning problem is viewed as an individualized problem,
the awareness of its multi-participant nature is practically evident and observed.
Regular changes in network conditions often occur due to the decisions made by other
travellers. For instance, in dangerous weather conditions, safety becomes a significant
concern. Certain routes are closed and others have warnings advising travellers to
seek alternatives. As a consequence, many travellers may arrive at the same decision
regarding the safest path given their perceived knowledge of the impact of weather

                                            2
CHAPTER 1. INTRODUCTION



on their commuting options. This unawareness of others’ decisions may transform
what initially would have been considered a safe path into one with increased risk
due to congestion. In other words, due to the fact that roads are inherently shared
resources, the individualized choice of alternatives has the potential to worsen the
situation for all network users.

   The above-mentioned scenario of traffic management during weather anomalies
signifies the need for a group-centric method in which drivers/travellers coordinate
among themselves to obtain a robust optimal decision. Crowd coordination and coop-
eration is one of the next logical steps of informed trip planning. Modern vehicles are
equipped with various means of communication. With applications such as collision
avoidance, vehicles can communicate to facilitate cooperation. Furthermore, once a
communication channel is established, travellers can share their intentions, desires
and future plans in real time.

   The technological advancements in fields of communication, localization, and com-
putational processes have allowed the travellers to engage in a cooperative trip plan-
ning. For example, social based navigation solutions, such as WAZE, in which trav-
ellers communicate among themselves to enhance a multitude of performance factors,
have gained adoption due to their better informed trip navigation guidance [8]. These
technological improvements and social changes have enabled improvements in trip
planning. Crowdsourced data is another example of the transition from traditional
trip planning to a more dynamic and personalized approach, as can be seen in the
study presented in [4].

   Moreover, in the various intelligent transportation systems, there are several ex-
amples of team trip planning. The vehicle routing problem for a group of taxis
exemplifies a case in which the number of taxis or moving vehicles are optimized
to match the required demand and the available routes. Nevertheless, much of the

                                          3
CHAPTER 1. INTRODUCTION



conducted work on this problem has regarded the vehicles as a part of a fleet that
is managed ultimately as a single body, and therefore the individual decisions of the
drivers are not considered. Another example is that of traditional taxi companies, in
which the dispatcher makes the routing decisions for all drivers [9]. Furthermore, in
reality, the majority of the taxis are in fact free agents who are executing their own
agendas and do not necessarily abide by the commands received from their dispatcher.
The best example of a situation in which car drivers are behaving as free agents is
that of online transportation network companies. Other applications can be observed
in the field of ad-hoc commercial advertisements, election campaign volunteers, and
snowplough contractors, among others. The common factor among all these appli-
cations is the issue of coordinating between different agents who are aiming to solve
different problems such that their independent actions do not negatively impact each
other. Therefore, regardless of the application, there is a fundamental need to devise
a framework to solve the team trip planning problem.

   The primary challenging aspect of solving the team trip planning problem is the
lack of a comprehensive platform that captures the needs of the travellers while facil-
itating a team approach to the problem. Satisfying the needs of the many competing
agents in any process is a complex task. Furthermore, for travellers to cooperate,
they must be first motivated. For example, the knowledge that their individual gains
would be greater through cooperation than if they were to act selfishly can be an
effective motivational factor.

   The main goal of this thesis is to develop a multi-traveller framework that can
facilitate cooperation between travellers so that all travellers can achieve their mo-
bility objectives, subject to individual constraints and strategies. This mobility goal
attainment recognizes the potential for conflict between the mobility demands of
the different travellers and as such, attempts to strike a balance between these de-

                                          4
CHAPTER 1. INTRODUCTION



mands to ensure optimal resource utilization. In order to realise this goal, I develop
a multi-traveller Team Mobility Planning (TMP) framework that approaches the trip
planning problem in the form of a game. A game theoretic approach is developed
to manage the problem of cooperation between conflicting travellers. This planning
problem is referred to as the team trip planning game.

   Game theory is chosen due to its ability to capture the complex dynamics of the
team trip planning problem. The individual travellers can be viewed as players, their
chosen plans can be formulated as strategies, and the problem can be formulated as
a non-cooperative trip planning problem that revolves around the attainment of an
equilibrium. The game-theoretic model can be used to improve the personal out-
comes for the travellers and the overall state of the system. Furthermore, under
appropriate conditions, these travellers are provided with the necessary tools for co-
operation. The outcome of such cooperation may be similar to or even better than
their non-cooperative outcomes. Hence, to solve the team trip planning problem, it
is imperative that it is addressed through both disciplines of game theory: the co-
operative and the non-cooperative. In this thesis, travellers are assumed to be able
to engage in a collaborative problem solving discourse in which they compete for
resources and collaborate to accomplish their individual goals.


1.2     Research Objectives

The research reported in this thesis has three goals: 1) to consider the trip planning
problem as a cooperative game for which a solution model must be designed, 2) to
consider the trip planning problem as an individualized problem that is approached
as a non-cooperative game, and 3) to merge both concepts of cooperation and com-
petition into the solution. These three goals can be achieved by meeting the following


                                          5
CHAPTER 1. INTRODUCTION



objectives:

  1. Perform an extensive background survey and literature review on trip planning.
     The survey should cover the various game theory-based trip planning problems
     and solutions attempts .

  2. Develop a game formulation for the team trip planning problem that encom-
     passes the individual and team aspects of the problem. The mathematical
     formulation of the problem should facilitate the development of framework for
     solving the problem.

  3. Develop a multi-module team mobility framework to solve the team trip plan-
     ning problem. To address the aspects of cooperation and competition, this
     framework should include a traveller-centric trip planning module as well as a
     cooperative trip planning module.

  4. Study the balancedness of the trip planning game and develop an argument
     regarding the existence of a solution for this game.

  5. Develop a bargaining model to solve the game theoretic part of the cooperative
     trip planning problem. Conduct experimental scenarios that demonstrate the
     performance of the developed bargaining model and demonstrate its efficiency.

  6. Develop a traveller centric-trip planning (TCTP) system that can be used to
     produce personalized strategies for the team trip planning game.

  7. Use the TCTP system as a method to analyze and solve the concentration
     problem as a non-cooperative trip planning game.

  8. Formulate a territory-sharing trip-planning game that can be used to demon-
     strate the cooperative and competitive aspects of the game.

                                         6
CHAPTER 1. INTRODUCTION



  9. Use the proposed framework to demonstrate that by using the team mobility
      framework, a solution for the cooperative and the non-cooperative team plan-
      ning game exists and can be found.


1.3       Thesis Organization

This thesis is composed of the following chapters:
Chapter 1 presents the motivation behind the research work as well as its objectives.
Chapter 2 provides a literature review of various topics related to the research.
Chapter 3 presents a formulation for the team trip planning problem. It presents a
model formulation and guidelines for the developed solution. A multi-module frame-
work named Team Mobility Planning (TMP) is introduced in this chapter.
Chapter 4 discusses the balancedness of the trip planning game and develops an
argument regarding the existence of a solution for this game. It also presents the
bargaining based solution model for the team trip planning game. Experimental sce-
narios are presented to demonstrate the performance of the proposed solution model.
Chapter 5 presents a traveller-centric trip planning module and discusses the effect
of its deployment on the concentration problem and the welfare of the traffic system.
Chapter 6 presents the territory sharing game as a case study to demonstrate the
effectiveness of the team mobility planning framework. The notion of regret-models
and coarse correlated equilibrium is also discussed in this chapter.
Chapter 7 provides a summary of the contributions of this research work and dis-
cusses area for future research.




                                           7
Chapter 2

Background and Literature Review

2.1        Introduction

Trip planning is a multifaceted research topic and many of its variants found in the
literature remain challenging problems. The Travelling Salesman Problem (TSP) and
the Vehicle Routing Problem (VRP) are good examples. Moreover, trip planning is
inherently concerned with routing and path finding. Routing and path finding are
presented in various fields, such as transportation, communication, and networking.
Thus, to better understand the trip planning problem, there is a need to study its
variants along with the various solutions and algorithms developed over the past
decades.

   Predominantly, different trip planning problems have been regarded as pure opti-
mization problems, for which various solution algorithms have been developed. Ad-
ditionally, game theory, as a method of problem modelling, was successfully deployed
to solve the trip planning problems. This chapter discusses trip planning in terms of
both disciplines of operational research and game theory, with particular emphasis
on the latter.

   In order to deduce the method of finding a solution, pure optimization approaches

                                         8
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



develop the (Multi) objective(s) function and problem constraints. In the game the-
oretic approach, the analysis process is more complicated. In addition to the need
to define the objective function and constraints, it is necessary to define the game as
cooperative or non-cooperative. Once a game is defined, many issues and challenges,
such as the existence and the stability of the solutions, need to be addressed. Further-
more, the different problem formulations, whether pure optimization or game theory,
share similarities even if the problem formulations appear to be different. Because of
these similarities, the chapter covers many trip planning problems in terms of formu-
lation, solution model development, existence, stability, and convergence analysis. A
comprehensive review and understanding of the recent research activities in this area
is presented. The following topics are covered in this chapter:


   • A brief review of the trip planning problem and some of its variants as combi-
     natorial problems.

   • Game theory: a background study on game theory is provided in order to
     properly understand the theory and introduce relevant terminologies that are
     particular to this field of study.

   • A description of cooperative and non-cooperative trip planning games is pre-
     sented. Several examples of such games are also discussed.

   • Two prominent examples of cooperative and competitive planning games are
     reviewed: bargaining games and congestion games.

   • The challenging issues of trip planning that have motivated the research of this
     thesis are presented.


The literature work related to the various aspects of this research work can extend


                                           9
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



beyond the scope of this chapter. Therefore, in situations when the need arises, the
appropriate related research will be covered in the other chapters.


2.2      Trip Planning as Optimization Problem

Due to its inherent importance in the daily activity of individuals and organization,
trip planning has become an active area of research, particularly in recent years. Trip
planning is largely discussed in the literature as an optimization problem in which
objective functions and constraints are formulated and utilized in the search for an
optimal solution. In other words, trip planning can be viewed as an optimal routing
problem.

   The most well-known trip planning problem is the shortest route problem. In this
problem, a single traveller aims to minimize his/her trip cost as the trip starts from
a known pre-determined starting point to a known pre-determined ending point. For
a directed graph G(V, E), the shortest path problem can be formulated using linear
programming as the following:
                                              X
                                  minimize            Ci,j xi,j                   (2.1)
                                              i,j∈E


subject to:

                                                         xi,j > 0                 (2.2)
                                                 
                         X            X           1, if i = S;
                              xi,j −       xj,i = −1, if i = D;                   (2.3)
                                                   0, otherwise.
                                                 
                        i,j∈E        i,j∈E


where Ci,j is the cost of using link i → j, S, D are the source and destination, and
xi,j is the decision variable.

   One of the most widely-known techniques to solve this problem is Dijkstra’s algo-

                                             10
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



rithm [10]. Dijkstra’s algorithm searches for the shortest path in a graph-modulated
map. In general, a cost is associated with each link in the graph, and the route with
the minimum cost is chosen. The parameters based on which the cost is calculated
differ depending on the nature of the problem.

   Another trip planning problem is the vehicle routing problem (VRP). In VRP,
the objective is to coordinate a fleet of vehicles in order to determine an optimal
route. The VRP can be modified to accommodate a number of constraints, one
of which is a time window (VRPTW). Much of the research work on this problem
has been directed at developing the best algorithm for solving this problem in a
reasonable time [11–14]. The VRPTW is a multi-objective problem that can be used
for formulating and solving the trip-planning problem. Many techniques have been
proposed in the literature for solving the VRPTW, such as the ant colony technique,
in which the use of pheromones enables a fleet of vehicles to cooperate in order to
determine the optimal route. In the implementation of the ant colony approach, an
ant represents a vehicle. The goal is that through the use of pheromones, the fleet of
vehicles will learn which routes effectively minimize the number of required vehicles
and the total cost of the trip [15]. Genetic algorithms (GAs) provide a heuristic
approach for solving the VRPTW. With GAs the solution space is represented as
chromosomes, and at each generation, two parents mate based on specific criteria
such as fitness-based selection [16]. For example, in [16] a two-phase GA approach
was proposed, in which each chromosome represents a cluster of routes, and the first
gene in the chromosome represents the first customer to be served. In the VRPTW,
there are multiple participants with multiple objectives.

   The Travelling Salesman Problem (TSP) is also considered to be one of the most
famous optimization trip planning problems [17]. The most interesting aspect of the
TSP as a trip planning problem is that there are numerous problems that can be

                                         11
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



described similarly to the TSP and can thus be approached in a similar manner. For
instance, in [18], Vansteenwegen et al. describe a tourist trip planning problem as
one in which tourists attempt to travel from a starting point to an end point while
crossing specific points of interest within a certain time window. The optimization
solution described in [18] can be used to solve this tourist trip planning problem. This
problem, which shares similarities with the TSP, is called the Orienteering Problem
(OP); however, the traveller is not required to traverse all points of interest.

   Another well-known routing problems is the max flow problem, first described
in [19]. This problem discusses the issue of maximizing the flows in networks given
their capacity. The problem can be stated as the following: given a graph G(V, E),
flow f , and link capacity Lc , what is the greatest achievable flow in the network given
its capacity?

   In the context of vehicle routing, trip planning has received significant attention.
A vast proportion of the research focused on routing decisions is concentrated on
trip planning based on trip times that are fixed [10] or variant [20]. When other
parameters are considered, such as safety, comfortability, or monetary budgets, most
of the existing research has been directed towards the consideration of each of these
requirements as a separate objective. Hence, for all of these parameters, the routing
problem is solved as a multi-objective problem. In [21], Blue et al. proposed the use
of a bi-objective path search approach for in-vehicle routing. The first objective was
to minimize the trip time, while the second objective was to minimize the complexity.
Complexity is viewed with regard to lane change, merge and weaving movements such
that driving straight ahead has 0 complexity index and performing a U-turn has a
complexity index of 0.5. The final decision with regard to the best route is made by
performing trade-offs between trip time and trip complexity. Similar work for cyclist
routing with a bi-objective function is found in [22], in which monetary and time

                                           12
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



based objective functions are considered separately for cyclist route choice. In [23],
Raith et al. viewed trip times and toll costs as separate route choice objectives and
aimed to develop heuristic algorithms to obtain a solution for the Multi-Objective
Traffic Assignment (MTA) problem. Trip times and toll cost values are considered
as cost functions. Iteratively, the shortest and the longest link with positive flow are
found for every route and are equilibrated by shifting some of the flow from the longest
link to the shortest link until their travel times are equal and the solution is found.
Even though the main concept in the aforementioned research was to formulate the
routing problem as a multi-objective problem, the actual research only involved the
use of a bi-objective problem. Similarly, in [24] Duque et al. propose a bi-objective
exact algorithm that aggressively prune dominated solutions while at the same time
minimizing the trip cost and trip time objectives.

   The research studies discussed thus far have the drawback of formulating each cost
function, or demand that might arise, as a separate objective function. For a multi-
tude of demands, the optimization problem could become computationally infeasible.
A sensible approach is to find a generalized cost function that accommodates many
primary cost functions, such as toll cost and trip complexity, and then the optimiza-
tion function will have to manage single or a limited number of objective function(s).
Such an approach is called multi-criteria based vehicle routing. For example, in [25]
Chen et al. have presented a generalized cost function in which a weighted sum of
time and toll cost functions across possible road segments is computed.

   An additional problem found in the reviewed literature is that travellers make their
decisions to incur a change in the state of the network. This change does not consider
the decisions made by others that will also change the state of the environment (i.e.,
it is entirely possible that the factors on which basis a decision is made are changing
as well, which could lead to results that are not optimal). To resolve this problem

                                          13
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



of conflicting interests and actions, trip planning and its variants have been studied
using game theory.


2.3     Game Theoretical Representation of Trip Plan-
        ning

In the pure optimization approach, multiple-planning decisions are made without con-
sideration for their effects on each other. Game theory can be employed to represent
the individual traveller’s decision based on pure optimization as well as the consider-
ation of other travellers. In other words, game theory provides mathematical tools to
analyze situations in which there are several decision-makers with conflicting interests
that lead them to compete, or mutual benefits that causes them to cooperate [26]. If
these decision-makers were to compete among themselves to gain access to resources,
the non-cooperative game theory assists a decision-maker in establishing the optimal
system design in terms of individual planning (i.e., choosing strategies), as well as in
terms of infrastructure design.

   In terms of infrastructure design, it could be argued that constructing more roads
and bridges will improve the overall travelling performance. Nevertheless, an ap-
proach that guarantees effective planning is needed. Game theory provides the nec-
essary analytical tools to monitor and assist with the upgrading process [27]. These
tools and functionalities not necessarily as available or as powerful when used with
traditional pure optimization approaches. Furthermore, in an environment that per-
mits the communication between travellers, cooperation in planning is an intuitive
approach that can be observed in the day-to-day practices. The notion of team work-
ing is an integral part of the cooperative game theory formulation. For travellers,
depending on their geographical location and their previous experiences, knowledge


                                          14
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



sharing can enhance the overall trip planning process. Game theoretical representa-
tion provides the necessary tools to formulate and manifest a cooperative trip planning
approach.

   Additionally, game theory provides a variety of methods through which trip gains
or costs can be distributed among travellers within the same team in a rational and
efficient manner. Travellers, through the utilization of game theory, improve their
chances of paying less or gaining more by joining a group than by acting alone. The
next section provides a background review on game theory.


2.4     Background on Game Theory

Modern game theory studies can be traced back to the early years of the twentieth
century in Zermelo’s work in [28] (translated in [29]), Von Neumann’s work in [30], and
most notably in Von Neumann and Morgenstern’s seminal work in [31]. A number
of definitions have subsequently been proposed on the matter of games and game
theory. Osborn and Rubinstein define a game in [32] as “a description of strategic
interaction that includes the constraints on the actions that the players can take
and the players’ interests, but does not specify the actions that the players do take.”
In [26], Myerson defines game theory as “the study of mathematical models of conflict
and cooperation between intelligent rational decision-makers.” These definitions serve
the purpose of this chapter, as the majority of the work presented hereafter is based
on these concepts.

   Games are generally categorized into two types: non-cooperative and cooperative
[32]. Non-cooperative games are those that involve the analysis of one player’s best
response given the other players’ anticipated actions. The situation in which no
player wishes to unilaterally change his/her decision is called a state of equilibrium.

                                          15
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



In non-cooperative games, various equilibria can be used to represent the solution.
The best-known equilibrium is Nash’s equilibrium. Nash’s equilibrium exists in a
game when each player has a correct expectation of the other players’ behaviours and
acts rationally. Player are behaving rationally, as indicated in [31], when they make
decisions in order to maximize their gains and satisfy their preferences.

   A Nash equilibrium always exists whenever there is a game that is convex and has
continuous and semi-concave set of utility values [32]. However, in strictly competi-
tive games, such as the zero sum games, a pure Nash equilibrium is non existent. In
games with pure strategies, all strategies, and associated utilities, are deterministic,
(i.e., a player knows which strategy to use for any particular situation). When play-
ers are permitted to have mixed strategies, which are defined through a probabilistic
distribution over pure strategies and their associated utilities instead of finding a
deterministic payoff in the game, the expected payoff is statistically computed. In
general, for n-players in a game, a mixed Nash equilibrium always exists [31]. Never-
theless, even if the existence of an equilibrium is established, the challenge truly lies
in how to find this equilibrium.

   Non-cooperative games are mostly concerned with choosing the best strategy in
a game in order to find an equilibrium state. Although information about the other
players’ previous actions, preferences, and expected payoffs are largely known, not
every equilibrium correspond to the optimum outcome. In non-cooperative games,
due to various “bad” strategic choices, players may ultimately arrive at a bad equi-
librium. On the other hand, in cooperative games, players can review their possible
strategies and outcomes. Once a situation is found in which everybody benefits, an
enforced binding agreement between players is established.

   The principal challenge in cooperative games is to find a fair allocation for the
joint cost or profit. The set of all feasible allocations is called the core. The core

                                           16
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



was first defined for n-players participating in non zero-sum games by Gillies in [33].
The process of core formulation needs to satisfy aspects of efficiency and rationality
for all players. Furthermore, issues such as core balancedness require attention in the
process of finding and establishing the final agreement between players. Players, for
whom a fair allocation is sought, are grouped in teams named coalitions. Coalitions
can be a set of one or more players. The set with all player is called the grand
coalition.


2.5      Non-Cooperative Trip Planning

Non-cooperative trip planning games provide a powerful analysis tool, through which
an understanding is gained of not only the direct trip planning decision in terms of
goal achievement, but also the effect these decisions might have on the surrounding en-
vironment as well as the other involved travellers. One of the earliest non-cooperative
trip planning theoretic formulations is the Wardrop equilibrium [34]. In this game, no
traveller can obtain a better journey time by changing routes. In his work, Wardrop
addressed the issue of redistributing the flow of traffic among alternative routes, which
led to two criteria. The first criterion, (i.e., the Wardrop equilibrium), states that
“The journey times on all the routes actually used are equal, and less than those
which would be experienced by a single vehicle on any unused route.” The second
criterion states that the average journey time for all journeys is minimum.

   The problem addressed by the Wardrop equilibrium is stated as follows: given the
flow value Q and the constants b1 , b2 ,....,bD , p1 , p2 ,....,pD for route i, where pD and bD
are constants related to the road attributes which routes should be taken to obtain
the same similar average journey time, t, on all routes and what the value of t.




                                              17
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



The journey time, ti , for the route i is computed as the follows:

                                                  bi
                                         ti =                                       (2.4)
                                                1 − pqii

where qi is a part of the flow Q such that
                                         D
                                         X
                                                qi = Q                              (2.5)
                                           1

For b1 < b2 < b3 .... < bD , for route i, bi is the journey time if the additional flow on
that route, qi , is 0. For j routes in which t > bj and t ≥ bj+1 , if all these routes are
in use, t is always greater than bi . Thus, for route i

                                        bi
                         qi = pi (1 −      ) where i = 1, 2, 3, ..., j              (2.6)
                                        t

For an appropriate t, Q can be computed for j routes as the following:
                                        j                  j
                                        X    1X
                                 Q=     pi −       p i bi                           (2.7)
                                    i=1
                                             t i=1

In order to solve for several values of t, we can compare the different Q values against
the various t values. The value that corresponds to the given Q is the solution of the
problem.

   The Wardrop equilibrium is based on the assumption that travellers are not co-
operating among themselves to find the solution. In this sense, the Wardrop equi-
librium can be considered as a special case of Nash equilibrium. Fisk, in [35], noted
that Wardrop equilibrium is identical to Nash equilibrium, such that it considers the
traveller as a player in a routing game. In [36], Smith altered Wardrop equilibrium
by stating that “A traffic distribution is a Wardrop equilibrium when no driver has
a less costly alternative route.”




                                                18
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



2.5.1     Non-Cooperative Networks: Selfish Routing

Road networks in which travellers are sharing resources and selfishly attempting to
improve their trip times are referred to as non-cooperative networks. Selfish routing
games provide a valuable insight into non-cooperative games. In the next section,
non-cooperative networks and selfish routing are discussed in detail.


2.5.1.1   Non-Cooperative Networks

In [37], Feldmann et al. studied a non-cooperative network with parallel links con-
necting one source to one destination. Each traveller has a strategy that, based on
certain probabilistic distribution, chooses the route that minimizes their cost. The
cost in this network is the maximum latency of the feasible links. The routing prob-
lem in [37] is treated as a scheduling problem that does not initially seek an equilib-
rium. Nonetheless, the authors present an algorithm for Nashification- the process
of converting a non-equilibrium solution into a Nash equilibrium. The Nashification
algorithm suggests that the user should perform selfish greedy routing in every link
until an equilibrium is found. This algorithm comes with the cost of having an expo-
nential execution time. Once the Nashification process is implemented, the research
in [38], which discussed the same game setup, can be used to establish the uniqueness
and the complexity of the resulted equilibrium. In [38], Fotakis et al. provide a proof
of existence for pure Nash equilibria for routing games and provide an algorithm to
compute the equilibria in polynomial time.

   In [39], a measure of performance labelled as the social cost is defined as the ex-
pectation of maximum latency caused by the traffic. This measure is considered as a
distinguishing factor between the various selfish routing models proposed in the liter-
ature. (i.e., the value of this measure indicates the goodness of any non-cooperative


                                          19
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



trip planning game). In [40], a hybrid model is proposed in which Wardrop equilib-
rium and the model presented in [39] are used. Their hybrid model is similar to the
one in [39] except for the social cost, which corresponds to the sum of the expected
individual costs. The equilibrium that has the highest social cost is considered as the
worst Nash equilibrium in the game. The ratio of the highest and lowest social cost
is denoted as the price of anarchy [41, 42].

   There are several issues that are usually investigated when analyzing non-cooperative
networks. The intuitive approach to reducing the journey times might lie in expand-
ing the infrastructure, such as constructing roads, bridges. Regardless of the financial
feasibility of this solution, it is not a guaranteed strategy. Braess paradox describes a
situation in which adding resources to a network may in fact cause the travel times to
increase. In [43], Steinberg and Zangwill have shown that the Braess paradox is a well
likely phenomenon and it might happen under certain conditions. Non-cooperative
networks are discussed as methods of analysis of the different possible situations in
the attempt to find the system’s equilibrium. The decision-maker could exploit this
knowledge to produce a policy guaranteeing a successful planning. For instance, by
examining the Braess paradox and the price of anarchy, a better network infrastruc-
ture design can be made in a form of educated decisions regarding the overall network
layout such that the overall traffic is optimized. Furthermore, a dispatcher who is
tasked with sending a flow of traffic can make a better decision of how to split the
traffic among different paths throughout the understanding of the existing equilibria.


2.5.1.2   Selfish Routing

The research work on selfish routing has been motivated by several practical net-
working problems such as the Braess paradox. Feldmann et al. have noted in [44]
that despite the existence of Braess paradox, there are strict sub-networks that have

                                           20
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



improved performance. Nevertheless, the lack of regularization for large networks in
the sense of the availability of an established centralized decision-making system has
made it difficult for the improved performance in the sub-network to converge into
overall improved performance. For large networks with a dynamic flow of large num-
ber of travellers, it is practically impossible to form a central unit for decision making
to control the flow of traffic. Hence, the travellers resort to their selfish strategies
to maximize their gains and minimize their trip costs. Selfish games are used to
characterize and investigate the impact of these selfish strategies.

   Selfish routing games were first introduced by Koutsoupias and Papadimitriou in
their seminal work on non-cooperative games in [39]. These games were introduced
to investigate the consequences of the absence of coordination between the users in
a network, even when their information and computational resources are unlimited.
In non-cooperative networks, travellers attempt to send their traffic through shared
links from a source to a destination while attempting to satisfy personal objective
functions. Travellers do not consider the global performance of the network when
they make their decisions. They will attempt to selfishly devise their own strategies
to minimize their cost by using as many pure strategies as the number of available
links [45]. In [46], Roughgarden categorizes selfish routing games into two main
categories: 1) non-atomic selfish routing games in which users contribute a negligible
amount of traffic to the network, and 2) atomic selfish routing games in which users
contribute a non-negligible amount of traffic. The non-atomic equilibrium flow can
be described as the following: for pairs of paths between sources and destinations
(S1 , D1 ), ......, (Sk , Dk ), these pairs are called commodities. For commodity i, the set
of all paths is ρi from Si to Di and the feasible path between Si to Di is P such that
                                                                     P
P ∈ ρi . There exists an edge cost ce and edge flow fe such that fe = P :e∈P fP where
fe is the summation of the traffic from all paths that has the edge e. Furthermore,


                                            21
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW


                                                 P
there exists an inelastic traffic Tr such that    P ∈ρi fP = Tri . The flow f for all feasible

paths ρi where i ∈ {1, 2, 3, , , , , k} such that P , P̃ ∈ ρi . The optimum flow is the flow
that satisfy the following:
                                      cP (f ) ≤ cP̃ (f )                                (2.8)

   Non-atomic selfish routing games are concerned with traffic flow according to the
network structures rather than the players. However, since players affect the flow
in the network in the atomic selfish routing games, the equilibrium flow for these
games is presented differently. The commodities in this type of game correspond to
the players rather than to the network. For the feasible flow f for the atomic selfish
routing game, f is traffic flow in equilibrium if, for every player i and every path
                                      (i)
P, P̃ ∈ ρi of Si and Di paths, and fP > 0:

                                      cP (f ) ≤ cP̃ (f˜)                                (2.9)

                                               (i)              (i)
The term f˜ is the same as f . However, when f˜P = 0, we have f˜P̃ = ri . Extensive
survey on atomic selfish routing games is found in [47].


2.5.2     Applicability of Non-Cooperative Routing Games

In the process of implementing non-cooperative routing games in real applications,
several issues need to be addressed; this includes issues such as who the players are,
what are the payoffs, and what are the available actions. According to these issues,
a game can be appropriately defined [48]. In this section, a variety of examples
describing non-cooperative routing games is reported.

   In [49], Levinson introduces a two-player congestion game. In this game, the
available strategies consist of the departure times. Each player has the choice to
either leave early or on time. Strategies in this game describe the action taken by

                                             22
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



both players to depart earlier, on time or late. The actions are made independently
such that if one player decides to leave earlier, the other player still has the option
to leave earlier, late, or on time. For different journey times, different equilibria are
reported in [49]. A different type of routing game reported in the literature describes
a situation in which a traveller plays against the environment. In such games, the
environment is viewed as an evil entity - a demon - whose aim is to cause the traveller
to lose. At the same time, the traveller attempts to minimize his/her loss according
to the available strategies. An example of these types of game representation of trip
planning is the work of Colony in [50]. In this work, a traveller is playing against the
nature, represented by traffic flow, which has an effect on the driver’s tension. When
the flow increases, the tension also increases along with the traveller’s losses. The
outcome of this game is expected to be in the form of Nash equilibrium. In [51], Bell
describes a zero-sum game in which the traveller is playing against an evil entity. The
game involves using certain routes as strategies. The travellers attempt at achieving
his/her goal by choosing the best routes, while the evil entity is intent on maximizing
the trip cost by maximizing the cost of some of these routes. The player and the
evil entity can only guess each other’s actions and behave accordingly. The goal is
to find a mixed Nash equilibrium; a point at which neither the evil entity nor the
traveller is able to maximize/minimize the total trip cost. The solution for this game
is formulated as the following: for the probability of link i to be chosen, pi , and the
probability of scenario j in which qj and hk represent the probability of path k to
be chosen, link i has the cost value of cij , and path k has the cost value of gkj . In
addition, we have
                                        X
                                  C=          pi ∗ cij ∗ qj                         (2.10)
                                         ij

where C is the expected trip cost.

   If C ∗ is the solution for the traveller and D is the solution for the evil entity, they

                                              23
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



can be found using linear programming as the following:

                                               min C ∗                          (2.11)
                                                hk
                              X
                                    gkj ∗ hk − C ≤ 0                            (2.12)
                                k
                                         X
                                               hk = 1                           (2.13)
                                           k
                                        hk ≥ 0, ∀, k                            (2.14)

and

                                               max D                            (2.15)
                                                qi
                              X
                                    gkj ∗ qj − D ≤ 0                            (2.16)
                                j
                                          X
                                               qj = 1                           (2.17)
                                           j
                                        qj ≥ 0, ∀, j                            (2.18)


   The next section investigates parts of the literature regarding cooperative trip
planning.


2.6     Cooperative Trip Planning

In cooperative trip planning games, it is possible for the players to negotiate their
policies and strategies and to ultimately establish an enforceable agreement. The key
issue is the distribution of the rewards/cost among the players. Other issues include
the formulation of the game and definition the players. For example, if the game is
represented by a graph, players might be assumed to be situated along the vertices or
the edges to denote their ownership of these vertices or edges. The ownership of these
resources should limit, the problem of competitiveness between players. Certainly,

                                          24
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



players may share the ownership of some resources. Through the addressing of these
two issues, another problem related to mechanism of creating a group of players can
be addressed. These issues are discussed in this section a particular focus on concepts
such as the balancedness of a game and its convexity. A game is balanced if its core
is a non empty one; and a game is totally balanced if every sub game has a non
empty core. The core of a trip planning game is also investigated in this section.
Furthermore, several examples of known trip planning games are reviewed in this
section in order to stress the aforementioned concepts of balancedness and revenue
sharing. The following section commences by reviewing examples of shortest path
games.


2.6.1    Shortest Path Games

The shortest path problem as reviewed earlier is a 5-tuple problem Σ = (E,V ,L,s,t).
It has five main elements: 1) the starting point s; 2) the ending point t; 3) the set
of nodes V ; 4) the set of edges E; and 5) the link cost or simply its length L. The
network is represented by a directed graph G(E, V ).

   In [52], Fragnelli et al. presented a class of shortest path games as the following:
in this game, edges in the set E are owned by a finite set of players N according to
the following mapping: o : E → N such that o(e) = i (i.e., player i owns the edge
e). Now, for a path P , a set of players owning nodes in this path is denoted by o(P ).
Players can send goods on their owned paths to generate a gain value of g. If there
is a coalition, S ⊂ N , that owns a path, such that o(P ) ⊂ S transfers goods along
its own paths to generate a gain, g, then the shortest path cooperative situation, σ,
can be defined as a 4-tuple game, (E, N, o, g). The gain of a coalition is represented




                                          25
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



by the following characteristic function:
                                      
                                       g − LS Ls < g
                            vσ (S) =                                              (2.19)
                                          0   otherwise

where LS is the distance, which can be viewed as the cost of the paths owned by the
coalition S, and vσ (S) is the characteristic function of the Transferable Utility (TU)
game.

   The above described game is shown to coincide with a class of monotonic games
in which larger coalitions have larger gains. This outcome will lead to a situation in
which the core is found to be empty- the game is deemed to be imbalanced. Fur-
thermore, since monotonic games are not guaranteed to be balanced, two restrictions
were imposed to prove the balancedness of the shortest path game: 1) For σ and
(N, vσ ) to be non-trivial, σ has to have profitable paths, vσ > 0. . In other words, for
all games, g ∈ [0, +∞). 2) Let σ be a non-trivial set in which a shortest-veto (s-veto)
player is a player ∈ N who owns at least a node in every shortest path in Σ. In other
words, for player i, v(N/i) = 0. V is a set of s-veto players. A game is balanced if
V is not empty and every profitable path of σ has a node owned by an s-veto player.
These two strong restrictions have to be imposed in order to have a balanced shortest
path game. In this game, the gain is not associated with the players but rather with
the coalitions.

   In [53], Voorneveld and Grahn have presented a shortest path game in which
each player has a reward. The shortest path problem can be described as a 5-tuple
game (N, V, (Ai )i∈N , w, (ri )i∈N ) where for a player, i, Ai ⊆ V × V is a directed arc
in the network, and V is a set representing all nodes in the network including s and
t. (wi )i∈N denotes the cost of using a link in the network by player i. (ri )i∈N is a
reward assigned for a player i where ri ∈ R+ . Many differences are found between
this definition of the shortest path game and the one in [52]. In [53], players own

                                           26
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



vertices vs edges in [52]. Furthermore, an edge in [53] can have more than one owner.
The shortest path game (N, v) is defined as:

                    ∀S ∈ 2N \ {∅} : v(S) = max {r(S) − c(S), 0}                   (2.20)

This game is monotonic. Thus, to achieve the non-triviality, the following assumption
is made:
                                   0 < c(N ) < r(N )                              (2.21)

This assumption implies that the reward of the grand coalition is greater than the
cost incurred by the coalition’s trip, S ∈ 2N \ {∅}. The cost of the coalition S that
uses path P can be computed as the following:
                                        m−1
                                        X
                            cost(p) =         w(ik , (vk , vk+1 )).               (2.22)
                                        k=1
                             
                              minp∈P (S) cost(P ) if P (S) 6= ∅
                      c(S) =                                                      (2.23)
                                      ∞             otherwise
The core is defined in this work as:
              (                                                               )
                         X                       X
   C(N, v) = x ∈ RN |        xi (N ) = v(N ) and   xi (S) ≥ v(S), ∀S ∈ 2N \ ∅
                          i∈N                          i∈S
                                                                                  (2.24)


2.6.2      Travelling Salesman Games

Travelling salesman games have received significant attention as a routing game due
to its popularity in the operational research studies. In [54], Potters et al. describe a
fixed route travelling salesman game in which a round trip from s to t is attempted
while dividing the total trip cost among the participating players. If this game has a
non empty core, then a solution for the traditional travelling salesman problem can



                                              27
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



be found. The core for this game is defined as
            (                                                                  )
                      X                         X
    Ck (c) = x ∈ RN |     xi (N ) = ck (N ) and   xi (S) ≤ ck (S), ∀S ∈ 2N \ ∅
                        i∈N                      i∈S
                                                                                  (2.25)
If ck is the cyclic trip cost from the home city s and the city k, the core allocation
                                                                       P
x = {x1 , x2 , , , , xk } has to satisfy the condition that xk ≤ ck and i∈N xi = ck (N ).
This game has no apparent reward. Sponsors pay at most the cost for the trip from
the home to the destination city in a form of a reward. The routes in these games
are predefined which means that the players in the coalitions have no choice but
to leave their coalition in order to form a better one. In [55], Estevez-Fernandez
et al. proposed a similar game with a reward sharing scheme that has the core
as defined in Equation 2.24. An interesting theorem presented in this paper states
that all travelling salesman games with revenues have a non-empty core, given that
the conditions of rationality and efficiency exist. However, these conditions do not
guarantee the uniqueness of the solution.

   Moreover, in nearly all these games, the number of players is an important factor
contributing positively or negatively to the balancedness of a game. For example,
the game in [54] is shown to be balanced for only 3 players. In [55], the number of
players for which the game is guaranteed not to have an empty core is not explicitly
indicated. Nevertheless, numerical examples show that a non-empty core exists for
3-player and 4-player games. Furthermore, in [56], Borm et al. demonstrated the
example of a travelling salesman game in which the game might have an empty core
for 6 players.

   One of the most important issues in cooperative games with distributed costs/revenues
is the question of how to assign the revenue/cost among players in the grand coalition
N . Shapley value is an approach that allows for the distribution of the costs among


                                            28
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



players in certain coalitions while satisfying the following conditions: 1) efficiency,
2) symmetry, 3) additivity, and 4) the irrelevant player property [52]. The Shapley
value is computed for player, i, as follows:

                          1      X
            Φi (N, v) =                   |S|!(|N | − |S| − 1)![v(S ∪ {i}) − v(S)]   (2.26)
                          N!
                               S⊆N \{i}


Shapley value is computed such that when a player i participates in a game, his/her
average contribution is [v(S ∪ {i}) − v(S)]. This value is multiplied by the possible
ways in which a coalition can be sorted without having the player as a part of it. This
value is multiplied by the possible ways in which a coalition can be sorted without
having player i being as a member. The result is then multiplied by the possible ways
of creating a coalition excluding i and S ((|N | − |S| − 1)!). The Shapley value is
the average of all collations’ contributions. For every convex game, a Shapley value
always exists in the core.


2.6.3     Bargaining Games

The discussion thus far has focused on the solutions for cooperative games with side
payments (i.e., transferable utilities). However, it remains to be determined how these
solutions can be found. An applicable model that will be used in this thesis to solve
the team mobility game is the bargaining game model.

   The bargaining model is one of the earliest solution models in cooperative games
described by Nash in [57] and later extended by extended by the same author in [58].
In this model, rational players will present their sets of anticipations and attempts
to reach a satisfactory agreement. Nash described a threat model by which, in 2-
person games, each player has an anticipation that he/she wishes to satisfy, while
weighing the threat posed by the other player. Both players will exchange their


                                                 29
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



threats in the form of mixed strategies. The players then cease all communications
and act independently. If the players find themselves in a situation in which they
can retaliate against the opposing party’s threat and satisfy their anticipation, then
a point of agreement is found. The threat is used to enforce an agreement. Nash’s
model was extended to an n-person bargaining game by Harsanyi in [59]. In his
work, Harsanyi suggested that players could be grouped in syndicates (commonly
referred to as coalitions). Each syndicate accommodates a group of players who
agree to maximize the syndicate’s overall interest. This model uses mixed strategies
as threats which the players use against any player who might jeopardize the gain
of the syndicate. Various extensions of Nash’s bargaining model can be found in the
literature in order to resolve the scenario where there is incomplete information [60] or
to alter some of Nash’s axioms. For instance, In [61], Kali and Smorodinsky replaced
the axiom of independence and irrelevant alternatives with the monotonicity axiom.

   Recently, in [62], Hart and Mas-Colell proposed a commitment procedure for
the bargaining game. They argued that in Non Transferable Utility (NTU) games,
coalitions might be difficult to construct due to the possibility that each player cannot
gain more rewards or pay less cost in comparison to other players. This argument
can be refuted if on the basis that solution in bargaining games “does not exclude
cases where, in the end, only one individual could have benefited because the ‘fair
bargain’ might consist of an agreement to use a probability method to decide who
is to gain in the end. Any probability combination of available anticipations is an
available anticipation.” [57]. Furthermore, contrary to the theorem presented by
Estevez-Fernandez et al. in [55] concerning side payments, the effect of side payments
on the final outcomes is another possible action in the bargaining game. Thus, the
lack of a side payment in a game should not diminish the possibility of forming a
coalition or finding a solution for the game.


                                           30
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



2.6.4     Congestion Games

Congestion games, first described by Rosenathal in [63], are potential games in which
players’ payoffs are affected by the resources they own and the sharing status of these
resources. As more players share the same resources, the efficiency of these resources
decreases. For instance, routes between two points are shared by the travellers. As
more travellers use the same routes, the delay times increase accordingly.

   Congestion games in this sense are usually viewed as non-cooperative games and
used in the analysis of the price of anarchy and the price of stability for the network.
However, recently, a cooperative approach to solve this problem started to gain atten-
tion in the literature. In [64], Hayrapetyan described a model in which players who
share the resources, i.e., the routes, start forming coalitions. Various coalitions are
formed on this basis start to selfishly compete to maximize their objective functions.
The aim is that if coalitions were able to maximize the welfare of their participants,
the over all gains will outweigh the individual losses. In [65], Fotakis discusses the
similarity of cooperative congestion games with their non-cooperative counterparts
while demonstrating important issues such as the existence of perfect Nash equilib-
rium (PNE) and the convergence of the final solution. Cooperative congestion games
share similarities with Harsanyi’s bargaining models, and the only difference is the
method by which a coalition (syndicate) is created.


2.7     Behavioural Driven Trip Planning

The analysis of the human behavioural impact on the process of trip planning can not
be extricated from the analysis of team trip planning and selfish planning. Therefore,
understanding the various underlying factors affecting the behaviours involved in trip
planning and their influence on the entire process is of paramount importance.

                                          31
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



   A number of researchers have outlined the effect of travellers’ experience and
behaviour on trip planning and the available planning alternatives. Ben-Akiva et al.
describe in [66] a model that conceptualizes the dynamic behaviour of the drivers. In
this model, travellers identify their trip goals in the form of trip times, trip destination,
and budgetary constraints. These goals are processed based on decision rules in
order to produce a single suggestion. This model would assist in predicting the
traveller’s behaviour-driven impact on traffic according to the available information.
In [67], Adler et al. presented a methodological model based on conflict arousal and
motivation to analyze the en-route driver’s behaviour, and its subsequent impact on
traffic. In [68], Feng and Mingzhe described a traveller-behaviour analysis model
that utilizes the Bayesian theory and the decision field theory to predict and explain
the traveller’s behaviour based on his/her routing preferences. The preferences are
limited to one criterion per route such as speed and distance.

   Arentaze presented in [69] an adaptive personalized travel information system that
models an Advanced Traveller Information System (ATIS) system to respond to the
traveller’s preference. The model uses Bayesian based method to approximate the in-
dividual preferences of each driver based on repetitive sampling. The estimation unit
is central and is tasked to deal with multiple inquiries simultaneously. Further efforts
were made to model the ATISs according to the behaviour of travellers. For instance,
in [70], Jufen and Guiyan presented a navigation model that identifies possible routes
based on their expected travel times as well as possible changes in the journey times.
User behaviour is defined by their tolerance to the changeability of journey times,
with the assumption that travellers are not pre-informed about these changes and
can only respond based on their predictions of these changes. However, this study
does not consider the fact that modern ATISs have access to online information, and
if there is a change in traffic flow, travellers will have knowledge instead of the predic-


                                             32
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



tion regarding the changes. Furthermore, by defining the behaviour of the travellers
in the context of their tolerance towards possible changes in the trip times, they over-
look other travel factors such as monetary budgets, comfortability, the availability
of transportation modes, safety, and route familiarity, among others. Ben-Elia and
Sheftan maintained in [71] that, in addition to the attitude towards taking risks in
trip planning, the amount, nature, and completeness of the provided information to
the travellers all play a pivotal role in the trip planning process. Travellers are more
inclined to react quickly in a rational way to the changes in the planning factors that
might affect their plans, if the correct information is provided. Rationality in [71] is
only seen as the compliance of the travellers with the best provided plan. Various
simulation studies can be found in [72], which evaluate the travellers’ decision making
process under various risk assumptions. When travellers are faced with certain risks,
their response in terms of aversion is observed. Risk is modelled in their work in terms
of information uncertainty such as the uncertainty of the arrival time. Nonetheless,
the travellers’ personal behaviour regarding the trip planning is not proactively in-
cluded in the implementation of the trip planning solution. Alternatively, most of
the available ATISs process traffic in the same manner for all travellers regardless of
their personal preferences. Subsequently, travellers who share the source and desti-
nation areas are often presented with the same advice, which generates a number of
problems [73].

   The term “behaviour” in this research refers to the travellers’ personal preferences
towards routing. The satisfaction of these preferences can ultimately determine the
success of a trip. Furthermore, since travellers’ rationality should only be viewed in
terms of goal achievement, their preferences (i.e., goals), and travelling behaviours
should play a key role in deciding their routing alternatives. This behaviour-driven
planning vision is not a substitute for the existing ATISs, but it is complementary.


                                          33
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



The behaviour-driven planning can be seen as an additional layer between the ATIS
and the travellers, which acts as a proxy for the travellers in terms of processing the
available information.


2.8      Outstanding Issues and Motivation

There are many issues that usually arise in trip planning systems. These issues
have influenced the proposed trip planning framework. Regardless of the nature of
the trip planning approach, whether good or bad, certain issues persist. One of
these issues is the over saturation problem. This problem arises from the travellers’
mismanagement of the information regarding their trips [66]. The problem is a man-
machine interaction problem. The cognition ability and the travelling experience of
the user would affect the trip planning decision [74]. Mitigating this issue is difficult
since it is related to the amount of control the trip planning system designer needs
to give to the user. Furthermore, even with effective trip planning, some problems
are deemed to be intrinsically related to the process. Intelligent systems often make
similar decisions under similar circumstances. For instance, in a situation where
travellers are receiving accurate information about traffic in real-time, the majority
of travellers will make the accurate decision of using an alternative route with the
least amount of traffic, which will eventually cause traffic oscillation. This problem
is called the overreaction problem. There are many solutions that have been devised
to resolve this problem, one of which is to utilise the non-cooperative game trip
planning model. In this solution model, through their navigation systems, travellers
can anticipate the possible action(s) of other travellers and act accordingly [75].

   Trip planning is largely dependent on real-time information and individual pref-
erences among the travellers. Thus, it is relatively acceptable to assume that most


                                           34
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



travellers will choose the best possible paths for their journeys. Departure times are
chosen based on their path choices and expected trip times. However, travellers with
similar preferences and who have access to the same travelling information will tend
to choose similar paths. This situation often results in congestion [66] and is generally
referred to in the literature as the concentration problem. While commenting on the
Comprehensive Automobile Traffic Control System (CACS) implemented in Japan
during 1970s, Kawashima noted in [76] that as the number of vehicles equipped with
navigation system increases, the overall traffic management efficiency decreases. The
reported navigation systems provided route suggestions based on the shortest route
approach. This observation can be extended to the more recent and advanced trip
planning systems. Ben-Akiva suggested in [66] that some form of directive planning
could be beneficial in reducing this problem. Directive routing can be achieved most
effectively through central systems. Nevertheless, this solution has been shown to be
impractical and virtually infeasible. In [77], Chang et al. suggested that the travelling
options should be diversified so that drivers can choose from alternative paths from
the same source to the same destination.

   The overreaction problem and the concentration problem may seem similar, al-
though this is far from the reality. The overreaction problem is a situation-pertinent
event. Once a triggering condition is established, such as congestion or safety haz-
ards, the rationality of the system will create the overreaction problem. On the other
hand, the concentration problem is the natural outcome of using a rational intelli-
gent system. Intelligent systems are one of the reasons that congestion exists, where
the overreaction is caused by events such as congestion. The resolution of these three
problems exemplifies the goal of the research in this thesis. In order to avoid the over-
saturation problem, the trip planning system must be able to incorporate cognitional
ability and human expertise to influence the trip planning decision. Furthermore, to


                                           35
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



avoid the problems of both overreaction and concentration, the trip planning system
should be capable of correctly anticipating the actions of other travellers or allowing
them to coordinate among themselves in order to appropriately direct the traffic and
avoid congestion. Furthermore, to deal with the various team mobility problems, any
solution has to view the problem as a resource sharing problem. The developed frame-
work in this research is designed to achieve a cooperative trip planning system that is
both rational and influenced by the travellers’ preferences and demands. Moreover,
the framework is designed to address the problem as a resource sharing problem that
can be solved through competition between travellers or cooperation between groups
of travellers, when applicable.


2.9      Summary

This chapter covered a wide range of topics related to trip planning. Two areas
of research were discussed, namely pure optimization-based trip planning and game
theoretic-based trip planning. For each area, a background survey was conducted and
a variety of trip planning problems were reviewed in terms of problem formulation,
solution modelling, as well as the existence and the stability of the final solution.

   There are several similarities between some of the reviewed trip planning games
and the problem investigated in this thesis. These similarities have assisted in the de-
velopment of the mathematical formulation of the team trip planning game. However,
to the best of the author’s knowledge, there is no existing research on cooperative
trip planning that suggests a functional framework that addresses the problem of
team trip planning from the stage of trip inquiry through to the stage of trip decision
making; a framework that handles tasks such as trip information gathering, initial
trip planning, and conflict identification and resolution. The work in this thesis aims


                                           36
CHAPTER 2. BACKGROUND AND LITERATURE REVIEW



to construct a fully workable solution that resolves these issues using a unified frame-
work that consists of multiple modules, while also addressing the theoretical issues
covered in this literature review.




                                          37
Chapter 3

Team Mobility Planning: A Game
Theoretic Approach1

3.1         Introduction

Trip planning games have, to a large extent, been regarded in the literature as non-
cooperative games. In nearly all instances of such a representation, the travellers are
treated as a passive component of the game: the aim is only to analyze and optimize
the environment’s resources. This does not mean that using the cooperative approach
is a futile endeavour. It is indeed more challenging and exceedingly more complicated
to implement. However, with efficient planning, this approach can yield positive
results. The rationale is that cooperation is an integral part of the evolution of nearly
all aspects of technology and problem solving. The team-trip planning problem is no
exception to this rule.

   In this chapter, I view the team trip planning game as a cooperative game of
competing travellers. I describe a team trip planning game in which travellers ini-
tially, selfishly, aim to plan a trip that matches their needs considering the state of

   1
       The research work in this chapter has appeared in part in [78]


                                                  38
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH



the existing environment. I demonstrate that the selfish but rational choices of var-
ious travellers could be detrimental to the other travellers’ optimality. I argue that,
through negotiation, each traveller may eventually profit either by improving upon
his/her individual optimum gain or, at a minimum, by retaining his/her individual
optimum gain. A multi-module framework named Team Mobility Planning (TMP)
is described in this chapter.


3.2      Team Trip Planning: Problem and Model De-
         scription

3.2.1     Problem Formulation

Consider a group of N travellers, T R = {tr1 , tr2 , ., tri , ., trN }, in which a traveler tri
is contemplating a trip from an initial location stri to a final destination f tri . Traveler
tri can make the trip by following path ptri ∈ P tri . P tri denotes the feasible paths
between stri to f tri that are available to tri . There is a certain cost value ctri associated
with each path ptri . ctri is a function of several factors including transportation modals
used to complete the trip (e.g, public vs private), environmental conditions along the
path, as well as traffic conditions. The notion of cost in this work is multi-aspect,
in the sense that it explicitly quantifies monetary costs, temporal costs, safety costs,
and comfort costs, to the extent that a multi-criteria cost formulation is employed to
facilitate the trip route optimization process. The concept of doctrine is introduced to
capture travellers’ preferences, demands, and constraints. For each path ptri , we use
γ tri to denote traveler tri ’s doctrine for this path. Γtri denotes the set of all doctrines
associated with tri ’s feasible paths P tri . The traveler tri ’s desirable route can then
be stated as
                              ptr
                               Opt =
                                 i
                                         M
                                         tr
                                            in Υ(stri , f tri , Γtri )                   (3.1)
                                       ∀pk i ∈P tri


                                                 39
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH



where Υ represents a selfish selection process by which an optimum path is chosen.
ptr
 k represents a possible path, and P
   i                                 tri
                                         represents the set of all paths. A selfish
selection process is a process in which the drivers attempt to maximize their benefits
regardless of the impact of their chosen actions on the system- negatively or positively.

    For N travellers, their interaction process and their travelling decisions must be
formulated such that optimizing traveller tri ’s plan does not negatively impact other
travellers’, tr−i , chosen routes. To deal with these kinds of interactions, we define a
team trip planning game. The team trip planning game, Σ, is a 4-tuple (G, Γtri , stri ,
f tri ) such that:


    • G is a directed acyclic graph that includes all possible routes, P tri . For each
      traveller tri , stri and f tri are defined.

    • Γtri is a traveller selfish assessment process which assigns a non-negative value
      to each road segment, ljpk , denoting the cost of this segment.


A solution set of paths P tri is defined for the game Σ such that each path, ptr
                                                                              k
                                                                                i

                                                                  tri       tri   tri
                                                              p         p
connecting stri and f tri , is composed of connected links lj k | lj k ∈ Lpk . The cost of
                              tri   tri
                          p
                         |L k | p
these paths is ctr
                pk = Σj=1 lj ∗ξr , where ξr is a weight value that reflects the degree of
                   i        k



preference that each traveller has for a certain path. For the mobility planning game
Σ, traveller tri has an ordered set of strategies: P tri : P tri = ptr
                                                                  i tri           tri
                                                                    1 , p2 , , , , pn   in
                                                                          pk
which pk  ptr
        tri           tri  tri
                 −k : pk = pOpt for tri . Travellers own road segments, lj s, according
                  i



to a mapping function o : Lpk → T R such that o(ljpk ) = tri (i.e., road segment ljpk is
chosen by traveler tri as a possible path). For any path, pk , o(LpSk ) is a set of connected
segments satisfying certain travelling criteria and owned by a group of travellers.

   Suppose that for each traveller tri there is a travelling cost ctr
                                                                   pk and mobility plan-
                                                                      i
                                                                        n                    o
             tri                                                           tri     tri     +
ning reward DR p
                 . Both cost and  reward  values  are non-negative,      c pk  , DRp   ∈ R    ,
                     k                                                                  k



                                               40
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH



and they belong to the same currency domain. For example, if the reward is monetary,
                                       tri
the cost should be also monetary. For DR p
                                           > ctr
                                              pk , traveller tri is able to generate
                                                 i
                                                         k

profit. Furthermore, assume that a group of travellers, i.e., coalition S ⊂ N , through
certain agreements, can generate a profit using only paths P S owned by the coalition
through certain agreements; for example, the set of paths P is owned by a coalition S
if o(P ) ⊂ S. A situation in which there exists a successful team trip plan is called a
team trip planning game (N, vσ ). vσ is a characteristic function for this game, which
is computed as follows:
                     S
                      ζ(cP , DRS ) if S owns P S ∈ Σ, and ζ(cSP , DRS ) > 0
           vσ (S) =                                                                              (3.2)
                           0                      otherwise

Where ζ is the mapping function which associates every coalition S with a non-
negative value according to cSP and DRS .

   The cost of each path, ctr
                           pk , for traveller tri , is not independent from its reward
                             i


        tri
value, DR p
            . Thus, it is necessary to define a positive function, for the coalition S,
              k

that defines the relationship between cSP and DPRS . Furthermore, assume that the
        tr                           tr
ctr
 P 6= cP
   i     (−i)      tri
              and DR p
                       6= DRp(−i) . This game should be considered a game with Non-
                             k            k

Transferable Utility (N-TU). In this cooperative game, the solution, i.e., the core, is
described as follows:
           (                                                                                 )
                             X                           X
   core =         x ∈ RN |         xi (N ) = v(N ) and             xi (S) ≥ v(S) ∀S ∈ 2N \ ∅     (3.3)
                             i∈N                             i∈S
        P                                                                                P
where        i∈N xi (N ) = v(N ) guarantees the efficiency of the outcome, and             i∈S xi (S) ≥

v(S) ∀S ∈ 2N \ ∅ guarantees the stability of the game.

   Furthermore, each traveller, tri , has a set of strategies based on which the decision
of the best path, ptr
                   k , can be obtained. For each traveller, tri , there is a finite non-
                      i



empty set of actions, paths, P tri . For each path, there is a payoff or a utility function


                                                   41
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH



u, such that u: P tri → R. Paths in P tri are associated with preference relation %
such that u(ptr       tri     tri  tri
             i ) ≥ u(pj ) if pi % pj . Cost functions and rewards can correspond to
               i



utility values, and the ordering of P tri is conducted through the knowledge of %(tri ) .
Moreover, P tri can be expanded to include a non-route related actions. The chosen
departure and the expected arrival times for a trip can be considered as strategic
actions, which might change the outcome of the game. For traveller, tri , P tri can
be ordered according to %(tri ) such that ptr                tri        tri      tri
                                           k is better than pk+1 iff u(pk ) ≥ u(pk+1 ).
                                              i



This game is described as (N, P, u) game.


3.2.2     Team Trip Planning Model Formulation

For each traveller, tri , the problem of finding the best route can now be stated as
follows: Given a graph G = (V, E), where V is the set of all nodes (vertices) in the
graph, and E denotes all edges in the graph. The graph represents an area of interest
P (stri , f tri ) that includes the starting point stri and the destination point f ti . This
area of interest is defined prior to the commencement of the team trip planning game
in order to limit the search space, as shown in Figure 3.1 .

    The goal is to find the best path, ptr
                                         Opt for traveller trx with minimum cost value, ξr ,
                                           x



for n travelling options such that ptr
                                              trx trx
                                       x
                                     Opt  ∈   p1 , p2 , , , ptr
                                                             n
                                                               x
                                                                 . Based on the preferences-
based ordering, ptr     trx
                 Opt = p1 . The multi criteria team trip planning problem is formu-
                    x



lated to reflect Equation 3.1 such that
                                              X
                                  ptr
                                   k = min
                                     x
                                                      ξrij xij                         (3.4)
                                             ∀i,j∈E


which can be described as a minimum cost optimization problem. The paths with
the minimum cost can be ranked in order of the incurred cost. The cost values can
be subjective and vary from one traveller to another.


                                             42
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH




            (a) Road network map covers the area of interest taken from Google Maps.


                                                                                     p
                                                                     8           n   9       o        11
                                                                 j
                                                     f       4
                                            3




                                                                             m
                                                                     k




                                                                                                  q
                                                                         7
                                     z




                                                                                                 10
                                                             g




                                                                                                  Toronto
                                                e




                                                                             l

           London                                                                        r
                                                                 i




       1             b           2
                                                                             6
       a




                         x                  c            5       h
           12

                (b) A schematic graph corresponding to the road network of interest.

    Figure 3.1: Mapping a satellite map to graph based on the area of interest.

   For a team of travellers, {tr1 , tr2 , , , , , trN }, an indication of common interest is
the utility function U = ω(η, ptr   tr2        trN
                               i , pj , , , , pn ) where ω is a concave function that
                                  1



is differentiable over ptr             tri
                        j s such that pj
                          i
                                           ∈ P tri . η is the state of the environment
and corresponds to a value computed based on trip attributes such that ω(η, ptr
                                                                             j ) =
                                                                               i



utri (pj ). In the best case scenario, the actions of each traveller are independent

                                                43
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH



from the actions of other travellers and do not affect the state of the world (i.e.,
η tr1 (tr2 , tr3 , , , trN ) = η tr1 ) such that
                                                   X
                                           U=            ω(η tri , ptr
                                                                    j )
                                                                       i
                                                                                   (3.5)
                                                   i,j


The formulation in Equation 3.5 corresponds with v(N ) = v(s) : s = S GN D in
Equation 3.3. Where S GN D is the grand coalition that includes all travellers.

    The optimization problem should be defined as being user-centric with user-
specific constraints. Therefore, there is no guarantee that a conflict-free outcome
will emerge. Furthermore, conflicts can sometimes occur regardless of the abundance
of existing paths. For example, if one path is more attractive than the other paths,
most drivers will choose this path, thus resulting in conflicts. Nevertheless, it is im-
portant to note that the drivers make their decisions independently from each other,
such that the rationality of these decisions is not compromised. Once the drivers
arrive at their own personal decisions, the developed cooperative solution offers a
procedure by which their conflicts are mitigated. The developed framework is capa-
ble of solving each traveller’s mobility problem, according to the objective function
defined in Equation 3.4, and of the determining of the proper team arrangement such
that U is maximized or minimized depending on the application. Additionally, this
process, includes an appropriate definition of the relationship between the travellers
and the impact of each traveller on the others’ expected outcomes.


Example

To illustrate the trip planning problem, consider the following scenario in which only
two travellers are driving within the same area and heading to the same destination. In
this scenario, according to our problem formulation, these two drivers have different


                                                         44
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH



concerns, preferences, and understandings regarding their preferred routes. Thus,
the cost of using each road segment is dependent on the driver, as seen in Figure 3.2.
Assume that the factors, other than the traffic, contributing to the cost are fixed for
this trip and do not change throughout the duration of the trip. Furthermore, if the
traffic increases by 1 vehicle, the cost increases by 3 points for both drivers.
                               n                        o
                       (tr1 )    (tr1 ) (tr1 )   (tr1 )
 For traveller tr1 , P        = p1 , p2 , , , , pn        such that


                      A           7           B                                 A           7          B

                                                       1                                                       1
             1                1                                         4               1
                                        1                                                         1
                                  C                                                         C
      s                                           3            t    s                                      3           t
                 3                                                          3

                          5              10                                         1                 10
             1                                             1            1                                          2

                                  7                                                         7
                      D                       E                                 D                      E

                                  Tr1                                                       Tr2




                     Figure 3.2: Example of two competing travellers.


                                         (tr )
                                        p1 1 = s → A → C → B → t                                                           (3.6)
                                                      (tr )
                                                  p2 1 = s → A → C → t                                                     (3.7)


                                                               .

                                                               .




                                        (tr )
                                        pn−11 = s → C → D → E → t                                                          (3.8)

                                                  p(tr
                                                   n
                                                       1)
                                                          =s→D→E→t                                                         (3.9)




                                                                   45
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH

                        n                           o
                          (tr ) (tr )         (tr )
and for tr2 , P (tr2 ) = p1 2 , p2 2 , , , , pn 2 such that:

                             (tr )
                            p1 2 = s → D → C → B → t                               (3.10)
                                     (tr )
                                     p2 2 = s → D → C → t                          (3.11)


                                             .

                                             .




                             (tr )
                            pn−12 = s → A → C → E → t                              (3.12)

                            pn(tr2 ) = s → D → E → C → t                           (3.13)


   The price model for this example consists of two components: the individual price
as per user and the price incurred due to the conflict. Therefore, implicitly for this
example, the order of preference is established according to the cost. Rationally, both
travellers would choose a preferred path ptr     trk
                                          Opt = p1 , for k = 1, 2. However, if they
                                             k



meet at point C at the same time, the cost of the next segment will increase by 3
points if it is selected by both. If one of them used the segment prior to the other
traveller, the cost for the other traveller would increase. Hence, one of them at least
will have his/her plan de-optimized. In the worst case scenario, with no agreement or
negotiation, both travellers will choose C → B → t and the overall cost will increase
by 6 points. For both travellers, many of the less desirable paths would be cheaper.

   This example is relatively simple, and the cost increase might not be significant.
Nonetheless, scaling this example up to N travellers and to many other types of cost
factors will result in a significantly more negative scenario. A solution for this example
may lead to the necessity to find an agreement such that one traveller will transfer the

                                                 46
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH



ownership of p1 to the other traveller in exchange of some form of compensation. In
this case, tr1 and tr2 have formed a coalition based on mutual interest. Furthermore,
the set Atrk can include possible starting trip times. A change in one of the traveller’s
starting times may avert the possibility of both travellers using the same segment
at the same time. If this choice is to be made independently by each traveller, this
would be a non-cooperative game.


3.3      Team Mobility Planning (TMP) Framework

To address the team trip planning game and its variety of potential classes, a multi-
module framework is developed along the lines of the defined team trip planning
game, as depicted in Figure 3.3. This framework is a conceptual description of how
the team trip planning game will be handled, while addressing various game theoretic
issues. Some of these issues are as follows:

   • One of the most important conditions of game theory is the assumption that all
      players are rational. Rational players aim to optimize their objective function(s)
      based on pre-defined criteria.

   • Effective trip planning that is influenced by the traveller’s personal preferences
      is a challenging process to model. In the developed framework, trip planning is
      a traveller-centric process. Human expertise and understanding is incorporated
      into the process.

   • The developed framework should have a mechanism that can be used for the
      identification of potential participants in the trip planning game.

To address these challenges, among others, the following description of the developed
multi-module framework is presented:

                                           47
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH




      Potential participants of trip planning       Negotiation
                       game

                                                       x Trip Plan       Cooperative Trip
                                                                          Panning Module


                                x Plans                                                                        x Chosen trip
                                                                          Team Formation                           plans (set of
                                x Utility values                            Module                                strategies)

                                                                                                                x Rewards of
                                                                                                                   chosen trips
                                                                                                                   (utility values)




                                                                  x Source (S)
                                                                  x Destination (t)         Traveller-Centric Trip Planning
                                                                  x Doctrine Γx                        Module
                                                                  x Constraints




                                                                                                           
                                                                                                   Trip Environment
                                                                                                Observational Attributes



     Figure 3.3: Schematic of the Team Mobility Planning (TMP) Framework.

3.3.1       Cooperative Trip Planning Module

In this module, the final trip planning decisions are made. The route assignment,
the resource allocation, and the final cooperative operations are also performed. This
module deploys the bargaining game as a cooperative approach to resolve the conflicts
between the travellers. The cooperation notion is held under the strong assumption
that there is always a binding agreement between the travellers and the coalition (i.e.,
once a final decision is made, all travellers affected by that decision will, with no ex-
ception, follow through with their agreed upon actions). Furthermore, in conjunction
with the team formation module, the process of coalition creation is implemented.
The creation of coalitions is achieved primarily by means of negotiation between the
travellers.


                                                        48
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH



3.3.2     Team Formation Module

This module represents the existence of a medium through which the drivers are
identified as travellers and as such, can be grouped into coalitions. Their preferences,
interests, geographical proximity, and their threats against each other are moderated
through the medium. The team consisting of all travellers defined in this module is
named the Grand Coalition. The other smaller coalitions are defined in the coopera-
tive trip planning module.

   In this developed work, the travellers are using vehicles for the purposes of their
commutes. Maps are represented by graphs G in which the optimum route is found.
Within the process of finding the optimum route, there may be the necessity to form
team(s) to broaden the search space. For instance, in Figure 3.1(b) travellers in the
road segments denoted by link j and link k might want to cooperate to discuss their
strategies as they could share the same intersection and thus cause congestion.


3.3.3     Traveller-Centric Trip Planning Module

In this module, a Traveller-Centric Trip Planning (TCTP) system is deployed to
provide the traveller tri with a set of feasible solutions P tri . As indicated in the
Equation 3.1, each path has its own payoff function ui . These paths are ordered
based on their payoff values. These strategies are formulated and ordered in the
TCTP module as doctrines, Γtri . For each chosen path p(Γtri ), there exists a doctrine
satisfaction index DSr , which is used with the cost of the chosen path to define the
utility function ui .

   The TCTP module is the first stage of the trip planning process. It is designed
such that the travellers are rationally making decision and prioritizing alternatives
for existing plans based on the forecast profits or losses. The rationality condition

                                          49
CHAPTER 3. TEAM MOBILITY PLANNING: A GAME THEORETIC APPROACH



is handled/guaranteed by this module. By adjusting the monetary and temporal
constraints, this module will produce multiple paths and multiple utility values which
can be used later in the cooperative game.


3.4     Summary

This chapter presented a problem formulation for the team trip planning problem.
The problem formulation describes the problem from a single traveller’s perspective,
as well as the interaction between multiple travellers. The team trip planning problem
is described as a cooperative game. A mathematical formulation for the solution
model was also developed in this chapter. According to the solution formulation, a
Team Mobility Planning (TMP) framework was developed. This framework consists
of three modules to cover the aspects of cooperative decision making, team formation,
and the traveller’s rational planning.




                                         50
Chapter 4

Cooperative Trip Planning:
Bargaining Based Approach1

4.1         Introduction

In Chapter 3, the trip planning game is formulated as a cooperative game. In this
chapter, I emphasize the notion of cooperation and provide analytical propositions to
discuss the balancedness and stability of the described game. The balancedness of a
game reflects the existence of a solution for that game. A solution model is presented
in this chapter and is further demonstrated using experimental scenarios.


4.2         Balancedness of Team Trip Planning Game

An integral part of developing a solution for any game is the understanding of the
characteristics of the game. The most important aspect of any game is its balanced-
ness and stability. In cooperative games, balancedness refers to the existence of at
least one coalition of travellers for which the individual outcomes are more than or
equal to the gains outside of the coalition. In other words, a game is balanced if it
   1
       The research work in this chapter has appeared in part in [78]


                                                  51
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



has a non-empty core. For non-cooperative games, stability is usually used to refer to
the existence of at least one equilibrium. This difference between these two concepts
is simple and can facilitate general understanding of the research related to them.
Certainly, the term stability can be also extended to the cooperative games [79].

   Both terms, the balancedness and the stability of the game, correspond to the
possibility of having a solution for the game. Thus, if a game is balanced/stable,
there is at least one self-enforcing or externally enforced outcome for the game that
conforms to the rules of balancedness and stability. This section addresses the is-
sue of solution convergence at the end of the game. The challenge is to prove the
balancedness of the team trip planning game without defining the rules governing
the coalition interaction process or conceptualizing the game environment. However,
these issues will be intentionally left open at this juncture. Alternatively, to prove
the balancedness of the developed game, both the cooperative and non-cooperative
sides of this game will be approached.

   In general, the non-cooperative game can be described as a general form of coop-
erative games. Many non-cooperative games have some form of interaction between
travellers and indeed, cooperation. In exchanging information prior to the game and
revealing their payoffs, travellers are cooperating to a certain extent. In fact, it was
proposed that the competitive non-cooperative equilibrium is a part of the coopera-
tive solution- the core [80]. Using this argument, the first proposition of this thesis
can be stated.

Proposition 4.2.1. If the non-cooperative version of a cooperative game has an equi-
librium, this equilibrium is a part of the core and the cooperative game is balanced. In
other words, the stability of a non-cooperative game is a proof of the balancedness of
its cooperative counterpart and i∈S xi (S) ≥ v(S) ∀S ∈ 2N \ ∅.
                                 P



                                          52
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



   Given that there is a solution for the trip planning optimization function, each
traveller will have an equilibrium. Their chosen actions are considered pure strategies,
and pure equilibria may exist. This equilibrium refers to an outcome where traveller
wishes to unilaterally change his/her optimized solution (A detailed proof is found
in [81]). This is true for non-strictly competitive games. As the game progresses,
travellers may compete to gain resources to the point that one traveller’s gain is
another traveller’s loss, (i.e., a zero-sum game). This can be overcome if trip re-
planning is allowed, which leads to the the following definition and the subsequent
proposition.

Definition 4.2.1. A traveller-centric mobility planning game is a game in which
each traveller performs trip re-planning every t time. There is a probability pk that
the traveller will proceed according to the previous plan or (1 − pk ) that he/she will
move to a different plan (i.e., adopt different strategy). pk is distributed over the set
of all strategies used by each traveller in this game.

Proposition 4.2.2. The mobility planning game proposed in Definition 4.2.1 is a
mixed game for which at least one mixed equilibrium always exists.


   Proposition 4.2.2 is made with accordance to Nash’s definition of mixed strat-
egy equilibria in [82]. Furthemore, based on Proposition 4.2.1, Definition 4.2.1, and
Proposition 4.2.2, it can be stated that the cooperative team planning game has at
least one solution set in its core, meaning that the game is balanced. That solution
set in the core corresponds to the solution of the mixed Nash equilibrium. Although
there are other factors that are often studied when analyzing a cooperative game
(such as the investigation of all possible sub-games to determine if a game is com-
pletely balanced as well as the investigation of the nucleus of a game), for the purpose
of the research in this thesis, the important issue is the existence of a solution. This

                                           53
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



has been established by proving the stability and the balancedness of the described
game.

   Even if a solution for a game exists, the discovery of that solution could prove to
be challenging. The next section describes a bargaining model which is developed as
a solution platform for the team trip planning game.


4.3        Bargaining Based Trip Planning Game

Bargaining models are interesting in the sense that some parts of the literature work
view them as non-cooperative games [60], while other parts regard them as coop-
erative games [59, 83, 84]. Thus, the relationship between the cooperative and non-
cooperative solution, used for our proof of balancedness/stability, is clearly prominent
in this model.


                          Traveller-Based   P, U    Bargaining
                           Trip Planning               Unit


                                            X1                   Bargaining Offer




        State of the      Traveller-Based           Bargaining
                                            P, U
        environment        Trip Planning               Unit                         Coalition Formation
                                                                  Bargaining
                                                                    Offer            Through Pairwise
                                            X2                                          Bargaining




                                                                 Bargaining Offer




                          Traveller-Based   P, U    Bargaining
                           Trip Planning               Unit


                                            Xn




           Figure 4.1: Game theoretic framework using the bargaining model.


                                                   54
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



    As aforementioned, a solution for a cooperative game is represented by its core.
However, as noted in Chapter 2, there is the problem of finding the elements of the
core. In this research work, a bargaining model can be used as a tool for revenue-
sharing and cost-allocation (i.e., the bargaining model should provide us with elements
of the core). The bargaining model is described in Algorithm 1.

Algorithm 1 The Bargaining Model
 1: procedure Coalition–Creation
 2: Broadcast P tri to other travellers
 3:      for each traveller tri do
 4: Compute (|(u(tr init (p)) − u(tr init (p̂)))|)|tr−i
 5: Identify a potential coalition partner
 6: Compute the conflict factor (|(u(tr init (p)) − (u(tr init (p̂)))|tr resp (tr resp = tri , i 6=
    1))|)
 7: Compute the threat factor ϑinit
 8:          if presp responded with an offer then
 9: Compute ϑrespond
10:               if ϑinit < ϑresp then
11: tr init will choose pinit = pi , i 6= 1
12:               else
       resp
13: tr      will choose presp = pi , i 6= 1
14:               end if
15: Call The Negotiation Procedure
16:          else
17: tr init creates a singleton coalition
18:          end if
                     i
19: Broadcast P s
20:      end for
21: end procedure



    For the proposed bargaining model, it is assumed that the set of strategies P
is compact and convex. P is determined through a traveller-centric trip planning
module, as seen in Figure 4.1. Furthermore, for each possible point in P , each traveller
has a satisfactory payoff. These assumptions are important to guarantee the existence
of a solution for the bargaining game. For our game, there is 2-tuple game Σ for N-

                                                55
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



travellers. Σ has many sub games, Σ∗ . These sub games are part of the original game
and each of which is a 2-traveller bargaining game.

   If the bargaining game is defined such that travellers can accept to pay more
than what they would have paid without bargaining, then the rationality condition
is violated, which might result in a non-equilibrium solution and hence, an unstable
game. To avoid that, a strong rationality assumption is proposed as follows:

Assumption 4.3.1. For a traveller, tri , there exists a set of strategies P tri in which
each point is less preferred than the solution ptri such that ptri ∈ P tri . During the
course of the game, Traveller tri is free to choose any strategy in P tri which might
yield less payoff, or higher cost, than that of ptri .


   The previous assumption permits any volunteer choice made by any traveller to
give in some of his/her resources to other travellers for the benefit of the group rather
than the individual. Groups of travellers engaging in these bargaining games are
called coalitions. Hence, the coalition in our game is created based on power play
rather than fairness in resource allocation. As noted in [57] and [58], Assumption
4.3.1 does not violate the rationality axiom of cooperative game theory, but it allows
for the possibility of creating a beneficial solution for all travellers.

   At the beginning of the game, the travellers will list their strategies and associated
payoffs. For the conflicting strategies, P̂ : P̂ ⊂ P , travellers will list the actual
payoffs, caused by a conflict of interest. The traveller who has less risk when changing
his/her strategy will swerve. In this game, every traveller makes his/her strategies
known to other travellers. If there are contradicting strategies, travellers with such
contradictions start to contact each other to resolve the conflict of interest. As such,
one party will initiate the bargaining game by proposing a deal. The initiator, trinit ,
will suggest that the other traveller, trresp , should swerve. Furthermore, after making

                                             56
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



Algorithm 2 The Negotiation Procedure
 1: procedure Negotiation–Rounds
 2:    for each traveller tri with new strategy pnew do
 3: Compute the cost ((u(tri (p))|tr−i (p))
 4:       if u(tri (pnew ) > u(tri (pold ) then
 5:           if u(tri (pj : pj 6= pnew ) < u(tri (pnew ) then
 6:               if ΣNk P
                           trk
                               |(pi (trj )) ≤ ΣN
                                               k P
                                                   trk
                                                       |(tri (pnew )) then
 7: Change strategy
 8:               end if
 9:           end if
10:       else
11: Do nothing
12:       end if
13:    end for
14: end procedure


the strategies, the values of the payoff/cost shown will be recalculated. The deal
offered by the first party has a retaliation/threat factor ϑtrinit . ϑtrinit represents the
risk which trresp has to face when swerving. ϑtrinit can be any mixed strategy that
trinit might use in case the negotiation was not successful. ϑtrinit is computed as
follows:

      ϑtrinit = min(|(u(trinit (p)) − u(trinit (p̂))|, |u(trresp (p)) − u(trresp (p̂))|)   (4.1)
                  P̂


The other party will check the offer and his/her available options for retaliation. If
there is another deal in which he/she has a ϑtrresp < ϑtrinit , then trinit will be the one
swerving. Each party will revisit their sets of available strategies as the negotiation
progresses until an agreement is made. If ϑtrresp = ϑtrinit , the deal offered by the
initiator will be the conclusion of the negotiation. Both parties will have a binding
agreement regarding their chosen strategies and they will update their sets of available
strategies accordingly. Communications between both parties are maintained at all
times. This negotiation process is presented as an iterative code in Algorithm 2.


                                                57
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



   To further clarify the proposed bargaining model, the bargaining model is used to
solve the example described in Chapter 3.


4.3.1     Example 1:

In this example, two drivers working for the same company with different assigned
tasks are attempting a trip from the same source to the same destination. According
to their preferences, different paths will have different cost values. They need to
minimize both of their cost values such that the collateral cost for the company is
minimized. Obviously, both drivers need to cooperate to minimized their joint cost.

   To simplify the analysis, both drivers will have only two strategies to choose from.
They start at the same time with no re-planning (i.e., they follow the path they chose
from the beginning).



                     A           7           B                                 A           7          B

                                                      1                                                       1
             1               1                                         4               1
                                       1                                                         1
                                 C                                                         C
      s                                          3            t    s                                      3           t
                 3                                                         3

                         5              10                                         1                 10
             1                                            1            1                                          2

                                 7                                                         7
                     D                       E                                 D                      E

                                 Tr1                                                       Tr2




     Figure 4.2: Example of two travellers travelling in the same environment.


   For traveller tr1 , the chosen strategies are

                                       (tr )
                                       p1 1 = s → A → C → B → t                                                           (4.2)
                                                     (tr )
                                                 p2 1 = s → A → C → t                                                     (4.3)


                                                                  58
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



For traveller tr2 the chosen strategies are

                             (tr )
                            p1 2 = s → D → C → B → t                               (4.4)
                                     (tr )
                                     p2 2 = s → D → C → t                          (4.5)

When both drivers choose the same path, the price for each shared route increases
by 2 price units. In this case, traveller tr1 will communicate his/her strategies,
n             o
  (tr ) (tr )
 p1 1 , p2 1 and the associated original costs of {−4, −5}. These prices may in-
crease to {−8, −7} if both drivers choose similar routes. tr1 offers a deal in which tr2
             (tr )
will choose p2 2 , estimating ϑtrinit = −1. tr2 has no better offer, and since he/she
did not initiate the bargaining game, the deal offered by tr1 is approved. We can
verify the optimality of their agreement by analyzing this bargaining game as non-
cooperative. If an action and response table is constructed, as shown in 4.1, it can
be seen that in the case either tr1 or tr2 chooses the best strategy, while the other
chooses the second preferred strategy, we will have an outcome of Pareto optimality.
This result is in agreement with Nash’s axioms for the bargaining game [58].

                     Table 4.1: Action-response table for tr1 and tr2

                                             (tr )      (tr )
                            Traveller        p1 2       p2 2
                             (tr )
                            p1 1             {−8, −8}   {−4, −5}
                             (tr )
                            p2 1             {−5, −4}   {−7, −7}



   With regards to the increase in the cost value, when analyzing the traffic impact
along a path, the path price is usually represented as a function of the traffic. There
are several suggestions in the literature with regard to the path cost functions rang-
ing from linear functions to M/G/1-based representations [85]. In this chapter, for
simplicity, the increase in the cost value is restricted to a linearly added value. For

                                                 59
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



more details, the research work in [85–87] provide great insights into the topic.

    The described bargaining model so far is a 2-travellers model. In the next section,
I present a generalization to this model to become an N-traveller mobility planning
model.


4.4         N-Traveller Bargaining Game: Creating Coali-
            tions

For a game of N-travellers, the set of available strategies should be in full dimension
(i.e., the number of strategies is equal to the number of travellers) [59]. In other words,
for N-travellers, each one should have a set of possible strategies in a magnitude of n.
Pairwise bargaining with every traveller can be a complicated process, and probably
an intractable one. Therefore, for a large number of travellers, it is better to have
coalitions of travellers who have already agreed on joint strategies. Forming coalitions
in which travellers share certain agreements regarding a set of actions may ease the
process of finding a global bargaining agreement. Therefore, instead of having the
required strategies for each traveller to be n = N , n can be constrained to be equal
to |Si |.

    In our model, the N-traveller bargaining process is composed of a series of a parallel
2-travellers bargaining sub-games. In each sub-game, only two travellers bargain and
find their acceptable joint strategies, P% . For instance, in Example 1, a plausible set
of strategies for a coalition of (tr1 , tr2 ) would be:
                                  nn             o n             oo
                                     (tr ) (tr )     (tr ) (tr )
                          P%S =     p1 1 , p2 2 , p2 1 , p1 2                        (4.6)

In general, for a coalition, Si , we can define the set of available strategies for the
coalition, P%Si , as the winning strategies in the bargaining process. Moreover, each

                                              60
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



traveller needs to be a part of a coalition either by joining another traveller and form-
ing a coalition, or by joining an already existing coalition. Travellers join coalitions
to increase their gains or minimize their losses. Therefore, if any traveller found that
the coalition he/she joined will devalue his/her utility function, he/she can secede
from the coalition. Moreover, if there is no coalition that improves a traveller’s utility
value, then the traveller can form a singleton coalition with his/her preferred strategy.
By the end of the game, the travellers who are in single coalitions will have to join
the grand coalition, SGN D , based on a binding agreement.

   The developed team trip planning game is an additive game. Thus, existing
coalitions will have a utility value representing their joint gain/loss, which is computed
as follows:
                                             |S|
                                             X
                                     uSi =         utrj .                           (4.7)
                                              j

Each coalition will choose a representative to run the negotiation with other coalitions
or travellers. The representative is the one with the maximum risk incurred if he/she
deviates from the chosen strategies of the coalition. The bargaining is ran according
to the changes of the coalition utility value uSi . The coalition with the least risk of
loss will swerve. The coalitions that, when merged, achieve the least deviation risk
will swerve and new uSi will be computed. Furthermore, the bargaining model should
be able to accommodate a situation in which travellers do not have an action set of
a full dimension. Since our model is eventually reduced to a 2-person bargaining
game, each traveller should have at least a 2-D set of actions. The coalition-based
bargaining model is further explained in the following example.




                                             61
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



4.4.1     Example 2:

In this example, we have four travellers commuting along the routes shown in Figure
4.3. It is decided that no matter which path is chosen, if more than one traveller
choose the same subset of road segments, there is an extra cost of 1 price unit for
each traveller per each congested road segment. If the travellers were to choose the
least preferred path, this change of plan will incur a loss of 1 price unit. The paths
available for each traveller are indicated as the following:

                               ptr
                                1 = b → d → f → j → p → q
                                   1
                                                                                      (4.8)

                                ptr
                                 2 = a → s → c → i → l → r
                                   1
                                                                                      (4.9)

                               ptr
                                1 = b → d → f → j → p → q
                                   2
                                                                                    (4.10)

                     ptr
                      2 = a → s → c → i → k → p → q → r
                        2
                                                                                    (4.11)

                               ptr
                                1 = b → c → i → k → p → q
                                  3
                                                                                    (4.12)

                     ptr
                      2 = a → s → c → i → k → p → q → r
                        3
                                                                                    (4.13)

                               ptr
                                1 = b → c → i → k → p → q
                                  4
                                                                                    (4.14)

                     ptr
                      2 = a → s → c → i → k → p → q → r
                        4
                                                                                    (4.15)

The game progresses according to Algorithm 1 and 2. For tr1 , the traveller who poses
the highest degree of conflict is tr2 since both travellers share the same path. tr2
also identifies tr1 as the source of the highest conflict, and therefore, both travellers
start to communicate. At the same time, tr3 views tr4 as the biggest threat and
communicates with him/her to initiate the bargaining process.

   tr1 and tr2 share the same preferred path, which means that both traveller will
have to pay extra 6 price units for sharing a path. However, if tr2 changed his/her
strategy, both travellers will have to pay 2 price units plus an extra 1 price unit for tr2


                                            62
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



                                                                                         p
                                                                         8           n   9       o        11
                                                                     j
                                                         f       4
                                                3




                                                                                 m
                                                                         k




                                                                                                      q
                                                                             7




                                           z
                                                                                                     10




                                                                 g
                                                                                                      Toronto




                                                    e




                                                                                 l
                 London                                                                      r




                                                                     i
            1              b           2
                                                                                 6
             a




                               x                c            5       h
                12




                          Figure 4.3: Graph representing possible paths.

as a penalty for changing his/her preferred route. Since this is tr1 ’s initiative, we will
consider the 3 price units as tr2 ’s own utility cost. According to this arrangement,
the first coalition is established:

                                                       S1 = {tr1 , tr2 }                                        (4.16)
                                      nn             o n             oo
                                         (tr ) (tr )     (tr ) (tr )
                               P%S1 =   p1 1 , p2 2 , p2 1 , p1 2                                               (4.17)


   For tr3 and tr4 , the situation is different. Both travellers have the exact same
preferred path with conflict cost of 5 price units. If any of them swerved, the swerving
party will still have to pay the price of 6 units, and the other party will pay 5 price
units. Therefore, in accordance with the approach used for S1 , while assuming that
tr3 is the initiator, the following coalition is established:

                                                       S2 = {tr3 , tr4 }                                        (4.18)
                                      nn             o n             oo
                                         (tr ) (tr )     (tr ) (tr )
                               P%S2 =   p1 3 , p2 4 , p2 4 , p1 3                                               (4.19)

According to this arrangement, tr3 is gaining only 1 price unit while tr4 is gaining
nothing. However, by checking the strategy set of S1 , it is clear that for tr3 and tr4



                                                    63
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH


                                                                    (tr )   (tr )
to not have a conflict with tr1 and tr2 , they have to choose p1 3 and p1 4 . Thus,
                                        n             o
                                          (tr ) (tr )
                                  P%S2 = p1 3 , p1 4                                (4.20)

Furthermore, since forming the second coalition was based on the formation of S1 ,
the following grand coalition is established.

                                 SGN D = {tr1 , tr2 , tr3 , tr4 }                   (4.21)
                                  n                             o
                                    (tr ) (tr ) (tr ) (tr )
                        P%SGN D = p1 1 , p2 2 , p1 3 , p1 4                         (4.22)


4.5      Simulation Work

In this experimental work, we consider the scenario of N travellers contemplating
travel plans from the same source to the same destination, as shown in Figure 4.3.
These travellers have limited sets of possible actions. They have to choose, according
to their own personal preferences, a set of two actions (i.e., paths). These paths are
ordered according to the travellers’ preferences. All travellers are departing at the
same time. Furthermore, since each option has its own utility cost, and instead of
including the actual route costs in the utility cost, it is assumed that each traveller has
a sponsor. The sponsor is willing to pay the cost of any available path. Although,
there is no additional cost for the travellers if they changed their strategies, they
have to pay the plan overlapping cost. In other words, if two travellers choose the
same segment, each traveller will pay 1 price unit. The team trip planning problem
becomes a cooperative game for which an appropriate cost distribution among all
travellers is needed. The final solution assignment is defined according to the following




                                             64
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



formulation:
          (                                                                                 )
                       X                           X
  C(c) =    x ∈ RN |         xi (N ) = c(N ) and         xi (S) ≤ c(S)for each S ∈ 2N \ ∅
                       i∈N                         i∈S
                                                                                       (4.23)
This core function is used to describe the situation in which the cost value is dis-
                                                            P
tributed among the travellers within a game. We observe that i∈S xi (S) ≤ c(S)∀S ∈
2N \ ∅ to ensure game stability.


4.5.1      Simulation Environment

The simulated road network represents the highways between the city of London-
ON and Toronto-ON. Road segments are assigned with cost values reflecting each
traveller’s personal preferences and demands. These preferences in this simulation
work include travelling times, safety threats, and reported traffic speed values. Each
traveller has two preferences, and for each preference, there is a generalized cost
function. The paths are chosen based on temporal and monetary constraints.


4.5.2      Trip Planning for 10 Travellers

In this simulation scenario, 10-travellers are dispatched according to their personal
preferences such that each traveller has only two possible paths from the source to
the destination. Their chosen paths are as the following:

                                ptr
                                 1 = b → c → i → k → p → q
                                   1
                                                                                       (4.24)

                        ptr
                         2 = a → s → c → i → k → p → q
                           1
                                                                                       (4.25)

                               ptr
                                1 = b → d → f → j → p → q
                                  2
                                                                                       (4.26)

                        ptr
                         2 = a → s → c → i → k → p → q
                           2
                                                                                       (4.27)



                                              65
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



                           ptr
                            1 = b → d → f → j → p → q
                              3
                                                                                (4.28)

                       ptr
                        2 = a → s → c → i → k → p → q
                          3
                                                                                (4.29)

                                  ptr
                                   1 = b → c → i → l → r
                                     4
                                                                                (4.30)

                       ptr
                        2 = a → s → c → i → k → p → q
                          4
                                                                                (4.31)

                       ptr
                        1 = b → c → i → k → p → q → r
                           5
                                                                                (4.32)

                       ptr
                        2 = a → s → c → i → k → p → q
                          5
                                                                                (4.33)
                           0 0
                      ptr
                       1 = b → d → f → j → p → q → r
                         6
                                                                                (4.34)
                           0 0
                      ptr
                       2 = a → s → c → i → k → p → q
                         6
                                                                                (4.35)

                                  ptr
                                   1 = b → c → i → l → r
                                      7
                                                                                (4.36)

                            ptr
                             2 = b → c → i → k → p → q
                               7
                                                                                (4.37)

                       ptr
                        1 = b → c → i → k → p → q → r
                           8
                                                                                (4.38)

                       ptr
                        2 = a → s → c → i → k → p → q
                          8
                                                                                (4.39)

                       ptr
                        1 = b → c → i → k → p → q → r
                           9
                                                                                (4.40)

                       ptr
                        2 = a → s → c → i → k → p → q
                          9
                                                                                (4.41)

                                     ptr
                                      1
                                        10
                                           =b→c→h→r                             (4.42)

                           ptr
                            2
                              10
                                 =b→c→i→k→p→q                                   (4.43)

If the travellers choose not to cooperate, each traveller will attempt to selfishly use
his/her preferred path. The outcome of the game, if each traveller acts selfishly, is
indicated in Table 4.2. Also depicted in Table 4.2 is the outcome when the travellers
act irrationally and chose their second preferred paths. An interesting outcome is
observed when one traveller acts differently from the other travellers, in which case
the final outcome may prove profitable for the traveller.

   Through the use of the bargaining model, the team trip planning problem can be


                                         66
    !
    !
    !
    !
    !
    !
    !
    !
    !
    !
CHAPTER 4.    COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH
    !
    !
    !
    !




      !
      !
      !!
      !                                                                       !
    !!
    !!
    !!
    !!
    !!
    !!
    !!
    !!
    !!
    !
      !
    !
      !
    !                                                                         !
      !
    !!
    !!
    !!
    !!
    !!
    !!
    !!
    !!
    !!
       !
       !
       !
                                                                                  !
      !!
      !!
       !
      !
       !
      !
       !
      !
       !
      !!
      !!
      !!
    ! !!
    ! !!
    ! !!
    ! !!                                                                      !
        !
      !
        !
      !
        !
      !
        !
      !
        !
      !
        !
      !
       !!
        !
        !
        !
        !
                                                                                  !
        !
        !
        !
        !   Figure 4.4: Utility values for members of potential coalitions.
        !
        !
        !
        !
        !
        !
        !
        !
        !
        !
                                          67
        !
        !
        !
        !
        !
        !
        !
        !
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



                 Table 4.2: The outcome of selfish mobility planning

                                     tr                tr               tr                tr
     Traveller             P1tri vs P1 −i    P2tri vs P1 −i    P1tri vsP2 −i    P2tri vs P2 −i
        tr1                       35                47               47                59
        tr2                       27                20                20               59
        tr3                       27                20                20               59
        tr4                       27                20                20               59
        tr5                       41                47                47               59
        tr6                       33                20                20               59
        tr7                       27                19                19               46
        tr8                       41                47                47                59
        tr9                       41                47                47               59
       tr                         21                10                47               46
    P 10 tri tri
 U = i,j ω(η , pj )              320               NA                NA               564



solved, and a fair cost allocation scheme can be found such that each traveller will pay
at most the same amount he/she would have paid if the game was non-cooperative.
The first step of bargaining is to identify the potential coalitions. According to the
utility values, as shown in Figure 4.4, seven coalitions are identified based on the con-
flict of interest as explained in Algorithm 2. Three coalitions have initially 2-travellers,
while the other coalitions are singletons. The utility value of coalition members is
important to identify a coalition as an actual coalition. If coalition members are
better off playing independently, then they can break away from their coalition. Fur-
thermore, if a traveller in a singleton coalition was negatively impacted due to the
agreement among other travellers, he/she should be able to change his/her chosen
strategy to improve upon his/her allocated cost value.

   According to the chosen actions by the coalitions, as shown in Table 4.3, we have




                                            68
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



              Table 4.3: Potential coalition and their designated strategies

                         Coalitions      Members         Strategy
                                                             tr2     tr3
                            S1           {tr2 , tr3 }    p1tr4 , p2tr7
                            S2           {tr4 , tr7 }    p1tr5 , p2tr8
                            S3           {tr5 , tr8 }    p2tr1 , p1tr1
                            S4             {tr1 }        p1tr6, p2tr6
                            S5            {tr6 }          ptr1 9 , ptr2 9
                            S6             {tr9 }        ptr110 , p2tr10
                            S7            {tr10 }         p1 , p2



the following cost distribution for the grand coalition S GN D :

{ptr   tr2  tr3 tr4 tr5  tr6  tr7  tr8  tr9  tr10
  1 , p1 , p2 p1 , p2 , p1 , p2 , p1 , p1 , p1 } = {30, 24, 27, 26, 36, 30, 25, 48, 36, 26}
    1



                                                                                     (4.44)
The total cost of the grand coalition under the new strategy arrangement is
                                 X
                            U=         ω(η tri , ptr
                                                  j ) = 308 < 320,
                                                    i
                                                                                     (4.45)
                                 i,j


which indicates that the new arrangement has improved the overall cost value. How-
ever, traveller tr8 and traveller tr10 are paying more than what they would have paid
if the game was non-cooperative. With regards to traveller tr8 , he/she is a part of
coalition S3 with a binding agreement. Thus, unilateral actions are not permitted
until all other singleton coalitions have determined their final strategies. Traveller
tr10 , on the other hand, is free to change his/her strategy to improve his/her utility
value. When tr10 changes his/her strategy to ptr
                                              2 , we will have the following strategy
                                                10



allocation:

{ptr   tr2  tr3 tr4 tr5  tr6  tr7  tr8  tr9  tr10
  1 , p1 , p2 p1 , p2 , p1 , p2 , p1 , p1 , p2 } = {29, 28, 25, 24, 34, 29, 24, 47, 38, 22}
     1



                                                                                     (4.46)


                                               69
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH




                                       X
                                U=               ω(η tri , ptr
                                                            j ) = 300 < 320.
                                                              i
                                                                                                  (4.47)
                                           i,j

 This new arrangement has improved tr10 ’s cost value allocation. However, tr8 ’s

                   Table 4.4: The outcome of third round of negotiation
                                      tr                   tr
       Traveller             P1tri vsP1 −i        P2tri vsP2 −i   1st Round    2nd Round   3rd Round
          tr1                       35                   59           30            29         31
          tr2                       27                   59            24          28          27
          tr3                       27                   59            27           25         20
          tr4                       27                   59            26          24          23
          tr5                       41                   59            36          34           36
          tr6                       33                   59            30          29          28
          tr7                       27                   46            25          24          21
          tr8                       41                   59            48          47          38
          tr9                       41                   59            36          38          40
         tr10                       21                   59            26           22         18
   U = i,j ω(η tri , ptr
      P
                      j )         320                   564           308          300         282
                         i




utility value has not improved, and tr2 has an added cost. Furthermore, when tr2
attempts to change strategy, the cost value increases. The next possible action is for
tr5 and tr8 to withdraw from their potential coalition. The following cost arrangement
converges:

{p1tr1 , ptr   tr3 tr4 tr5  tr6  tr7  tr8  tr9  tr10
          1 , p2 p1 , p1 , p1 , p2 , p1 , p1 , p2 } = {31, 27, 20, 23, 36, 28, 21, 38, 40, 18}
            2



                                                                                                  (4.48)
and the overall cost is
                                       X
                                U=               ω(η tri , ptr
                                                            j ) = 282 < 320.
                                                              i
                                                                                                  (4.49)
                                           i,j


Therefore, the travellers will be paying less than or equal to what they would have paid
if the game was non-cooperative. According to these results, the game is concluded,
and an enforceable agreement is reached. It is worth noting that this outcome is a

                                                         70
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



result of three rounds of negotiations. Other outcomes are possible if other members
of singleton coalitions are allowed to change their strategies. Furthermore, according
to Assumption 4.3.1, travellers can choose less favoured strategies within a coalition.
Thus, if breaking a coalition did hurt other travellers, tr5 and tr8 would have had to
re-establish the initial coalition.

   As demonstrated in this scenario, and as summarized in Table 4.4, some travellers
might have found themselves in a situation in which the choice to join a coalition is not
different from the choice to remain alone, if not worse. Furthermore, as the number of
travellers increases, the coalition quality as represented by the benefits provided to its
members decreases, and the chances of having an empty core increases. This happens
partially due to the lack of alternative strategies. Expanding and diversifying the set
of strategies will strengthen a traveller’s positions during the bargaining process.


4.5.3     Analysis of Team Trip Planning Games Parameters

There are many parameters involved in cooperative trip planning such as the number
of travellers (N ) and potential coalitions. Next, we investigate the decision sensitivity
to these parameters.


Decision Sensitivity to Number of Travellers and Potential Coalitions:

In cooperative trip planning, the size of the team is an important factor that affects
the stability of the game. Finding the optimum number of travellers is not an easy
task. Ideally, there would be as many travellers as the number of unique strategies.
For our case, we have 6 unique paths from the source to the destination. Therefore, to
avoid the repeated use of the same path, an optimum number of travellers would be 6,
which is not practical. To investigate the issue of the solution stability, the previous


                                           71
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH




                                       Average cost reduction       No. Players

                       75                                                             15




                       60                                                             12




                                                                                           Average Cost Reduction
                       45                                                             9
         No. Players




                       30                                                             6




                       15                                                             3




                        0                                                             0




                            Figure 4.5: Effect of N on the cost allocation process.

experimental scenario is re-examined for different values of N . It is important to
observe how the value of N affects the cost allocation process and the potential
coalition creation process. Table 4.5 shows that, for various values of N , there are
different average cost reduction values per traveller. As seen in Figure 4.5, as the
number of travellers increases, the cost reduction value increases until N reaches a
peak value (in this case 30); then, the cost reduction value starts to decrease. This
can be attributed to the available sets of unique strategies. For 4 unique strategies
(paths), we have 6 unique sets of strategies. It is possible that for N = 30, these
6 unique sets appear as strategy sets, and thus a better chance to avoid conflict
arises. As the value of N keeps increasing, this advantage diminishes due to the wide
adaptation of these strategies.

   Furthermore, coalitions are created based on the conflict of interest and the added


                                                          72
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



                 Table 4.5: Effect of N on the cost allocation process

                         size of N     Average Cost Reduction
                            10                   3.8
                            20                   8.6
                            30                   12
                            40                  6.375
                            60                   2.5



              Table 4.6: Effect of N on the number of potential coalitions

  size of N     Potential Coalitions   Formed Coalitions     Average Cost Reduction
     10                  3                    2                        3.8
     20                  3                    3                        8.6
     30                  6                    3                        12
     40                  6                    4                       6.375
     60                  5                    4                        2.5



profit. As shown in Figure 4.6, as the number of travellers increases, the chances of
having more coalitions increase, which can lead to a better cost allocation. Table
4.6 presents the effect of N on potential and existing coalitions and its reflection on
the process of cost allocation. The number of created coalitions is different than the
number of actual existing coalitions, which had emerged according to the procedure
described in Algorithm 2. Without loss of generality, the more coalitions we are
able to create and keep, the better cost allocation process we will have. It can be
noted that for the highest cost reduction value, the number of formed coalitions is
substantially lower than its initial value. This shows that due to the method by which
a coalition is chosen and maintained, the solution gets closer to its best cost allocation
arrangement.




                                           73
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH


                            Potential Coalitions   Formed Coalitions   size of N

                       75                                                          7.5




                       60                                                          6




                                                                                         No. Coalitions
                       45                                                          4.5
         No. Players




                       30                                                          3




                       15                                                          1.5




                        0                                                          0



   Figure 4.6: Effect of N on the number of potential and established coalitions.

4.5.4     Solution Convergence Analysis

As previously discussed, it can be seen that the final outcome resulting from our
game-theoretic model is heuristic and might not be optimal. Therefore, to fully as-
sess the developed model, we need to compare the cost allocation outcomes with
the ground truth. In other words, we need to compare the heuristic strategy assign-
ment, and the subsequent cost of the grand coalition, with the optimum deterministic
overall cost. However, as the number of travellers increases, the number of possible
strategies increases. For example, for N travellers with only 2 possible strategies per
traveller, there are 2N possible solutions. For more than 20 travellers, the real-time
centralized-brute-force search for the best solution becomes computationally prohib-
ited. Therefore, validating the heuristic developed solution in comparison with the
ground truth is limited to 10 − 20 travellers. In order to find the optimum strategic
assignment, we need to construct more than 1 million possible permutations for 20

                                                   74
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



               Table 4.7: Various study cases with 10 and 20 travellers

        Selfish Game Outcome   Bargaining Game Outcome       Optimum outcome   No. Rounds
                                         For 10 Travellers
        330                    292                           292               4
        368                    332                           324               2
        352                    328                           316               1
        368                    348                           340               2
        298                    254                           238               2
        338                    280                           268               3
        316                    300                           286               3
        330                    306                           296               3
        302                    272                           250               2
        354                    328                           326               2
                                         For 20 Travellers
        2064                   1446                          1406              2
        1544                   1456                          1456              2
        1554                   1468                          1402              1
        1338                   1242                          1202              2
        1354                   1230                          1180              3
        1610                   1508                          1470              2
        1756                   1704                          1602              1
        1628                   1542                          1482              2
        1386                   1252                          1190              1
        1512                   1384                          1298              2




travellers.

   The final solution of the bargaining game is evaluated in terms of its computa-
tional complexity and its proximity to the optimum deterministic solution. For the
analysis of the computational complexity, it is important to understand how the final
decisions are reached. There are two stages needed to find the final solution. In the
first stage, travellers determine their preferred strategies through optimizing their
objective functions. In the second stage, the travellers will broadcast their strate-
gies so that each traveller can find other travellers with conflicting strategies. These
travellers will start the negotiation process in order to form coalitions. The first set
of agreed upon strategies is publicized. Then, if a traveller is not satisfied with the
final outcome, a second round of negotiation will commence. If we want to imple-

                                                75
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



ment a centralized solution, the first stage will remain as is. Then, all travellers will
send their preferred sets of strategies and their conflict criteria to the central control
unit. It is due to the second stage that the exhaustive search approach is becoming
infeasible as the number of possibilities grows exponentially (|S|N ). Therefore, the
superiority of the heuristic developed model in terms of computational complexity is
established.

   As for the heuristic solution proximity to the exact solution(s), Table 4.7 was
established for 20 experimental instances, half of which are constructed with 10 trav-
ellers and the other half is constructed with 20 travellers. We can see that regardless
of the number of travellers in the game, the solution converges in less than 4 negoti-
ation rounds. At all times the solution was a great improvement over the worst case
scenario. However, despite the major improvement and the relative closeness that our
solution achieved, only in two instances out of the 20 tested study-cases the solution
were equal to the global optimum.


Personalization of Preferences

It is integral to our design that the strategies chosen by the travellers are person-
alized. Furthermore, to have a balanced cooperative team trip planning game, it is
also important for its non-cooperative counterpart to have at least one equilibrium.
Therefore, travellers must be able to choose, establish, or modify their strategies
based on their personal preferences such that they can engage in a selfish trip plan-
ning endeavour.

   The traveller-centric trip planning module is responsible for providing each trav-
eller with his/her individualized strategies. The travellers, if left without being en-
rolled in the bargaining game, should be able to engage in a non-cooperative game
that has an equilibrium. The game with re-planning should have a solution that

                                           76
CHAPTER 4. COOPERATIVE TRIP PLANNING: BARGAINING BASED APPROACH



converges to Nash mixed equilibrium. Chapter 5 details the implementation of the
traveller-centric trip planning module.


4.6     Summary

This Chapter discussed the existence of a solution for the cooperative trip plan-
ning game. A link was made between the cooperative trip planning game and its
non-cooperative counterpart to establish the solution’s existence and the game’s bal-
ancedness.

   This chapter presented a bargaining model as a solution for the trip planning
game. This bargaining model was used for 2-traveller game and for a coalition-based
game, for which cases a solution procedure was introduced. According to this solution
procedure, any n-person cooperative game can be reduced to a 2-person game.

   Experimental scenarios were presented in this Chapter to demonstrate the im-
plementation of the bargaining model. The encouraging results produced by the
bargaining model demonstrate the efficiency of the developed cooperative module.




                                          77
Chapter 5

Traveller-Centric Trip Planning
Module 1

5.1         Introduction

In Chapter 3 and 4, it is indicated that, as a part of the rationality assumption, the
players are expected to develop their own strategies based on their own travelling
preferences and as such, their sets of strategies have to be ordered based on their
defined individualized gains. Additionally, the argument presented for the game’s
balancedness has been built based on the assumption that there is always an equilib-
rium for the non-cooperative game. The research in this chapter is concerned with
these two issues.

   This chapter describes the process of designing and implementing a behavioural-
driven individualized trip planning module that enables the travellers to have their
own unique strategies. These strategies can be used later for the team trip planning
game. The developed module is designed to be a stand-alone behavioural-driven in-
vehicle guidance system, which can be used in non-cooperative games. Furthermore,

   1
       The research work in this chapter has appeared in part in [88] and [89]


                                                  78
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



the module, as a part of the TMP framework, is responsible for the rationality of the
cooperative planning game, as described in Chapter 3. The research in this chapter
focuses on the individualized aspect of the framework and investigates the concentra-
tion problem as a non-cooperative game to validate the module’s functionality and
efficiency.


5.2      Non-cooperative Team Trip Planning Game:
         Individualized Trip Planning

In the team trip planning game, the travellers are assumed to have personal strategies
that have been chosen based on personal/selfish motives. Therefore, if the players
were to compete on a non-cooperative/competitive basis, the outcome will correspond
to an equilibrium such that Proposition 4.2.1 holds true.

   In this thesis, the travellers’s strategies are defined as their chosen routing plans for
their trips. However, for the team trip planning game to achieve an acceptable stable
outcome (i.e., an equilibrium), the travellers should be capable of individualizing their
routes according to their preferences. Although the routes suggested by conventional
guidance systems can lead to a stable outcome, validating Proposition 4.2.1, the
travellers might end with an outcome that contradicts the notion of self-interest.
Therefore, in order to enable the travellers to choose the most appropriate strategies,
the team trip planning problem is viewed and treated as a non-cooperative game.


5.2.1         Non-Cooperative Team Trip Planning Game

The game Σ is a 3-tuple (S, P, U ). In this game, S is the group of travellers involved
in the game; P is the set of available strategies for each traveller; and U is the set of
expected payoffs. For the game to be realistic, the following conditions are to be met

                                            79
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



   • The players in S are driven by self-interest. Their ultimate goal is to maximize
     their personal utility functions regardless of the overall state of the network.

   • The set of available strategies for all travellers, P = p1 × p2 × p3 × ... × pN ,
     is rich and diverse but, ultimately, a limited one. The individual sets, pn s, are
     asymmetric. In other words, travellers might have sets with different strategies
     at their disposal.

   • The utility function, U , may vary from one traveller to another according to
     their best interests. For example, a traveller may consider the cost to be the
     journey time while another traveller may consider the cost to be the incurred
     financial cost.


The first condition is intuitive and plays into the notion that the players in any game
are assumed to be rational. The second condition might complicate the analysis.
For example, if two players, tr1 and tr2 , have two sets of strategies such that P1 ∪
P2 = φ, the two players might not be considered to be playing the same game.
However, if we consider the case that there is a third player tr3 who has strategy
set P3 such that P1 ∪ P3 6= φ and P2 ∪ P3 6= φ, it is sufficient to say that tr1 and
tr2 are indirectly playing with each other in relation to tr3 . The third condition
requires further discussion. System analyses become difficult when the utilities are
not of the same cost domain. If the travellers have different price assessment for
the same commodities, it is difficult to formulate an expectation about the final
state of the system (i.e., the equilibrium). For instance, travellers on highways are
sometimes presented with two choices: toll and toll-free highways. Some travellers
choose the toll-free highway according to their financial considerations while other
travellers choose the toll highway according to their journey time considerations. In
this example, the same commodity has two different utility values: monetary and

                                          80
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



temporal. Nonetheless, in real life, travellers do have different utilities for the same
commodities. While travellers on individual levels can reason their options based on
these utility values, it may prove difficult to perform system analysis. To deal with
this challenge, I propose the use of two independent utility functions. The first utility
function is the traveller’s utility function. The traveller may choose to keep his/her
function private or share it with others. The second utility function is the system’s
utility function for each road. The values of these functions are known to all travellers
and are used for system analysis to determine the expected best and worst social cost
values (i.e., best and worst equilibria).

   The user’s utility values are of important due to their intrinsic relationship with the
personal choices of the traveller. Since the travellers would choose strategies according
to their utility-values, these utility-values affect the convergence of an equilibrium, the
stability of such an equilibrium, and the quality of the equilibrium. Therefore, there
is a need for an individualized trip planner that provides the traveller with rational
strategies and cost values associated with these strategies. Hence, the research in this
chapter can be divided into two parts:


   1. The first part is concerned with the design of an individualized trip planner.
      The goal is to have a personalized in-vehicle guidance system that allows the
      travellers to selfishly plan their trips. Although the various game theoretic
      notions will not be emphasized throughout this part, the travellers will plan
      their trip according to their best understanding of the state of the environment.
      In other words, their strategies will be to the best of their expectation, which
      should allow for Nash equilibrium to converge. If replanning is allowed, a mixed
      Nash equilibrium should converge.

   2. The second part is an analytical one in which the state of the network is inves-

                                            81
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



     tigated to validate the efficiency of the converging equilibrium. I will use the
     traffic concentration problem discussed in Chapter 2 as a use-case to demon-
     strate the (in)efficiency of the developed solution.


Therefore, as a part of the Team Mobility Planning (TMP) framework, I propose a
Traveller-Centric Trip Planning (TCTP) module: a novel approach for trip planning
that accommodates soft and hard routing criteria. I use the term Traveller-Centric
to describe the process through which the traveller’s personal planning preferences
influence the routing process. The routing choices will be used as strategies in the
cooperative game.


5.2.2     Traveller-Centric Trip Planning (TCTP) Module

The individualized trip planning process is executed over two stages. In the first
stage, feasible road segments are identified and assessed based on the travellers’ rout-
ing preferences. The feasible areas are determined through an Advanced Traveller
Information System (ATIS). ATIS service providers offer free/subscription-based ser-
vices to provide a trip planner with updated maps and online/offline traffic informa-
tion [90, 91]. Few examples of ATISs are TomTom, Google, HERE, INRIX, CoPilot,
WorldNavigator, and Ontario HighWays Maps. The road assessment criteria are as-
sumed to be stated by the traveller as linguistic negotiable concepts. For example,
a traveller could use a linguistic concept to represent demands such as “high speed”
and “congestion free roads”. Based on these demands, the system will evaluate the
various road segments. A hierarchical fuzzy inference engine is used to compute the
cost of each road segment. The cost of the feasible routes are then mapped into
linguistic concepts: “Recommended Route”, “Marginally Recommended Route”, and
“Not Recommended Route”. The traveller’s influence on the system’s interpretation


                                          82
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



of what constitutes an optimum route is represented using the “Traveller’s Doctrines”.
A traveller’s doctrine is a set of beliefs that captures the traveller’s perception of what
is important and significant while planning a trip.

    The second stage of the TCTP module is an optimization process through which
the traveller’s hard demands (constraints) are brought into play in determining the
optimum route. There are several possible hard demands that can be used such as the
latest accepted arrival time and the temporal and the monetary constraints [92, 93].
Next, I formulate the individualized aspect of the team trip planning game.


5.3       Problem Formulation

We consider a traveller tri , contemplating a trip from an initial location stri to a final
destination location f tri . The trip from stri to f tri can be made along one of a set
of feasible routes R(stri , f tri ), as shown Figure 5.1. For each route r ∈ R(stri ,f tri ),
a set of attributes Ar (stri ,f tri ) is defined. Ar captures the distance δr (stri ,f tri ), be-
tween stri and f tri along route r, Trip-Time τr (stri ,f tri ) along route r, safety index
σr (stri ,f tri ), comfort index φr (stri ,f tri ), and traffic consistency index κr . Each route r
is constructed as a set of linked road segments Lr = {l1 , l2 , ...., ln }, where the first road
segment l1 originates at stri , and the last road segment ln terminates at f tri . For each
road segment li ∈ Lr , we define Alri : a set of attributes similar to that of the route
r, vis-a-vis, δrli , the travel distance along road segment li on route r, Trip-Time τrli ,
safety index σrli , comfort index φlri , and traffic consistency index κlri . The Trip-time
τrli and safety index σrli are considered to be situation dependent. At traveller tri ’s
disposal is a set of transportation modalities T M = { tm1 , tm2 , ...., tmm }. For each
transportation modality tmi and route r ∈ R, we define a cost function ξrtmi = f (Lr ).
The cost of the trip from stri to f tri , denoted by ξr , depends on the route taken,


                                                83
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE




                                                     R




                                                                                 ftr

               str




  Figure 5.1: Depiction of a map from initial point stri and destination point f tri .

the chosen transportation modality, and the contextual information (i.e., traffic, and
weather, among others). The notion of cost is multi-aspect, in the sense that it ex-
plicitly quantifies monetary costs, temporal costs, and safety costs to the extent that
a multi-criteria cost formulation is employed to guide the optimization process. Since
the impact and the significance of each aspect of the cost function is traveller depen-
dent, I introduce the traveller’s preferences and constraints (i.e., the doctrines). This
doctrine is denoted by Γtri (stri ,f tri )={γ1 , γ2 , ....., γm }, where γi signifies the weight
that traveller tri assigns to a given attribute. Traveller tri ’s desirable route can be
found as the following:


                               tri
                              rOpt = M
                                     tr
                                        in Υ(stri , f tri , Γtri ),                       (5.1)
                                      ∀rk i ∈Rtri



                                                84
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE


                                                           tri
where Υ represents the process by which the optimal route rOpt is found.

   The solution to the individualized trip planning problem should be in a form of a
guidance system that provides the traveller with individualized routing suggestions.


5.4     Conceptual Architecture: Traveller-Centric Trip
        Planning (TCTP) Module

The objective of the TCTP is to find optimum routes from stri to f tri . However,
the optimality of any given route is traveller-centric. The assessment of these routes
depends on the travellers’ preferences and constraints. Preferences are regarded as
the travellers’ soft demands or objective(s), while the constraints are considered to
be the travellers’ hard demands. Figure 5.2 depicts a high level architecture of the
TCTP. A variety of sensing devices are deployed to probe traffic and gather the
contextual traffic information. This information is gathered, aggregated, and used
for future predictions using various ATISs. In the proposed design, it is assumed
that a designated ATIS is available for the TCTP which can be used for further
routing purposes. The ATIS is responsible for identifying the area of interest R as
well as various contextual information pertaining to R. Snow and rain precipitation,
black ice, as well as the traffic speed and road occupancy are few examples of the
information that can be obtained from an ATIS service provider.

   The doctrine based recommendation unit is a key component of the developed
TCTP module. As seen in Figure 5.2 and described in Equation 5.1, this module will
obtain the source stri the destination f tri and the doctrine Γtri from the traveller.
It will also receive the traffic attributes, Ar , and the area of interest, R, from the
ATIS. This unit will compute the cost value ξr . ξr is a single value that represents
the conclusion of the doctrine assessment unit according to the chosen doctrine, Γtri .

                                          85
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE


                                                                                 ·   Chosen trip plans (set of
                                                                                     strategies)

                                                                                 ·   Doctrine Satisfaction Index


                                                                    ·    Source (str)
                                                                    ·    Destination (ftr)              Traveler Interaction
Observational Attributes




                                                                    ·    Doctrine Γx                           unit
                                                                    ·    Constraints
  Trip Environment




                                                   Events Enquiry
                                    ATIS                             Doctrine based
                                                      Request
                                                                    recommendation
                                                                                                 r
                             (Advanced Traveler                                                         Path Finding unit
                             Information System)       Traffic          module
                                                   Attributes Ar
                                                                                             · Γx
                                                                                             ·   str
                                                                                             ·   ftr   Decision Aid Module




                               Figure 5.2: Schematic diagram of the TCTP module.

Hence, different doctrines can lead to different ξr values.

              The traveller interacts with the TCTP module through the traveller decision aid
unit. The traveller presents his/her travel preferences and monetary and temporal
constraints to the TCTP through this unit. This unit will inform the doctrine-based
recommendation unit about the travellers’ chosen doctrine(s). Once the ξr values are
computed, this module will determine and suggest the best route according to the
travellers’ expressed constraints.


5.5                        Road Recommendation Assessment Using Hi-
                           erarchical Fuzzy Inference Approach

Central to the road’s recommendation assessment are the preferences of the travellers.
These preferences may span various aspects such as safety, speed, or a weighted


                                                                    86
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



combination of both. By integrating the various pieces of contextual information and
routing preferences, the TCTP module will perform a traveller-centric assessment
to produce a recommendation value for each feasible route. This process can be
computationally intractable if traditional crisp computing approaches are employed.
Therefore, tools of soft computing are chosen, whereby the inputs to the doctrine-
based recommendation unit are represented as linguistic/fuzzy concepts.

   The criteria that are used in this research to identify the feasible routes are
twofolds: 1) hard constraints such as monetary and temporal constraints, and 2)
personal preferences such as road safety, reported traffic speed, and road occupancy.
Road safety is defined as a function of weather conditions and road conditions. The
presence/absence of snow and black-ice as well as the traffic’s speed and congestion
are all considered when assessing the safety of any road segment. These factors are
chosen in an exemplary context, as more factors influencing trip planning can be
employed, as discussed in [94].


5.5.1     Fuzzy Inference Engine in TCTP Module

The fuzzy inference engine in the TCTP module, as depicted in Figure 5.3, receives
various traffic information from the ATIS. The received information is then fuzzified
so they belong to predefined fuzzy logic subsets. For instance, speed is fuzzified into
slow, moderate, or fast. These subsets are represented by generalized bell-shaped
membership functions. The membership functions are chosen for all doctrines through
a process of trial-and-error. For example, if the road segment has black ice and
snow, then we would adjust the membership functions and tune the rules to have the
segment assessed as unsafe. The membership functions used in the TCTP module
for speed, safety and congestion as well as the road recommendation level are shown
in Table 5.1.

                                          87
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE


                                            · Doctrine Γx
                                            · R(str,ftr)




                                              Knowledge Base




         Ar                      μ(Ar)      Rule Based Inference   ( r)                      r   Decision Aid
ATIS             Fuzzification
                                                  System
                                                                          De-Fuzzification           Unit




                                         Doctrine Recommendation
                                                  Module



       Figure 5.3: Inner schematic of the doctrine based recommendation module.

5.5.2         Concept of Doctrine in TCTP Module

Although most travellers would desire a short journey time, they also have other
preferences. For example, traveller may express interest in preferences such as safety,
comfortability, and scenery entertainment, among others. The TCTP module ad-
dresses these preferences with the concept of doctrine. Traveller’s doctrine, Γtri , is
a set of beliefs based on which the road recommendation unit perceives the environ-
ment. The doctrine determines the way in which the roads are assessed: negatively
or positively. Doctrines allow for travellers to prioritize their preferences, which ef-
fectively leads to a change in the road recommendation cost value. Based on this
change, each doctrine might produce a different preferred path for the same routing
problem.

   Three doctrines are defined in this chapter as strategic options for the travellers.
The first doctrine is the speed doctrine: the roads that have high traffic speed are


                                                         88
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



             Table 5.1: Membership function used in the TCTP system.
 Fuzzy Logic Sets                         Membership Functions
                                                                                                                   Membership function plots
                                       FIS Variables

                                                                             Slow
                                                                            Slow                              Moderate
                                                                                                               Moderate                                         FastFast
                                                                    1


                                     Safty Situation-Assessment




 Average speed                   Average-speed
                                                                  0.5




                                   congestion
                                                                    0
                                                                        0          10       20     30           40         50        60      70            80      90      100     110
                                                                                                                 input variable "Average-speed"



                                                                                                                    Membership function plots
                                       FIS Variables
                                                                               Safe
                                                                               Safe                                SafeWithCaution
                                                                                                                      SafeWithCaution                                   UnSafe
                                                                                                                                                                          Unsafe
                                                                    1


                                     Safty Situation-Assessment




 Road safety                     Average-speed
                                                                  0.5




                                   congestion
                                                                    0
                                                                        0          0.1       0.2        0.3         0.4        0.5         0.6      0.7          0.8       0.9      1
                                                                                                                      input variable "Safty"



                                                                                                                   Membership function plots
                                      FIS Variables

                                                                            NoCongestion
                                                                            No-Congestion                            Moderate
                                                                                                                      Moderate                         Heavy
                                                                                                                                                        heavy     stop-and-go
                                                                                                                                                              StopAndGo
                                                                   1


                                     Safty Situation-Assessment




 Congestion                      Average-speed
                                                                  0.5




                                  congestion
                                                                   0
                                                                        0          0.1       0.2    0.3             0.4        0.5        0.6       0.7          0.8       0.9     1
                                                                                                                   input variable "congestion"



                                                                                                                    Membership function plots
                                       FIS Variables

                                                                        Recommended
                                                                        Recommended                        MarginallyRecommended
                                                                                                        MarginallyRecommended    NotRecommended
                                                                                                                                        NotRecommended
                                                                    1


                                     Safty Situation-Assessment




 Road recommendation level       Average-speed
                                                                  0.5




                                   congestion
                                                                    0
                                                                        0          0.1       0.2        0.3          0.4        0.5        0.6       0.7         0.8       0.9      1
                                                                                                              output variable "Situation-Assessment"




recommended. In the speed doctrine, the highest weight, γi , is assigned to the average
speed attribute, Saverage , in each road segment. The second doctrine is named the
safety doctrine: if the road is safe, then it is recommended. In this doctrine the highest
weight, γi , is given to the safety index, σr (stri , f tri ). Nevertheless, safety is a vague


                                                              89
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



concept. For simplicity, safety is defined in terms of the weather conditions that may
complicate driving and compromise the travellers’ safety. The third doctrine is named
the compound doctrines and is concerned equally with safety and speed. If speed and
safety demands are relatively satisfied, then the road segment is recommended.

5.5.2.1    The Speed Doctrine

These doctrines are implemented using the fuzzy inference engine. The speed doctrine
is represented as follows:

IF IsSpeedLow
     Then NotRecommendedRoad

The speed index is given a weight that is higher than the weights assigned to the other
road attributes Alri s. This means that the road congestion and safety index are still
being considered in this doctrine. For example, in the case that speed is moderate
and there is heavy snow, the road is regarded as not recommended. The following
rule shows this relationship:

IF IsSpeedModerate & IsUnSafeRoad
& IsHeavyCongestion
     Then NotRecommendedRoad

5.5.2.2    The Safety Doctrine

In the safety doctrine, the safety index, σr (stri , f tri ), is given the highest weight among
the other attributes. The following rule shows this restriction:

IF IsUnSafe
     Then NotRecommendedRoad

                                              90
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



In addition, speed and congestion attributes are not ignored in the safety doctrine.
For example, the following rule shows that for a road with a moderate safety index,
it is assessed as not recommended if speed is low and the congestion is high:


IF IsSpeedLow & IsSafeWithCaution
& IsHeavyCongestion
     Then NotRecommendedRoad


On the other hand, under the same safety index, but with better speed/congestion
conditions, the road is considered to be recommended:


IF IsSpeedModerate & IsSafeWithCaution
& IsNoCongestion
     Then RecommendTheRoad


5.5.2.3   The Compound Doctrine

For the compound doctrine, the following rules examine the safety index, σr (stri , f tri ),
and the speed index, Saverage , to formulate a road segment assessment:


IF IsSafeRoad & IsSpeedSufficient
& IsNoCongestion
     Then RecommendTheRoad
IF IsSpeedLow
     Then NotRecommendedRoad
IF IsUnSafe
     Then NotRecommendedRoad




                                            91
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



It can be seen that, in this doctrine, equal weights are assigned to the speed and
safety attributes, while lower weights are assigned to the other attributes.

   The route recommendation assessment in all three doctrines requires a comprehen-
sive understanding of the road safety and the traffic congestion assessment process.
For the assessment process to be effective for all doctrines, a hierarchical approach is
devised. The safety index is inferred based on two road attributes: black ice and the
amount of accumulated snow. The following inference rules show an example of the
safety index assessment for inspected road segments:


IF IsNoBlackIce & IsNoSnow
     Then IsSafeRoad
IF IsLightSnow & IsNoBlackIce
     Then IsSafeWithCaution
IF &IsHeavySnow&IsBlackIce
     Then IsUnsafe


   Traffic congestion is another index that is inferred from known attributes: the road
segment’s width and occupancy. The following rules show the process of estimating
traffic congestions for road segments:


IF IsMediumWideness & IsLowOccupancy
     Then IsNoCongestion
IF IsWideWideness & IsModerateOccupancy
     Then IsModeratCongestion
IF IsExtrHighOccupancy
     Then IsStpGoCongestion



                                          92
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



                                     Road Recommendation Level




           Road Safety                     Traffic Speed                         Congesiton




    Snow                 Black Ice                               Road Wideness           Road Occupancy




       Figure 5.4: The hierarchical order in the situation assessment system.

   As shown in Figure 5.4, safety and congestion as basic assessment criteria are
assessed based on the data provided by the ATIS. Since more sensory/historical data
can be added at the basic level, the process of producing the basic assessment values
can be expanded without increasing the complexity of the assessment process. The
two levels of assessment are detailed in Table 5.2, highlighting the different ranges of
the input values. The output value of the road recommendation level is the cost value,
ξr , of the assessed road segment. The hierarchical design allows for the integration of
more doctrines into the TCTP module.

   While it is the responsibility of the doctrine-based recommendation unit to assess
each road segment, the optimum route is determined by the decision aid unit. In the
next section, the decision making procedure is discussed.




                                                  93
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



                Table 5.2: The TCTP Module’s Fuzzification Scheme.
   Contextual Information Range         Membership Function         Hierarchical level
                         0 - 37%        1- Open
   Road Occupancy       20 - 70%        2- Moderate                   First level
                        60 - 92%        3- High load
                       80 - 100%        4- Extremely high
                         0-4m           1- Narrow
     Road width        2.5 - 6.8 m      2- Medium                     First level
                        5 - 12 m        3- Wide
                          0 - 0.4       1- No snow
     Snow degree        0.25 - 0.8      2- Light snow                 First level
                          0.6 - 1       3- Heavy snow
                             0          1- No black ice
       Black ice             1          2- Black ice                  First level
                         0 - 39%        1- Wide Open Road
      Congestion        15 - 80%        2- Moderate Congestion       Second level
                        60 - 95%        3- Heavy Congestion
                       95 - 100%        4- Stop and Go
                         0 - 0.55       1- Safe
        Safety         0.17 - 0.87      2- Safe with caution         Second level
                          0.6 - 1       3- Unsafe
                          0 - 35        1- slow
    Average speed    15 - 80 Km/hr      2-Medium                     Second level
                         50 - 120       3- Fast
                         0 - 0.31       1- Recommended
 Road recommendation   0.15 - 0.75      2- Marginally Recommended    Output level
                         0.58 - 1       3- Not Recommended


5.6      Decision-Making Procedure for Route Selec-
         tion Problem

The final decision about the optimum route is approached as an optimization problem.
The optimum path is the one that takes the traveller from his/her initial location
to the target destination, subject to the traveller’s constraints. To determine the
optimum route, two factors are considered. The first is the monetary allowance for
the trip, which would include the cash to be spent on gas, toll roads, and parking,
among others. The other factor is the traveller’s desired journey time. The TCTP
module takes advantage of these factors to explore routing options that are optimum

                                        94
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



in a broad sense as they go beyond the shortest distance and the shortest time in
defining optimality. Due to the doctrine’s influence, the optimum route might not
prove to be the one with the shortest trip time or the shortest distance.



                                                                                                     Toronto




                S




                         (a) Road network map covering the area of interest taken.


                                                                                         p
                                                                         8           n   9       o        11
                                                                     j
                                                         f       4
                                                3
                                                                                 m
                                                                         k




                                                                                                      q


                                                                             7
                                          z




                                                                                                     10
                                                                 g




                                                                                                      Toronto
                                                    e




                                                                                 l




                London                                                                       r
                                                                     i




           1                b         2
                                                                                 6
            a




                                x              c             5       h
               12

               (b) A schematic graph corresponding to the road network of interest.

    Figure 5.5: Mapping a satellite map to graph based on the area of interest.


   The decision aid unit in the TCTP module has two types of input: 1) The trav-
eller’s constraints (i.e., trip-time and trip-monetary constraints) and 2) the cost of

                                                    95
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



each road segment, ξi . The decision is to find the optimum route, rOpt , that minimizes
the cost, ξr , subject to the traveller’s temporal, τr , and monetary, ψ, constraints. The
trip is formulated as a graph-based combinatorial problem. Road segments, Lr , are
previously specified by the ATIS. Each li ∈ Lr has a cost value, ξi , that is computed
by the doctrine-based recommendation unit.

   The problem of finding the best route can now be stated as follows: given a graph
G = (V, E), where V is the set of nodes (vertices) in the graph, and E denotes the
edges in the graph, find the route with minimum cost. The graph represents an area of
interest, R(stri , f tri ), that includes the starting point, stri , and the destination point,
f tri , of the trip. The ATIS defines the area of interest prior to the trip planning to
limit the search space, as shown Figure 5.5. The goal is to find the best route, rOpt ,
with minimum cost value, ξr . Travellers are using vehicles for their commute from one
point to another. The trip-planning problem with preferences windows is formulated
as follows:
                                                  X
                                  rOpt = min              ξrij xij                       (5.2)
                                                 ∀i,j∈E

Subject to:
                                
                 X       X      1
                                     if i is a starting node
                   xij −   xji = −1 if i is a destination node , ∀i                      (5.3)
                                
                 j       j      
                                 0    otherwise
                                 X
                                   tij xij ⩽ τ k                                         (5.4)
                                       i,j∈A
                                      X
                                              mij xij ⩽ ψ k                              (5.5)
                                      i,j∈A

                                         xij ∈ {0, 1}                                    (5.6)

where
ξr = Recommendation value,

                                                96
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



E = Set of nodes in the net,
τ = Temporal constraint,
ψ = Monetary constraint window,
tij = Travel time over the segment ij ,
mij = Cost of travel over the segment ij ,
k = Trip query index,
xij is the decision variable representing the road segments and is defined as
                             (
                               1 if the road segment is selected
                       xij =                                                    (5.7)
                               0 otherwise

The Constraint in Equation 5.3 stipulates that the driver leaves the starting point
and eventually arrives at the end point and never uses the same road segment twice.
The inequality in Equation 5.4 states that the trip time is never more than τ , as
indicated at the query time k. The inequality in Equation 5.5 ensures that the total
cost of the road segment does not exceed ψ at query time k. The last constraint
in Equation 5.6 is the integrity constraint. Finally, this problem can be solved as a
binary integer problem.

   The objective function in Equation 5.2 is a cost function that is computed based
on the chosen doctrine. Each doctrine can be viewed as an independent soft objec-
tive. In terms of hard objectives, the formulation will have to accommodate more
constraints corresponding to the desired hard demands. If the optimization function
was infeasible, the optimization problem becomes an unconstrained routing problem
that can be solved using Dijkstra’s algorithm. Next, two measures of assessment that
can be used to compare the module’s trip suggestions with the preferences of the
travellers are defined.




                                          97
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



Doctrine Satisfaction Index

The TCTP module provides travellers with individualized routes reflecting their pref-
erences. For the travellers to be able to understand the quality of the suggested route,
the TCTP module associate each route with a doctrine satisfaction index. Further-
more, the doctrine satisfaction index can be used within the TMP framework to order
the different routes according to their corresponding doctrine satisfaction index.

    For traveler tri , the minimum trip cost value, ξr , for the optimal route, rOpt , is
used to compute the doctrine satisfaction index, DSi . For each road segment li , li ∈
                             P
Lr , there is ξi , where ξr = ∀li ∈Lr ξi . Furthermore, ∀ li ∈ Lr , there is a known trip
distance |li |. DSi is defined as follows:
                                                 X
                                      |Lr | =             |li |                     (5.8)
                                                ∀li ∈Lr

                                              X ξi ∗ |li |
                                   DSi =                          .                 (5.9)
                                             ∀li ∈Lr
                                                       |Lr |

Correspondingly, road doctrine satisfaction index DSr can be categorized into four
levels:

 DSr ∈ {Highly satisfied, Satisfied, Marginally satisfied, Unsatisfied} . (5.10)

An example of the computation of the route doctrine satisfaction index DSr is shown
in Figure 5.6. The satisfaction levels are mapped to the three membership functions
of the road recommendation unit. For instance, if DSi is computed to be 0.2, then
the DSr is fuzzified as Highly satisfied.




                                                98
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE




          Highly Satisfied   Satisfied    Marginally        Unsatisfied      DSi
                                          Satisfied


            Figure 5.6: Doctrine satisfaction index computation process.

Safety-Risk Exposure Index

Additionally, for the safety doctrine, a trip safety-risk exposure index is provided.
Travellers who choose to use this doctrine will be provided with figures and numbers
reflecting their safety-risk exposure during the trip. The safety-risk index is computed
cumulatively throughout the trip. It is possible that after a repetitive exposure to a
low-risk activity, the overall safety risk can be assessed as a medium cumulative risk.


5.7     Individualized Trip Planning Effects on The
        Concentration Problem

The traffic concentration problem is an unavoidable side-effect of the wide-use of
smart routing systems. The problem, as discussed in length in Chapter 2, occurs
when multiple-travellers share the same advice regarding their routing plans. This
problem is one of the flow control problems affected by two factors: 1) the traffic


                                          99
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



information; the available information represents the reality and thus can’t be altered.
2) The method through which the trip planning system handles the information affects
the decision making process, which may subsequently exasperate the problem. In
addition, the current ATISs are planning their trips in a non-traveller-centric manner.
They aim to find the route with the minimum cost without considering the overall
impact of this decision on the other travellers or on the system. Therefore, the overall
system performance may degrade [45]. The concentration problem is a result of this
form of planning.

   On the other hand, even though the TCTP module is a selfish trip planner that
aims to minimize the trip cost for the traveller, the TCTP module deals with the
provided information differently through the use of doctrines. The rationale is that,
if travellers are allowed to affect the trip planning directly through expressing their
preferences, their plans will have a better chance of diversifying the routing choices.
In other words, each traveller who employs the TCTP module will have an ATIS that
is tuned to his/her preferences.


5.8      Simulation Work

The TCTP module, as explained in Section 5.4, depends on various sources of infor-
mation. For our scenarios, the following assumptions are made:


  1. The ATIS is available and can provide the travellers with areas of interest,
      online traffic attributes Ar , and predictions regarding the traffic information.

  2. Communications between the travellers and the ATIS are established and main-
      tained at all times.



                                          100
                                                                                                                        Help


TERACTIVE MAP

Road closure, condition and construction information is available through our hands free 511 automated service or on Twitter!
                                          Simply dial 511 or follow us @511Ontario!

                              CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE
elect information to
isplay on map:

losures & Restrictions
                              For the ATIS, Ontario’s 511 interactive map, managed by the ministry of transporta-
     Incidents and Closures
     Today's Roadwork
                              tion in Ontario and shown in Figure 5.7, is used to provide us with traffic and road
     Planned Roadwork
                              conditions. In addition to various weather and traffic Application Program Interfaces
  Traffic & Road Info
     Construction
     Traffic Flow (GTA)
     Google Traffic
     HOV Lanes


  Road Conditions

                                       Highway 7 [ Kitchener - Waterloo ]
  RWIS Cameras
                                       Last Updated: 2015-04-23 13:20:49 Visibility:

  Traffic Cameras
Select a Traﬃc Camera




/map.shtml                                                                                                               Page 1 of 3
                                                   Figure 5.7: Ontario’s 511 Interaction TIS map.

                              (APIs), Google Maps is used to obtain real-time information. The APIs provide us
                              with areas of interest containing various routes connecting the starting point and the
                              end point. Google Maps is known for its popularity as an ATIS, in form of web/mobile
                              API, and therefore it has been chosen in this work for the purpose of comparison [95].



                                 To demonstrate the efficiency of the TCTP module, an experimental work of three
                              parts is carried out. In the first part, the functionality of the doctrine-based unit is
                              discussed. We demonstrate the use of all three doctrines in the recommendation
                              assessment for all road segments within an area of interest R. In the second part,
                              the TCTP module’s performance is validated by comparing it with Google Maps’
                              performance. Furthermore, the doctrines’ performance is examined under various
                              scenarios. In the third part, the TCTP module’s impact on the system’s overall effi-
                              ciency is investigated. For this purpose, through the investigation of various scenarios,


                                                                               101
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



in which the travellers are using either the TCTP’s doctrines or Google Maps, the
concentration problem is discussed.

                   Table 5.3: The implementation of the FIS for all road segments.
xij   Road Width     Snow    Black Ice   Occupancy      Saverage     Safety     Road Recommendation   Road Recommendation   Road Recommendation
                                                       (km/hr)     Assessment     (Speed Doctrine)      (Safety Doctrine)   (Compound Doctrine)
a         6          low       No        med to high      20          0.17              0.73                   0.47                 0.73
x         9          low       No        med to low       86          0.17              0.14                   0.08                0.145
b         6          low       No           low           70          0.17             0.224                   0.13                0.224
c         9          low       No        med to high      47          0.17              0.45                   0.4                  0.45
z         9          high      No        med to low       100         0.86              0.43                   0.9                 0.819
e         3         medium     Yes          low           71          0.87              0.48                   0.90                0.817
f         9          low       No        med to low       80          0.17              0.16                  0.105                0.158
g         3         medium     No        med to low       91          0.55              0.15                  0.465                0.181
h         9          low       No           high          35          0.17              0.82                   0.7                 0.787
i         9          low       No           low           95          0.17             0.138                   0.07                0.135
j         9          low       No        med to low       100         0.17             0.135                   0.07                0.133
k         9          low       No           low          80.1         0.17             0.158                   0.07                0.158
l         9          low       No        med to low       82          0.17             0.165                   0.12                0.175
m         9          low       No        med to high      30          0.17             0.658                  0.313                0.465
n         12         low       No           high          30          0.17             0.665                   0.47                0.465
o         12         low       No           high          15          0.17              0.82                   0.47                0.791
p         9          low       No           low           110         0.17              0.13                   0.07                 0.13
q         9          low       No           high          20          0.17             0.829                  0.471                0.738
r         9          low       No           high          40          0.17               0.6                  0.465                 0.47




5.8.1          Part I: Evaluation of The Doctrine Based Recommen-
               dation Unit

An important part of the developed system is the Doctrine Based Recommendation
unit. As described so far, the unit utilizes a fuzzy inference system to produce road
recommendation values in the form of road segments’ costs. In this subsection, the
functionality of the doctrine based recommendation unit is discussed.

      As shown in Table 5.3, for the same values of road’s safety index, average speed,
and congestion levels, the output varies from recommended to not recommended
according to the chosen doctrine. For example, according to the safety doctrine, road
segment “a” is recommended to a certain degree. The same road segment has a much
higher cost value according to the other two doctrines. This demonstrates that for
the safety doctrine, the safety assessment of the road has contributed the most to
the final road recommendation value. Conversely, road segment “e” has a high cost

                                                                         102
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



according to the safety doctrine as opposed to the speed doctrine. In both cases, the
compound doctrine was influenced by either the low reported speed value for “a” of
the low safety assessment for “e”. Furthermore, the safety and the speed doctrine
consider all attributes contributing to the routing process. For instance, according to
the speed doctrine, road segment “x” had an edge cost lower than segment “z” even
though the average speed in segment “z” was higher. This is due to the fact that
is the safety index is higher in “z” than in “x”. Moreover, even though the safety
index was almost the same for all road segments, these road segments had different
cost values according to the safety doctrine due to the various values of speed and
congestion indices.


5.8.2     Part II: Experimental Implementation and Results

The developed TCTP module is simulated using all three doctrines. The final sugges-
tions are compared with Google Maps’ suggestions for the same trips. Examples of
the attributes of the simulated roads, as shown in Figure 5.5(b), are detailed in Table
5.4. Various attributes, Ar s, are used to simulate a dynamic environment. In the fol-
lowing subsections, the doctrines’ effect on the trip planning as well as the doctrine
satisfaction index DSr are investigated for a variety of preferences and constraints.


5.8.2.1   Doctrine Effect on Trip Planning and Doctrine Satisfaction Index

To test the optimality of the routes suggested by the TCTP module with respect to
the travellers’ doctrines, three travellers equipped with the TCTP module’s available
doctrines are simulated. The final routing suggestions as well as Google Maps’ sugges-
tions are depicted in Figure 5.8. The doctrine satisfaction indices are shown in Table
5.5. It can be seen that the TCTP module provides the travellers with the routes that
are influenced by their doctrine as much as possible. The doctrine-based optimum

                                         103
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



                                                                      Trip
                                                                      Dsr   Time = 185 Minutes
                                                                          = Satisfied
                                                                    Max.
                                                            Toronto Trip   Speed=
                                                                         Time = 145 83km/hr
                                                                                    Minutes
                                                                      Max.
                                                                      Min. Speed=
                                                                             Speed=87km/hr
                                                                                      40km/hr
                                                                      Min. Speed= 65.7km/hr
                                                                      Trip Safety Index=0.4
                                                                      Avg. Speed= 75km/hr
                                                                      Trip
                                                                      Trip   Distance=
                                                                           Safety        192km
                                                                                  Index=0.07
                                                                      Trip Distance= 192km




               (a) Traveller using TCTP module in the speed doctrine.




             (b) Traveller using TCTP module in the compound doctrine.


                                                            Toronto
                                                                      Dsr = Satisfied
                                                                      Trip Time = 190 Minutes
                                                                      Max. Speed= 88km/hr
                                                                      Min. Speed= 25.7km/hr
                                                                      Avg. Speed= 65km/hr
                                                                      Trip Safety Index=0.03
                                                                      Trip Distance= 203km




               (c) Traveller using TCTP module in the safety doctrine.




                         (d) Traveller using Google Maps.

  Figure 5.8: Comparison between TCTP module’s doctrines and Google Maps.

                                        104
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



               Table 5.4: Examples of real-time traffic attributes Ar .
 xij      Slimit Price Snow              Black Ice       Occupancy   Saverage
        (km/hr)                                                     (km/hr)
  a         60     0    low                  No         med to high   slow
  x        100    0     low                  No         med to low    fast
  b         80    0     low                  No            low        fast
  c        100    0     low                  No         med to high medium
  z        100    0    high                  No         med to low    fast
  m        100     0    low                  No         med to high   slow
  p        100    12    low                  No            low        fast
  q        100    0     low                  No            high       slow
  r        100    0     low                  No            high       slow

routes are the ones that reflect the traveller’s preferences and constraints. Therefore,
in this particular scenario, it can be seen that all travellers were able to achieve an
acceptable level of satisfaction. Furthermore, the safety index for all travellers can
be mapped to the fuzzy set Safe as shown in Table 5.1 and Table 5.2. However, this
value is normalized throughout the trip. Hence, using the speed doctrine and the
compound doctrine, it is possible that the suggested routes have segments with high
safety-risk index as oppose to the suggestions according to the safety doctrine.

       Table 5.5: Routing feedback using the TCTP module and Google Maps.
                      Trip planner      Doctrine/mode    DSr
                   The TCTP module           Speed     Satisfied
                   The TCTP module        Compound     Satisfied
                   The TCTP module          Safety     Satisfied
                      Google Maps        Fastest route   NA


   Even though the TCTP module is not developed to compete with the existing
navigation solutions but rather to complement their shortcomings, it is found that

                                          105
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



Google Maps’ initial suggestion to be noteworthy. Google Maps suggested two routes
with 3 minutes’ difference between their estimated trip times. The second path is
actually the same path suggested according to the speed doctrine. However, the
TCTP module estimated the trip time to take 20 minutes more than Google Maps’
estimation. Interestingly, the trip time provided by Google Maps can be achieved if
the travellers were able to maintain the maximum speed throughout the trip whether
driving through downtown areas or on the highways. This assumption might not be
accurate; especially, with the presence of an accident on the highway as well as the
construction in and around the destination area, as shown in Figure 5.8(d). In the
following scenarios, the different suggestions of each doctrine under various monetary
and temporal constraints are investigated.

5.8.2.2   Comparing TCTP Module’s Different Doctrines with Open and
          Limited Resources

In this section, we investigate the TCTP module’s performance when presented with
different monetary and temporal constraints. Three travellers are dispatched into the

     Table 5.6: Doctrine satisfaction levels for the TCTP module’s doctrines.
       Trip planner       Doctrine/mode Safety Index             DSr
     The TCTP module           Speed               0.4    Marginally Satisfied
     The TCTP module        Compound             0.315         Satisfied
     The TCTP module           Safety             0.17         Satisfied

simulation environment. All travellers have unlimited resources with respect to the
trip monetary allowance and desired journey time. Each traveller is assigned a unique
TCTP doctrine. All three travellers have to start from the same source, stri , and the
same destination, f tri . To clearly indicate the difference between the three doctrines,
speed and safety obstacles are presented in various roads in the form of heavy snow
as well as accidental delays. In this scenario, the criterion based on which a plan can

                                          106
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



                                                  250




                                                  200
       Route lenght from London to Toronto (Km)




                                                                                                                  TCTP using speed
                                                                                                                  doctrine


                                                  150                                                             TCTP using safety
                                                                                                                  doctrine

                                                                                                                  TCTP using
                                                                                                                  compound
                                                                                                                  doctrine
                                                  100




                                                  50




                                                    0
                                                        0     50     100     150          200   250   300   350
                                                                              Trip time (min)




                                                            Figure 5.9: Path-planning for preference-based trip.

be viewed as successful is the doctrine satisfaction index.

   As can be seen in Figure 5.9 and Table 5.6, due to the variety of obstacles made
against the travellers, the trip times were noticeably longer than usual. Furthermore,
travellers using the compound and safety doctrines were satisfied with the outcome
since safety concerns were addressed. However, since speed is the main requirement
for the traveller with the speed doctrine, the result came with doctrine satisfaction
assessment of marginally satisfied. In general, the doctrine based navigation system
was able to process the information differently for each traveller. Hence, it was able
to produced unique suggestions matching the travellers’ preferences to a great degree.

   In the second use-case, we compare the suggestions provide to three travellers,
all of which are using the speed doctrine. However, each traveller has his/her own


                                                                                          107
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



set of monetary constraints. Our aim is to demonstrate the response of our system
according to the hard demands of each traveller.

                                                     250




                                                     200                    Toronto
          Route lenght from London to Toronto (Km)




                                                                                                   Toronto
                                                                                                             Toronto


                                                     150                                                                     TCTP Decision For 25
                                                                                                                             Cash unit
                                                                                                                             TCTP Decision For 10
                                                                                                                             Cash units
                                                     100                                                                     TCTP Decision for 2
                                                                                                                             Cash units




                                                      50




                                                       0
                                                           0   50   100   150        200          250        300       350
                                                                          Trip time (min)




Figure 5.10: Route decision for travellers using TCTP system in speed doctrine with
different monetary constraints.

   In the simulated environment, certain road segments were, as indicated in Table
5.4, assigned toll cost values: when a traveller crosses these road segment, he/she
pays a price for the use of that segment. Other road segments were toll-free, and no
monetary cost is incurred as the vehicle traverses them.

   As shown in in Figure 5.10, when the monetary allowance is relatively high, the
TCTP module has a higher chance of choosing the best possible route. However,
when the monetary allowance decreases, the system is forced to choose a route that
is relatively slow. Since two travellers have monetary constraints of less than 12
price units, the travellers will have to avoid the toll segment ”p” and use the toll-
free segments ”n” → ”o”. The journey time difference between the traveller with an

                                                                                            108
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



allowance of 25 cash units and the traveller with an allowance of 2 cash units is about
115 minutes.

                                   250


                                                                   TorontoToronto
                                   200                                              Toronto
     Total Distance Crossed (km)




                                                                                                Safety doctrine with
                                   150
                                                                                                time limit 400 min
                                                                                                Safety doctrine with
                                   100                                                          time limit 250 min
                                                                                                Safety doctrine with
                                                                                                time limit 200 min
                                   50


                                    0
                                         0   50   100        150          200   250       300
                                                        Trip Time (min)




Figure 5.11: Comparison of route decisions for the TCTP module in safety doctrine
for different temporal constraints.



5.8.2.3                              Comparing The Safety Doctrine for Different Time Windows

The third use-case involves three travellers who are using the safety doctrine under
limited constraints. The main constraint that can influence the decision of the TCTP
module under the safety doctrine is the desired journey time. As shown in Figure
5.11, the travellers who are using the TCTP module with the safety doctrine were
able to meet the journey time constraints. However, as shown in Figure 5.12, the
level of safety-risk exposure changes according to the different temporal constraints.
It can be seen that when an open journey time is permitted, the safety-risk exposure
factor remains stable at a low level for the entire trip. This result shows that using


                                                                          109
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



                              0.95
                              0.90
                              0.85
                              0.80
                              0.75
                              0.70
                              0.65
        Risk Exposure Level



                              0.60
                              0.55
                              0.50
                                                                                    Time Limit of 400 mins
                              0.45
                              0.40                                                  Time Limit of 250 mins
                              0.35
                                                                                    Time limit of 200 mins
                              0.30
                              0.25
                              0.20
                              0.15
                              0.10
                              0.05
                              0.00
                                     0   25 50 75 100 125 150 175 200 225 250 275
                                                    Trip Time (min)



 Figure 5.12: The effect of changing the time window on the safety-risk exposure.

the safety doctrine, the TCTP module functions properly by keeping the safety-risk
exposure to low levels.

   As shown in Figure 5.12, the first traveller with a journey time limit of 400 minutes
has sustained a constant low level of safety risk exposure at all times during the trip.
However, the other two travellers, who were not given an open time, had different
plans for their trips. The traveller with a journey time limit of 250 minutes was
exposed to constant medium safety-risk exposure for about 40 minutes. On the other
hand, the traveller with a journey time limit of 200 minutes was exposed to high
safety-risk exposure for 80 minutes and then low risk for another 10 minutes. The
trip times for the three travellers are shown in Figure 5.11.

   A comparison between the plans of the speed doctrine and the safety doctrine
with a time window of 250 minutes reveals that the plans according to the safety

                                                                      110
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE


                               1

                              0.9

                              0.8

                                                                            The TCTP using speed
        Risk Exposure Level
                              0.7
                                                                            doctrine
                              0.6

                              0.5
                                                                            The TCTP using safety
                              0.4                                           doctrine with time
                              0.3
                                                                            limit 250 mins

                              0.2

                              0.1

                               0
                                    0   50   100         150    200   250
                                             Trip time (min)



   Figure 5.13: Comparison of risk exposure in the safety mode and speed mode.

doctrine have less safety-risk exposure than those of the speed doctrine, as shown
in Figure 5.13. In conclusion, as can be seen in Figures 5.10 through 5.13, it can
be noted that the decision regarding the best route varies according to the chosen
doctrines and imposed constraints.


5.8.3                          Part III: Individualized Trip Planning’s Effects on Traf-
                               fic Flow

In this part, we examine the effect of the TCTP module on the traffic flow of a
large number of vehicles. In the previous simulation parts, we have established that
the TCTP module is at least as good as any other routing system that uses online
information. This means that the TCTP module can be also prone to the traffic
concentration problem. The traffic concentration problem occurs when a large number
of vehicles attempt to travel within the same area at the same time window and receive
the same routing suggestions.

   To investigate this issue, we have simulated 200 vehicles, equipped with the TCTP
module, to plan trips from London, ON to Toronto, ON. For comparison purposes,

                                                               111
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



another 200 vehicles are simulated to use Google Maps as their in-vehicle guidance
solution. All vehicles equipped with the TCTP module are equally likely to have any

     Table 5.7: System performance using Google Maps vs The TCTP module.
             Road Segment Google Maps TCTP module’s Doctrines
                   a              0                  152
                   b            200                  152
                   x              0                   48
                   z              0                   62
                   c            200                  138
                    r           200                  131
                   e              0                    3
                   g              0                    6
                    f             0                   59
                   q            200                  131
                   p              0                   69


of the three offered doctrines such that each traveller randomly and uniformly chooses
one of the three doctrines. As we can see in Table 5.7, when Google Maps is used,
during a window of 30 minutes, it consistently offers a single preferred path: “b”
→ “c” → “h” → “r” (the arc leading to the destination node is “r”). The problem
that can be observed is that regardless of the difference in the trip starting times,
all vehicles were sent along the road segment “b”. Furthermore, all of the vehicles
were sent across “c”, “r” and “q”. This is a clear example of the traffic concentration
problem. The guidance system consistently provides the same advice for all travellers
within the same area until the system’s traffic conditions are degraded. Additionally,
there is no self-correction mechanism in deployment thus far to prevent the traffic
conditions from worsening. In comparison, when giving more weight to factors such
as safety, we see that nearly 25% of the traffic was directed through “a” → “x”. As
shown in Table 5.7, it can be observed that some travellers chose the shorter route,
“b” → “c” → “h” → “r”, while other travellers chose the route “f” → “j”→ “p”


                                         112
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



→ “q”. Next, we discuss and compare the impact of the TCTP module and Google
Maps on the system’s efficiency.


5.8.3.1    System Efficiency Analysis

To analyze the efficiency of the TCTP module and Google Maps, the Price of Anarchy
(PoA) us used. The PoA is the ratio between the optimum system performance and
the worst system performance [86]:

                                         Worst Equilibrium
                                P oA =                                                    (5.11)
                                         Optimum Outcome

The PoA ratio is referred to as the coordination ratio, which describes the system
degradation caused by the travellers’ selfish behaviour as well as the effect of the
provided information on the decision making process [87]. Therefore, its use as
a tool of analysis is deemed appropriate for our application. The analysis is per-
formed on the sub-graph Ĝ. This graph covers the following nodes in Figure 5.5:
V̂ = {2, 3, 4, 5, 6, 8, 9, 10, 11} and Ê = {z, f, j, p, c, h, r, q}. For Ĝ, we have limited the
investigated paths to two routes as shown in Figure 5.14. The 200 vehicles are dis-
tributed over these two routes from stri to f tri . To simplify the analysis, the transition
from one route to another is neglected.

   The quadratic function of cli = ali · (x2 + x) has been chosen to represent the
congestion cost function. There are several suggestions in the literature with regard
to the possible cost functions, ranging from linear functions to M/G/1-based repre-
sentations [85]. In general, the cost functions for all paths in one network can be of
the same class or of different classes. Furthermore, the simulated network used to
identify the PoA can be a simple one or an elaborately complex one. Nevertheless,
with the proper reduction and approximation, the worst PoA can always be found.
For better insight into these topics, the subject can be reviewed in [85–87], in which

                                              113
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



it is covered in great lengths. For simplicity, we have chosen the quadratic function
to emphasize the traffic concentration problem and its impact on the system per-
formance. This function represents a cost value that can be interpreted in terms of
various factors such as congestion, CO2 emissions in a given area, and prevalence to
accidents, among others.

   As shown in Figure 5.14, the two routes have different coefficient values for their
quadratic functions. These values represent the length ratio between the two routes.




                                           142 km        Route B




                s                                                    D




                                           126 km

                       Route A




          Figure 5.14: Alternative routes with quadratic latency function.

Since both routes have similar attributes except for their total distance, the decision
regarding the best route from a selfish perspective is simple: the shortest path. In-
cidentally, this selfish solution is the same one that was suggested by Google Maps.
Route A will be chosen most of the times over route B unless there is a noticeable
change in journey time for route A. According to this system, all travellers will have
the same advice regarding the route with the least cost, which might lead to the traffic
concentration problem. On the other hand, to achieve an ideal traffic distribution,


                                          114
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



                      Table 5.8: System performance analysis.
 Chosen Route Optimum Performance    Worst Performance   Google Maps   The TCTP Module
   Route A           105                      0              200             131
   Route B            95                    200               0               69
  Overall cost      21,435                 45,426          40,200           22,750
     PoA               1                     2.1            1.87             1.06


the traffic should be split among the alternative routes to minimize the overall cost.
However, this will require a central control system, which is virtually impossible to
implement. Even if it was possible to have a central control system, it will result in
some of the travellers being offered routes against their preferences.

   Due to the simplicity of this scenario, we are able to find the cost values of the
optimum case scenario and worst case scenario of the traffic distribution. These
values are used to set upper and lower limits for Google Maps and the developed
TCTP module. As can be seen in Table 5.8, the optimum case scenario would be
splitting the traffic in nearly two halves between the two routes. Nevertheless, from
the travellers’ perspective, some of these plans are not desired since they offer the
longer route. The worst case scenario would be when all travellers use Route B,
which will result in a maximum overall cost. For Google Maps, it is observed that
for a period of more than 30 minutes the advice for all travellers was to use Route A,
seen as the optimum route from an individual’s point of view. On the other hand, the
travellers were split among the two routes when they use the TCTP module. Even
though most travellers chose route A, a significant number of them chose route B as
their preferred path according to their preferences. This shows the effect that the
doctrines might have on the traffic distribution and the overall system performance.
Due to this diversity in the routing suggestions, the TCTP shows a superior PoA
performance as compared to Google Maps.




                                         115
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE


                                                   Route 2
                                                                       7
                                                   d
                               1.04(x2 + x)

                           3
                     a
                                                                                      h
             1                                         Route 3            1.04(x2 + x)
                                b
                                         x2 + x
                                                            5
                                              e
                     2
             1.18(x + x)                                         x2 + x
                                     4
                                                                   f
                 s                                                                i
                                g                                                         9
                                                                              6               k
                                    1.18(x2 + x)
                           2
                                         c        Route 1


     Figure 5.15: Routes with quadratic latency function for downtown areas.

5.8.3.2   The Concentration Problem in Downtown Areas

The concentration problem is often associated with traffic oscillation in downtown
areas. In the following scenario, we demonstrate using 4000 vehicles in real-time
simulation the differences in suggestions provided by the TCTP module and those
provided by Google Maps, Microsoft’s Bing Maps, and Nokia’s HERE Maps. The
routes and the suggested system cost function are shown in Figure 5.15.

            Table 5.9: System performance analysis for downtown area.
          Chosen    Optimum      Google Bing HERE             The
          Routes Performance Maps Maps Maps TCTP module
          Route1       1333       1000   4000     4000        845
          Route2       1334       3000      0       0         2180
          Route3       1333         0       0       0         975
           POA           1        2.04    2.91    2.91        1.28

   As shown in Table 5.9, the ultimate strategy would be to split the traffic evenly
among all three routes. However, for travellers that are relying on Bing’s Maps or
HERE’s Maps, all traffic is directed along one path regardless of the changes that
occur to the network. These changes prompted Google Maps to adjust its plans to

                                              116
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



suggest faster alternative routes. That is, the traffic is sent along one route until
a congestion occurs; then, the traffic is sent to an alternative route until it is also
congested. The TCTP module, on the other hand, is less affected by the oscillation
problem since speed is a priority for only a portion of the population. Therefore,
there is more stability in the network. Furthermore, as shown in Table 5.9, the
TCTP-based PoA emerged is superior to the other trip planning solutions. Hence,
the results establish the efficiency and the superiority of the converging equilibrium.


5.9      Role of TCTP Module in The TMP Frame-
         work

The TCTP Module is discussed thus far as an independent in-vehicle guidance sys-
tem. For each routing query, the module produces one optimum path per doctrine.
Each path has a doctrine satisfaction index associated with it. The travellers have the
option of choosing multiple doctrines and arranging the suggested routes according
to their DSr values. The route with the highest index is the preferred route. There-
fore, the travellers are to able order their doctrines according to their preferences to
preserve Nash’s axiom of rationality. In other words, for each doctrine, Γtr
                                                                          j , we have
                                                                            i


 tri
rOpt (Γtr
       j ) = pi . According to the number of available doctrines and their order of pri-
          i



orities, we have P tri = ptr
                         i tri          tri        tri  tri   tri
                           1 , p2 , .., pn } where p1 = rOpt (Γj ) such that j = 1, ..., n,

where n is the number of doctrines.

   As shown through the experimental scenarios, the equilibrium resulted from the
TCTP is efficient in improving the overall social cost of the system. Therefore, the
TCTP module and the TMP Framework by extension are poised to deal with the non-
cooperative team trip planning game. Furthermore, the strategies created according
to the various doctrines can be used in the bargaining game in the cooperative trip


                                           117
CHAPTER 5. TRAVELLER-CENTRIC TRIP PLANNING MODULE



planning module. In the next chapter, the TCTP is used to provide the travellers
with an ordered set of strategies that can be utilized in the cooperative game.


5.10      Conclusion

In this chapter, a traveller-centric trip planning (TCTP) module was introduced. A
full description of the module was presented with emphasis on the doctrine based
recommendation unit and the decision-aid unit. To implement the various doctrines,
a hierarchical fuzzy system was developed. An optimization based approach was used
to find the optimum route. Through the use of the TCTP module, travellers were
allowed to be proactive in choosing their routes. The rationale behind this design is to
diversify the trip planning process by invoking personal preferences into the routing
process at the early stages. Therefore, the concept of doctrines was highlighted as an
improvement to the existing trip planning techniques.

   The traffic concentration problem was used as a prime example to demonstrate
the effectiveness of using a personalized trip planner to diversify and improve the net-
work’s performance. Hence, the quality of the emerged equilibrium was established.




                                          118
Chapter 6

Treatment of The Territory
Sharing Problem 1

6.1         Introduction

In this chapter, I develop a multi-travellers resource sharing game: the Territory
Sharing Game. This game is formulated such that the travellers can achieve through
cooperation a regret-free outcome that guarantees the welfare of the system. The
proposed cooperative model is extended to allow for the deployment of no-regret dy-
namics and as such, the final outcome will converge to a coarse correlated equilibrium.
Additionally, the previously introduced notions of solution existence and stability are
revisited. Several simulated scenarios are introduced to demonstrate the effectiveness
of the Team Mobility Planning framework.


6.2         Social Taxi Networks

Triggered by the ubiquitous use of information technology, a new economical business
model has emerged: the sharing economy. The sharing economy is a platform in which
   1
       The research work in this chapter has appeared in part in [96] and [97]


                                                 119
CHAPTER 6.     TREATMENT OF THE TERRITORY SHARING PROBLEM



people cooperate using technology to share what can be otherwise an un-utilized
inventory on fee/non-fee basis [98]. One application of interest is the social taxi
networks [99–102], known as the ride-sourcing platform and free-floating car sharing
systems. I coin the term social taxi networks to describe ride-sourcing applications
where the service is delivered to riders by utilizing a network of private vehicles. Taxi
drivers in these networks communicate with their customers through smartphone
applications (Apps). Lyft and Uber are prime examples of such social networks [103].
In this particular sense, the social taxi is similar to a traditional taxi since the provider
of the service does not share the destination with the service user, as opposed to ride-
sharing applications [104].

   The treatment of the territory sharing problem can be observed in literature when
examining some of the relocation algorithms for traditional taxis [105] as well as the
ride-sharing applications [106]. The main goal of these algorithms is to (re)distribute
service providers, such as taxis, in a manner that guarantees that the maximum
number of customers is served.

   With regards to traditional taxis, the operator has complete control over a fleet
of vehicles. Thus, the relocation of vehicles is subject to cost/benefit criteria. This
model is similar to the models proposed for some of the social ride-sharing platforms.
For example, in [107], Weikl and Bogenberger investigated the possible relocation
strategies of the so-called free-floating car sharing systems. They describe two possible
strategies: user-based and operator-based. According to the user-based strategy, the
users are incentivized by lower costs to use the system despite its long waiting times
and intermittent service availability. Nevertheless, not all customers can be influenced
by such incentives. According to the operator-based strategy, the number of service-
providers is increased to cover all areas. This case assumes that there is complete
control over the service providers. The problem with using these two models in

                                            120
CHAPTER 6.     TREATMENT OF THE TERRITORY SHARING PROBLEM



social taxi networks is that they do not accommodate the autonomy of the service-
providers. For instance, a vehicle owner may prefer to operate in a low density
residential area due to its close proximity to their living/work place. On the other
hand, most traditional taxi companies might regard that area as a low priority area
due to its low population density. If social networks had the same relocation model,
the low density areas will be out of coverage.

   In the current social taxi networks, service-providers and service-users are inde-
pendent from the operator. Thus, similar to the user-based strategy, the only manner
in which the operator can influence the process is by controlling the fare-prices ac-
cording to the state of supply and demand. This scheme is problematic since it creates
situations in which either the service-users have to pay an expensive fare due to the
lack of services, or the service-provider receives lower fare-prices due to high supply
of services.

   The main concern with the traditional relocation systems is that they operate on
the basis of the optimization of the overall system performance, neglecting the welfare
of the system users: service-providers and service-users. In this thesis, the territory
sharing problem is developed to include the aforementioned concerns as an explicit
aspect of the problem.


6.3       Territory Sharing Problem

In social taxi-networks, an increasing number of commuters rely on smartphone apps
that allow them to find a transportation service based on their locations. Likewise,
service providers ( i.e., taxi drivers) are dependent on smartphone apps to connect
them with potential customers based on their geographical proximity. Since these
apps operate on a location basis, and the drivers choose their own territory, a distur-

                                         121
CHAPTER 6.    TREATMENT OF THE TERRITORY SHARING PROBLEM



bance in the supply and demand chain is inevitable. The rational thinking of each taxi
driver is to choose an area with an elevated chance of having potential customers. For
example, downtown areas and shopping districts are areas that have high popularity
among customers. Many of these customers are in need for door-to-door transporta-
tion services. However, since this is common knowledge, most service providers will
target these areas. This will lead to a situation in which we have some areas oversat-
urated with service providers, and other areas that have low to no existence of service
providers. Furthermore, the majority of the smartphone apps governing the social
taxi networks have a dynamic fare-rate that changes based on the availability of the
service. For peak time periods, the fare-prices are increased and vice versa. This
phenomenon is known as the tragedy of the commons [108], and it is pertinent to the
situation in which the resources are common and the users are selfish decision makers.
I call the problem of managing the routes among drivers based on their preferences
the territory sharing game.

   There are various issues that can render the territory sharing game a challenging
problem. First, there is the issue of formulating the game such that a solution model
can be designed. The game consists of three parties: the players, the smartphone app,
and the resources. The smart application can be a participant or a game moderator.
Depending on its intended role, the game set-up will be different. Furthermore, if
the players use the resources as strategies to play among themselves, then the game
can be either symmetric or asymmetric. In symmetric games, the players possess
the same sets of strategies. For example, if there are only three possible actions
and all players have these actions as possible strategies, then the game is symmetric.
However, asymmetric games are more general in the sense that the players may have
non-identical sets of strategies. Hence, it is important to determine whether the game
is symmetric or asymmetric.


                                         122
CHAPTER 6.     TREATMENT OF THE TERRITORY SHARING PROBLEM



   Furthermore, once a game’s nature is defined, an additional problem arises in
determining a solution algorithm that can yield a stable outcome. A stable outcome
is a self enforcing outcome that meets certain criteria. This is the second challenge
in defining the territory sharing game. In regards to game theory, a stable solution
constitutes a stable equilibrium. Identifying the equilibrium sought will assist in
designing the solution model. It will also guide the assessment process of the obtained
solution, which leads to the third challenge: the evaluation of the effect of the solution
model on the overall performance (i.e., the welfare of the system). As discussed thus
far, the territory sharing problem suffers from the tragedy of the commons; hence,
a stable outcome does not guarantee the efficiency of resource utilization. To assess
the (in)efficiency of the proposed solution, the Price of Anarchy (PoA) is used.

   In this chapter, a game theoretic formulation for the territory sharing problem is
developed. The model describes the problem as a cooperative game in which players
with asymmetric sets of strategies cooperate to reach strategic agreements, despite
the competition over the resources. An extended version of the bargaining-based
solution model introduced in Chapter 4 is developed to allow for the competition
procedure to take place, while it facilitates the achievement of the final agreement.
The agreement can be enforced using the social taxi networks moderator (i.e., the
smartphone app). To ensure that the final solution corresponds to a stable equilib-
rium, the bargaining framework utilizes the no-regret approach which results in a
coarse correlated equilibrium.


6.3.1     Game Description

The ability to enforce the final agreement situates the smartphone app in a position
to monitor and moderate, to a certain degree, the territory sharing game. The app
will not force drivers to make certain decisions. However, it can incentivize the drivers

                                           123
CHAPTER 6.     TREATMENT OF THE TERRITORY SHARING PROBLEM



to participate in the game on the promise that the benefits of this game will outweigh
any alternatives. Furthermore, the app can limit the number of participating drivers
according to the service demands in certain areas. Thus, the problem of finding the
right number of players can be solved.

   The desired outcome of the game is for drivers to agree collectively on the use
of certain strategies. The drivers will make their agreement based on their best
interests. The smartphone app will combine the localization functionality with the
decisions committed by the drivers. The app will force the drivers to commit to
their announced decisions should they wish to remain in the game. Through this
arrangement, a binding agreement is established; and the role of the app ends here.
The solution model will balance the process of supply and demand such that the
services are available at optimal times for all customers.


6.3.2     Problem Formulation

We consider a group of drivers T R = {tr1 , tr2 , , , , , trN }, each of which is request-
ing to have ownership of specific territories As. Each driver chooses several areas
                                                                                       tr
of interest such that Atri = Atr
                                 i tri        tri
                                   1 , A2 , , An    with the pre-assigned prices C A i =
n tr      tri     tri
                      o
     i
  cA1 , cA2 , , cAN . These territories are in the form of paths in the same area such
                        tr   tr
that Atri = P tri , C A i =CP i , and P tri ptr
                                             i tri tr
                                               1 , p2 , , pn
                                                             i
                                                               . For each path, ptr
                                                                                 j , a regu-
                                                                                   i

                                            tri
latory body Π assigns the usage-price cpj . This usage-price is equal for all drivers.
                                                                          tri
Let P tri be the set of strategies, represented by their actions, and C pj be the utility
function for driver tri over ptr
                              j . P
                                i   tri
                                        is a compact, differentiable, convex set for which
                       tr
the usage-cost set C P i is computed via a positive non decreasing function. That is,
P tri is a bounded closed set that contains all of the desired strategies such that each
strategy will yield a positive utility value.
                                            tr
   The game Σ is a 3-tuple (T R, P tri , C P i ) cooperative territory sharing game. The

                                            124
CHAPTER 6.        TREATMENT OF THE TERRITORY SHARING PROBLEM



regulatory body, Π, receives requests to reserve areas from the drivers. The regulatory
                      tr
body computes C P i based on the drivers’ concentration in the areas of interest
and send this information to the drivers as well as the information about where the
                                tr
drivers are situated. C P i represent the drivers’ expected fare price deduction for
each territory, i.e., the “loss” for every driver due to the declining fare rate. Once
                           tr
the drivers receive C P i , they start the communication to reach an agreement with
regards to their chosen strategies (i.e., paths). Furthermore, Π defines a general cost
function C. C represents the overall system cost, given the action of the drivers,
             tr
whereas C P i is a personalized cost function for each driver.

   Since the drivers are impacted by their individual decisions, a cooperative scheme
is needed to achieve the following:
                                                      N
                                                      X        tri
                                      C(s) = min            C pj                    (6.1)
                                                ∀pj
                                                        1

such that
                                              N
                                              X               tr
                                     C(s) ≤         C(ptr
                                                       j ∗ , pj
                                                          i     −i
                                                                   )                (6.2)
                                              i=1

Equation 6.1 describes the problem as a game in which the goal is to have a minimum
overall cost. Furthermore, in Equation 6.2 the game is expected to arrive at an
equilibrium as a competitive game such that if any player unilaterally changed his/her
strategy to another strategy, the overall outcome wouldn’t improve.


6.3.3       Solution Formulation

Similar to the discussion in Chapter 5, the game described so far has two aspects. The
first aspect is the cost that each driver has to pay. Drivers would like to choose strate-
gies that guarantee them the lowest possible conflict cost. The Travellers-Centric Trip
Planning (TCTP) module is used to handle the personal strategies such that each

                                                125
CHAPTER 6.    TREATMENT OF THE TERRITORY SHARING PROBLEM



driver will have few strategies reflecting their preferences. The second aspect is the
overall cost value that results from using the system. An overall cost minimization
might require the drivers to cooperate. Drivers who are most interested in increasing
their gains or reducing their cost values should form coalitions (Ss). The purpose
of these coalitions is to provide their members with a platform through which they
can make strategic agreements with regards to the utilization of mutual resources.
The resource sharing game is faced usually with the problem of forming cooperating
groups that adhere to their agreements. For our targeted application, this is made
simple. Customers contact the smartphone app expressing their interest in having
a door-to-door transportation service. The drivers contact the app expressing their
availability to provide this service. Both parties have no direct interaction, and their
communications are managed by the app. Therefore, the smartphone app can force
the social taxi drivers to abide by their established agreements.

   Nevertheless, the drivers have no interest in joining an agreement that will not
benefit them. Subsequently, the solution should guarantee two outcomes. The first
outcome is related to the drivers’ geographical distribution such that the smartphone
app will assign appropriate cost values for various areas based on customer concen-
tration levels. The second outcome is achieved when the drivers are guaranteed to
have their gains increase, when they join the cooperative game. These outcomes are
best described by the game’s core:
              (                                                           )
                        X                      X
   Core(c) = x ∈ RN |      xi (N ) = c(N ) and   xi (s) ≤ c(s)∀s ∈ 2N \ ∅          (6.3)
                         i∈N                     i∈S

As seen in Equation 6.3, the drivers are interested in joining a cooperative endeavour
if they are sure that they will individually benefit from cooperation. The core for-
mulation in Equation 6.3 corresponds to the requirements indicated in Equation 6.1
and Equation 6.2.

                                          126
CHAPTER 6.    TREATMENT OF THE TERRITORY SHARING PROBLEM



6.3.4     Existence and (In)Efficiency of Game Theoretic Solu-
          tions: No-regret Models

Before discussing the existence and efficiency of the proposed solution model, it is
important to discuss the various equilibria as they relate to the developed cooperative
game, as summarized in Figure 6.1. In literature, there is a wide range of problems
with a game theoretic presentation. A game theoretic set-up does not guarantee the
existence of a solution. A solution exists in a game when an equilibrium outcome
converges at the end of the game. Generally, there are three types of equilibria:
dominant equilibria, Nash equilibria, and correlated equilibria [109, 110], with each
type having its own variants. The dominant equilibria exist if players within a game
have strategies that can provide them with the best outcome regardless of the possible
strategies of other players. However, for the majority of resource sharing games such a
scenario is rare. Nash equilibrium has two main variants: pure equilibria and mixed
equilibria. Pure equilibria can be found and analyzed, but they don’t exist at all
times. On the other hand, the mixed equilibria always exist, but it is difficult to
be found. The correlated equilibrium can be seen as a general case of Nash’s mixed
equilibrium. The correlated equilibrium has two attractive features: first, it always
exists, and it can be found; second, the correlated equilibrium analysis is suitable for
games with subjective strategies. The correlated equilibrium is primarily described
as an outcome of a game in which a random device sends a signal to the players
describing/assessing a situation of interest. Therefore, through the signal, the device
can affect the players and correlate their choices [110]. In [111], Cigler and Faltings
have argued that the existence of a smart device is not needed to produce a correlated
equilibrium. Alternatively, for the equilibrium to be produced, it is sufficient to play
the game repeatedly and as such, the players will learn from previous rounds such
that they incorporate their knowledge in subsequent rounds [112].

                                          127
CHAPTER 6.     TREATMENT OF THE TERRITORY SHARING PROBLEM



   According to the team mobility planning framework, drivers view the environment
subjectively based on their chosen doctrines. Therefore, they have a fundamentally
different understanding and view of the same event. Hence, their negotiation process
is governed by their subjective views and subjective utility values. Furthermore, the
smartphone app is managing the communication between the drivers; thus, it permits
only the drivers within the same area to participate in the game according to certain
criteria defined by the app. Therefore, by virtue of having the app, the territory
sharing game can be defined as a correlated game with correlated equilibria. However,
this definition will pose a major concern of forcing the players to 1) have complete
information about other participants in the game, and 2) to have sets of available
strategies that are uniformed and symmetrical for all participants. The failure to
meet these conditions will limit the successful outcome of the territory sharing game.
In most cases, the players are private individuals who would not broadcast their
strategies and will not share their expected gains. Furthermore, the symmetry of the
game is difficult to achieve since the players have subjective doctrine-based strategies
that are personalized to their preferences. This asymmetry of the territory sharing
game, and the use of the TCTP module as a mean of strategizing for drivers, would
give rise to a problematic situation if the game is viewed as a non-cooperative pure or
mixed game. That is, the drivers are incapable of forming expectations of the other
drivers’ actions. The game’s incomplete information and asymmetry are challenging
intrinsic aspects of the territory sharing game.

   The game’s incomplete information might give rise to regrets among players as the
game progresses. The need to have no-regret in the game should be addressed as a
part of the need to have a stable, self enforcing outcome. The correlated equilibrium
might not be sufficient to deal with the regret aspect of the game, where the outcome
will result in a poor equilibrium, hence the regret. It is possible to mitigate the regret


                                           128
CHAPTER 6.    TREATMENT OF THE TERRITORY SHARING PROBLEM



by “sequentializing” the game such that the repetitive partaking in the game should
lead to the vanishing of regret. This outcome corresponds to a coarse correlated
equilibrium such that the process of game sequentialization will produce a regret-free
outcome through probabilistic strategizing.

   The discussion thus far has progressed in a manner in which the different forms of
team trip planning will lead to 1) a pure or mixed-equilibrium as argued in Chapter
4 and shown in Chapter 5, 2) a correlated equilibrium as discussed earlier via either
the smartphone app or the repetitiveness of the game, or 3) a coarse correlated
equilibrium. These equilibria are inter-related such that each equilibrium encompasses
the previous ones as shown in Figure 6.1

                                               Achieved using the Extended
                            CCE                       Bargaining model
                                                 (Smartphone app+repetitive
                                                       play over T)
                             CE

                                                        Achieved using the
                            MNE                     Extended Bargaining model
                                                       (Smartphone app)


                                                       Achieved using the TCTP
                                                       Module with Probabilistic
                                                            Replanning
                            PNE
                                                  Achieved using Pure
                                                Strategies from the TCTP
                                                         Module



Figure 6.1: The different equilibria in order of simplicity and existence. The original
concept of the Figure appears in [113]



   The coarse correlated equilibrium is a correlated equilibrium that is smoothed.
Smooth games admit canonical bounds of the Price of Anarchy (PoA) such that the

                                         129
CHAPTER 6.    TREATMENT OF THE TERRITORY SHARING PROBLEM



in(efficiency) of the outcome is mitigated/eliminated [113]. Furthermore, the PoA is
the most commonly used criteria in assessing the (in)efficiency of a solution. The
PoA, as defined in Chapter 4, is an index that measures the impact of the selfish
behaviour of the system’s users on the overall system performance by comparing the
worst equilibrium with the best possible outcome. For the resource sharing problems,
there are several assessments of the PoA values under various assumptions. For
example, Johari and Tsitsiklis argued in [114] that for players who have formulated
an estimation regarding the impact of their actions on the prices, the lower bound
for the aggregated utility is 75% of the best case scenario. The reason for the tight
lower bound is that the players are conscious of the consequences of their actions,
which subsequently affects their choices. For other scenarios that have less desirable
conditions, the PoA’s lower bounds decrease. In [115], Bachrach et al. proposed that
for a wide-range of coalitional games, in which the players expect their utilities to be
at least equal to their individual non-cooperative contribution/cost values, the strong
PoA is 50% of the optimum scenario. This variation of the lower and upper bounds
is attributed to the specific details of the games and the proposed solution methods.
Nonetheless, for various games, these bounds provide a general expectation of the
gains and losses due to the adoption of the cooperational approaches as opposed to
the non-cooperational approaches.

   Next, we discuss the integration of the coarse correlated equilibria, the smoothness
of the game, and the PoA bounds into the bargaining model, initially described in
Chapter 4.




                                          130
CHAPTER 6.    TREATMENT OF THE TERRITORY SHARING PROBLEM



6.4     Extended Bargaining Model

The previous discussion highlighted the fact that the team trip planning game has
mixed elements of cooperation and non-cooperation. The bargaining model, as de-
scribed in Chapter 4, is cooperative in the sense that the final outcome is not self-
enforced but enforced through a binding agreement. Furthermore, the cooperative
nature of the team trip planning game is a major aspect in the construction of the
territory sharing problem as a cooperative game. Nevertheless, the later analysis
has heavily deployed tools that have been conventionally used for non-cooperative
games. This is hardly a dichotomous employment of these tools and solution meth-
ods. The cooperative and non-cooperative aspects of game theory are not viewed as
opposing branches. They are rather viewed as two possible methods of approaching
team planning problems from two different perspectives and as such, depending on
the application, the analyses may overlap. To better highlight the relationship be-
tween cooperative and non-cooperative games we quote R. J. Aumann: “Formally,
cooperative games may be considered a special case of non-cooperative games, in the
sense that one may build the negotiation and enforcement procedure explicitly into the
extensive form of the game. Historically, however, this has not been the mainstream
approach. Rather, cooperative theory starts out with a formalization of games (the
coalitional form) that abstracts away altogether from procedures and form the ques-
tion of how each player can best manipulate them for his own benefits; it concentrates,
instead, on the possibilities for agreement” [116]. The solution model in this research
work follows the formal definition of cooperative games.

   In contrast to the work in many of the recent publications, I have developed a
solution model that has a negotiation procedure between the players while the final
agreement is enforced through mutual threat or through the game moderator. Hence,


                                         131
CHAPTER 6.     TREATMENT OF THE TERRITORY SHARING PROBLEM



similar to Proposition 4.2.1, in the territory sharing game, it is assumed that the
drivers will give up on a preferred strategy during the process of negotiation in the
pursuit of an agreement. This assumption might contradict Equation 6.2. Therefore,
we start by reformulating Equation 6.2 such that for a series of sequential negotiation
rounds and agreed upon sets of actions (P 1 , P 2 , P 3 , , , P T ) over T time, Equation 6.2
becomes
                                                  N
                                      1        1X              tr−i
                                        C(s) ≤       C(ptr
                                                        j ∗ , pj
                                                           i
                                                                    )                                  (6.4)
                                      T        T i=1
Proof
                                       T                     T X
                                                               N
                                                                                t
                                       X                     X
                                                 t
                                            C(s ) =                       C(stri )                     (6.5)
                                        1                     1       1
                           T
                           X             T X
                                         X N
                                                        tr−i
                                 C(s ) =t
                                             [C(ptr
                                                 j ∗ , pj
                                                    i
                                                             ) + ∆tri ,t ]                             (6.6)
                            1                    1       1
                                                                              trt
                                      ∆tri ,t = C(st ) − C(ptr
                                                            j ∗ , pj
                                                               i     −i
                                                                        )                              (6.7)

The dual use of the sequential playing and the smartphone app as a “referee” can
guarantee that we have a correlated equilibrium (CE). However, to guarantee that
the drivers will have regret-free outcomes, the smoothness assumption detailed in
[46, 109, 117] is used to formulate the following relationship:
                           N
                           X                tr
                                 C(ptr
                                    j ∗ , pj
                                       i     −i
                                                ) ≤ λ · C(ptr             tri
                                                           j ∗ ) + µ · C(pj )
                                                              i
                                                                                                       (6.8)
                           i=1

Therefore,
              T                  T                            T                      T X
                                                                                       N
                                                                                 t
              X                  X                            X                      X
                       t
                    C(s ) ≤            λ · C(ptr
                                              j∗ ) +
                                                i
                                                                      µ · C(ptr
                                                                             j )+
                                                                               i
                                                                                             ∆Xi ,t    (6.9)
                1                 1                               1                  1   1

For each tri , the no-regret model is used to present the following assumption
                                                 T
                                                 X
                                                         ∆tri ,t ≤ 0                                  (6.10)
                                                     1


                                                             132
CHAPTER 6.     TREATMENT OF THE TERRITORY SHARING PROBLEM



Hence
                           1         1              1            t
                             C(st ) ≤ λ · C(ptr
                                             j∗ ) +
                                               i
                                                      µ · C(ptr
                                                             j )
                                                               i
                                                                                        (6.11)
                           T         T              T


    For the territory sharing game, Equation 6.9 and Equation 6.10 can be expressed
as follows:
              T               T                   T                  T X
                                                                       N
                                                                 t
              X               X                   X                  X
                       t
                    C(s ) ≤       λ · C(ptr
                                         j∗ ) +
                                           i
                                                      µ · C(ptr
                                                             j )−
                                                               i
                                                                             ∆tri ,t    (6.12)
               1              1                   1                  1   1

and
                                          T
                                          X
                                              ∆tri ,t ≥ 0,                              (6.13)
                                          1

where
ptr
 j ∗ = The optimum strategy of player tri ,
    i



T = Time window and t ∈ T ,
λ, µ = Smoothness parameters such that λ > 0 and µ < 1,
∆tri ,t = The gain/cost incurred by driver tri at instance t.
The game according to Equation 6.8-6.13 allows for the integration of “no regret”
dynamics resulting in a coarse correlated equilibrium (CCE).

    The bargaining model operates similarly to the model described in Chapter 4. Ad-
ditionally, the smartphone app Π plays an integral role in assigning a cost function for
                                     tr
each area. These cost values (C P i s) are communicated to the drivers. Furthermore,
                                                                                   tr
the values can be unique to the drivers such that the cost value for C P 1 can be dif-
               tr
ferent than C P 2 . This method is not to centralize the game but to force the drivers
to withhold their agreements. Should a driver deviate from an agreement, Π can raise
the cost value to prevent the driver from profiting. Furthermore, by controlling the
prices, Π can control the number of competing drivers per area. Otherwise, the prices
are the same for all players. In all cases, the decisions regarding the strategies are

                                               133
CHAPTER 6.    TREATMENT OF THE TERRITORY SHARING PROBLEM


                             tr
made with correlation to C P i .
                                       tr
   Once the drivers receive their C P i s, they start arranging their areas in order
of their preferences. According to their chosen doctrines, and using their TCTP
modules, they communicate their strategies to each other via Π. The identity and
the number of the drivers involved in the game are decided by Π. Therefore, a
case in which the supply and demand are out of balance is avoided. The pairwise
negotiation will proceed as discussed in Chapter 4. Once the drivers agree on their
chosen strategies, they communicate their agreement to the smartphone app Π. The
agreement will then be enforced, and no driver can change their strategy.

   The drivers have the right to play the game once and then move on to a different
                                                          tr
area, or they may join the game again. However, the C P i can be different for each
round and not necessarily repeated. Therefore, the choices made by the drivers are
strictly correlated with the existence of the smartphone app Π. In the case that
Π should relinquish its control over the cost values of various areas, the choices of
the players in each round become correlated with their choices in previous rounds.
The number of rounds, players, and the cost prices are inferred from the smoothing
process of the game such that the outcome converges to a no-regret model.

   Next, a simulation work that discusses the territory sharing game and its solutions
according to the developed no-regret-based bargaining model is presented.


6.5     Simulation Work

In this simulation work, N drivers who have access to two business areas are simulated.
Each area has two paths. Each driver is required to choose at least two non-identical
paths. The number of drivers (N ) can vary from one experimental set up to another.

   Through this simulation, we first demonstrate the territory sharing game with

                                            134
CHAPTER 6.     TREATMENT OF THE TERRITORY SHARING PROBLEM



different number of players discussing the expected gains/losses. We will also examine
the validity of Equation 6.11 for our model. The simulation work will examine the
value of ∆tri for all players, if the game was to be played for a period of 30 days.
Furthermore, the efficiency of the game model is examined using the Price of Anarchy
(PoA). PoA is computed as the following:
                                                       tr
                                                 PN pj i
                                         maxpj  1 C
                                P oA =               tr                            (6.14)
                                                    pj i
                                         minpj N
                                              P
                                                1 C

Next, the behaviour of our model for 10 drivers is demonstrated.


6.5.1     Territory Sharing Beween 10 Drivers

In this scenario, 10 drivers randomly choose their sets of strategies. Their profits are
penalized by the smartphone app according to their chosen territories. If two drivers
chose the same path, the path price will be increased by 2 price units for each driver.
Therefore, their collective goal from playing this game is to minimize their overall
sharing incidents as well as their individual penalties.

   Each player starts the game by broadcasting a set of strategies that has only
two alternatives ptr
                 i tri
                  1 , p2  . All drivers announce that their preferred strategy is
p1 , and each driver will compute the overall sharing incidents, as shown in Table
6.1. According to Equation 6.12, and as shown in Table 6.2, various coalitions are
formed.   After the coalitions are established, the first round of negotiation begins.
The coalition formation rounds are governed by the two conditions of rationality and
efficiency, as indicated in Equation 6.3. As seen in Table 6.1, for the first round, the
second condition is met. However, for tr4 and tr9 , they see their price shares increasing
since they joined their respective coalitions. Therefore, over two rounds, the drivers
are allowed to examine independently their cost values outside of their coalition.


                                           135
CHAPTER 6.       TREATMENT OF THE TERRITORY SHARING PROBLEM



             Table 6.1: Negotiations for cooperative territory sharing game
                                            Cooperative Game Outcome
 Players                    Selfish Game                                           ∆tri
                                            1st Round 2nd Round 3rd Round
 tr1                        15              12          9         6                0
 tr2                        15              6           3         3                6
 tr3                        9               9           9         9                9
 tr4                        9               18          9         9                9
 tr5                        15              12          9         6                0
 tr6                        9               3           6         9                11
 tr7                        15              10          7         5                4
 tr8                        15              12          9         6                4
 tr9                        9               17          20        9                11
 tr10                       15              5           5         2                7
 PN =10
    1      C tri (ptr
                   j )
                     i
                            126             104         86        64               NA

              Table 6.2: Coalition formation in the territory sharing game

                Coalition No.       Coalition Members     Strategy
                                                                tr1Agreement
                                                                           tr2
                1                   tr1 , tr2                  p1tr3 , p2tr4
                2                   tr3 , tr4                  p1tr5 , p2tr7
                3                   tr5 , tr7                  p1tr6 , p2tr9
                4                   tr6 , tr9                  ptr1 8 , ptr2 10
                5                   tr8 , tr10                  p1 , p2


After the third round, they confirm that their cost values outside of their coalition
are improved, and therefore they secede from their coalitions. In this scenario, the
final grand coalition is found as follows:

                      Gnd
                            = ptr
                              1 tr2 tr3 tr4 tr5 tr6 tr7 tr8 tr9 tr10
                 PS            1 , p2 , p1 , p2 , p1 , p1 , p2 , p1 , p2 , p2      (6.15)


6.5.2      Smoothness and Convergence of CCE

The previous scenario included 10 drivers for which a cooperative solution is found.
By examining ∆tri in the previous scenario, it can be confirmed that the cooperative

                                                136
CHAPTER 6.                           TREATMENT OF THE TERRITORY SHARING PROBLEM



solution corresponds to a Nash equilibrium for the drivers. However, the possibility of
this outcome being consistent for all possible cases can be challenged. If Assumption
4.3.1 is applied and Nash equilibrium did not converge, then the no-regret approach
should come into play such that in any case we should have T1 ∆tri ,t ≤ 0, and the
                                                             P

final solution will converge to the CCE. To verify this hypothesis, more than a 1000
scenarios for various values of N were implemented, while simulating situations in
which the games are played repeatedly over a period of 30 days (T ≤ 30).

                                 Delta Value For 10 drivers     Delta Value For 15 drivers        Delta Value For 20 drivers    Delta Value For 25 drivers
                                 Delta Value For 30 drivers

               40.00




               30.00
Delta Values




               20.00




               10.00




               0.00
                       Tr1 Tr2 Tr3 Tr4 Tr5 Tr6 Tr7 Tr8 Tr9 Tr10 Tr11 Tr12 Tr13 Tr14 Tr15 Tr16 Tr17 Tr18 Tr19 Tr20 Tr21 Tr22 Tr23 Tr24 Tr25 Tr26 Tr27 Tr28 Tr29 Tr30
                                                                              Social Taxi Drivers Per Coalition




                  Figure 6.2: Values of ∆tri ,t computed over 30 days for N = 10, 15, 20, 25, 30.

                                                                                                                  PT
                 As shown in Figure 6.2, for up to 30 drivers, the                                                    1 ∆tri ,t has a positive value

reflecting the gain achieved by cooperation between drivers. This result demonstrates
the ability of our model to provide drivers with an acceptable state of equilibrium.
However, it is important to keep in mind that this case is true for when N ≤ 30,
|P tri | = 2, and |P S | = 4. If the number of players is arbitrarily increased without
offering more options, the final result may not converge to a coarse correlated equi-
librium (CCE), even if a momentary gain is found. However, an argument can be
made that with the existence of the smartphone app, the outcome will converge to a

                                                                                      137
CHAPTER 6.                                                      TREATMENT OF THE TERRITORY SHARING PROBLEM



CE.

                       As can be seen in Figure 6.3, when more drivers are allowed to compete for
customers, the overall results will not conform to Equation 6.11. Therefore, to deal
with this issue, there are two options: either to increase the value of T and observe
PT
  1 ∆tri ,t for a longer period of time, or to increase the number of offered strategies.

With the former option, a CCE may or may not converge. Whereas, with the latter
option, by diversifying and broadening the search space, we are assured to get a CCE.
With regards to our application, one of our goals is to distribute the drivers among
all possible areas which the customers frequent the most. Therefore, as more drivers
express their interest in playing the game, it is logical to increase the coverage areas.
The burden of dealing with this issue will fall on Π. For our scenario, we have added
two more paths such that |P S | = 6. For each driver, the value of |P tri | will remain
to be 2. However, each player will have a bigger “pool” of strategies to choose from.
As shown in Figure 6.4, we can see that for the same coalition formulation and over
the same period of time, a coarse correlated equilibrium has converged.
                                                                           Delta Value For 35 drivers                         Delta Value For 40 drivers                                   Delta Value For 45 drivers                Delta Value For 50 drivers


                  30.00




                  22.50




                  15.00




                   7.50
Delta Values




                   0.00




                   -7.50




                  -15.00




                  -22.50
                           Tr1   Tr2   Tr3   Tr4   Tr5   Tr6   Tr7   Tr8     Tr9 Tr10 Tr11 Tr12 Tr13 Tr14 Tr15 Tr16 Tr17 Tr18 Tr19 Tr20 Tr21 Tr22 Tr23 Tr24 Tr25 Tr26 Tr27 Tr28 Tr29 Tr30 Tr31 Tr32 Tr33 Tr34 Tr35 Tr36 Tr37 Tr38 Tr39 Tr40 Tr41 Tr42 Tr43 Tr44 Tr45 Tr46 Tr47 Tr48 Tr49 Tr50
                                                                                                                                                     Social Taxi Drivers Per Coalition




                                                                       Delta Value For 35 drivers                           Delta Value For 40 drivers                                   Delta Value For 45 drivers                Delta Value For 50 drivers


                  30.00




Figure 6.3: Values of ∆tri ,t computed over 30 days for N = (35, 40, 45, 50) with
|P S | = 4.       22.50
   Delta Values




                  15.00




                                                                                                                                                           138
                   7.50




                   0.00
                           Tr1   Tr2   Tr3   Tr4   Tr5   Tr6   Tr7   Tr8     Tr9 Tr10 Tr11 Tr12 Tr13 Tr14 Tr15 Tr16 Tr17 Tr18 Tr19 Tr20 Tr21 Tr22 Tr23 Tr24 Tr25 Tr26 Tr27 Tr28 Tr29 Tr30 Tr31 Tr32 Tr33 Tr34 Tr35 Tr36 Tr37 Tr38 Tr39 Tr40 Tr41 Tr42 Tr43 Tr44 Tr45 Tr46 Tr47 Tr48 Tr49 Tr50
                                                                                                                                                     Social Taxi Drivers Per Coalition
                   7.50




Delta Values
                   0.00




                   -7.50




                  -15.00

CHAPTER 6.                                                      TREATMENT OF THE TERRITORY SHARING PROBLEM
                  -22.50
                           Tr1   Tr2   Tr3   Tr4   Tr5   Tr6   Tr7   Tr8   Tr9 Tr10 Tr11 Tr12 Tr13 Tr14 Tr15 Tr16 Tr17 Tr18 Tr19 Tr20 Tr21 Tr22 Tr23 Tr24 Tr25 Tr26 Tr27 Tr28 Tr29 Tr30 Tr31 Tr32 Tr33 Tr34 Tr35 Tr36 Tr37 Tr38 Tr39 Tr40 Tr41 Tr42 Tr43 Tr44 Tr45 Tr46 Tr47 Tr48 Tr49 Tr50
                                                                                                                                                   Social Taxi Drivers Per Coalition




                                                                       Delta Value For 35 drivers                         Delta Value For 40 drivers                                   Delta Value For 45 drivers                Delta Value For 50 drivers


                  30.00




                  22.50
   Delta Values




                  15.00




                   7.50




                   0.00
                           Tr1   Tr2   Tr3   Tr4   Tr5   Tr6   Tr7   Tr8   Tr9 Tr10 Tr11 Tr12 Tr13 Tr14 Tr15 Tr16 Tr17 Tr18 Tr19 Tr20 Tr21 Tr22 Tr23 Tr24 Tr25 Tr26 Tr27 Tr28 Tr29 Tr30 Tr31 Tr32 Tr33 Tr34 Tr35 Tr36 Tr37 Tr38 Tr39 Tr40 Tr41 Tr42 Tr43 Tr44 Tr45 Tr46 Tr47 Tr48 Tr49 Tr50
                                                                                                                                                   Social Taxi Drivers Per Coalition




Figure 6.4: Values of ∆tri ,t computed over 30 days for N = (35, 40, 45, 50) with
|P S | = 6.

6.5.3                                         Overall System Performance

The simulation work presented has thus far shown the effectiveness of our model in
terms of the individual cost distribution and the converged equilibrium. Regardless,
since our bargaining model is a heuristic one, a stronger form of validation might
be required. For this purpose, we will use the PoA as a tool of assessment. For
N ≤= 20 we can compare the converged equilibrium with the best case scenario.
However, for N > 20 this might be difficult since the search space for |P tri | = 2 is
2 × 2N . Therefore, the assessment will include a comparison with the deterministic
best equilibrium as well as a comparison with the estimated “best” equilibrium.

                                                                                                                                                             1
6.5.3.1                                        Deterministic Equilibrium vs Achieved Equilibrium

We will use the case of N = 20 to compare the overall cost of our achieved equilibrium
with the deterministic best and worst equilibria which were determined through brute
search. As can be seen in Table 6.3, the calculated PoA for 10 days is consistently
high. In comparison, the PoA from our model is close to optimum (i.e., close to 1).


                                                                                                                                                       139
CHAPTER 6.       TREATMENT OF THE TERRITORY SHARING PROBLEM



              Table 6.3: Converged equilibrium for 20 drivers over 10 days


 Days     Best Equilibrium   Worst Equilibrium   Achieved Equilibrium   PoA    Achieved PoA
 1              370                 984                  390            2.66       1.05
 2              382                1044                  392            2.73       1.03
 3              564                1120                  592            1.99       1.05
 4              418                1260                  432            3.01       1.03
 5              306                 816                  320            2.67       1.05
 6              336                1212                  402            3.61       1.20
 7              382                1120                  392            2.93       1.03
 8              364                1022                  396            2.81       1.09
 9              348                1038                  352            2.98       1.01
 10             348                1038                  388            2.98       1.11



6.5.3.2     Estimated Equilibrium vs Achieved Equilibrium

As mentioned before, as the number of drivers increases, it becomes impossible to
find the best and worst equilibria through brute force search. Alternatively, few
assumptions are made regarding the estimated best and worst equilibria. First, the
worst equilibrium is assumed to be the converging outcome when all drivers choose
their least favoured strategy. Therefore, this can be considered as a strong upper
bound. For the lower bound (i.e., the best equilibrium), it is rather difficult to make
any form of direct estimation of the best equilibrium. Hence, we assume that the
                √       √
system’s PoA is N = 30 = 5.4, which corresponds to the PoA ratio for a 3rd
degree polynomial cost function, and from this value it is possible to compute the
best possible outcome. Obviously, these are strong assumptions. However, as seen in
Table 6.4, even though the achieved PoA is slightly worse than the case for 10 drivers,
our model’s efficiency with regards to the overall performance is demonstrated.




                                             140
CHAPTER 6.       TREATMENT OF THE TERRITORY SHARING PROBLEM



             Table 6.4: Converged equilibrium for 30 drivers over 10 days

                                                                                      √
Days   Best Equilibrium   Estimated Worst Equilibrium   Achieved Equilibrium   PoA = N    Achieved PoA
1            502                     2712                       788               5.40        1.57
2            447                     2414                       628               5.40        1.40
3            453                     2448                       795               5.40        1.75
4            468                     2526                       576               5.40        1.23
5            502                     2712                       589               5.40        1.17
6            441                     2380                       556               5.40        1.26
7            488                     2634                       602               5.40        1.23
8            478                     2580                       685               5.40        1.43
9            468                     2526                       816               5.40        1.74
10           459                     2480                       582               5.40        1.27




6.6      Conclusion

In this chapter, we described a territory sharing game for social taxi networks. In this
game, a regulatory body in form of smartphone app allows for a group of drivers to
engage in a cooperative endeavour by which they earn the right to operate in certain
attraction areas. We have extended the previously developed bargaining model to
accommodate the app as a referee for the game. A no regret based approach was
developed to ensure that the final outcome of our game will converge to a coarse
correlated equilibrium.

   To validate the developed model, we conducted an extensive experimental work.
Through this work, we demonstrate the implementation of our model, the effectiveness
of the no-regret model, and provide an analysis of the overall system efficiency by
examining the Price of Anarchy (PoA).

   The developed model has been shown to be successful in handling the various
examined scenarios. The performance was robust, and the empirical results adhered
to the theoretical formulation.



                                                  141
Chapter 7

Conclusions and Future Directions

7.1     Introduction

Team mobility planning has been a point of interest in a multitude of areas of re-
search. As an optimization problem, a variety of solutions were presented to deal with
trip planning for both individuals and groups of travellers. However, these solutions
are constrained by the nature of their applications. On the other hand, as a game
theoretic problem, multiple analyses were presented in the literature categorizing the
trip planning game as either cooperative or non-cooperative.

   The main objective of the research work in this thesis is to develop a team mo-
bility planning framework. The framework is designed to approach the team trip
planning problem as a cooperative game. Furthermore, as a modularized framework,
the traveller-centric trip planner module has been developed to independently address
the non-cooperative team trip planning. In the following sections I summarize the
major contributions of this work, and I provide suggestions for future directions.




                                         142
CHAPTER 7. CONCLUSIONS AND FUTURE DIRECTIONS



7.2      Major Contributions

  1. A game formulation of the team trip planning problem that encompasses the
      individual and the team aspects of the problem has been developed. While the
      mathematical formulation of the problem sets the foundation for the developed
      solution work, its formulation has been maintained to be general and usable for
      other possible solution models.

  2. A novel team mobility planning framework has been presented. The framework
      has been modularized such that each module in it can be considered an inde-
      pendent solution model. For example, the framework in general can be used for
      cooperative trip planning. On the other hand, the traveller-centric trip planning
      module can be used as an independent system that deals with non-cooperative
      team trip planning. Furthermore, the TCTP module has been used as a tool to
      produce behavioural based strategies that reflect the personal planning beliefs
      of the travellers.

  3. A bargaining model has been formulated to deal with the team trip planning
      game as a cooperative problem. The model in its original design has produced
      a stable outcome under an enforced agreement. Furthermore, in the case that
      an enforced agreement is not reached, the outcome will correspond with mixed
      Nash equilibria.

  4. A novel traveller-centric trip planning module has been presented. The module
      deploys hard and soft objectives to produce a trip plan that is personalized for
      each traveller. The use of this module has been shown to produce a better sys-
      tem welfare as compared to existing solutions. Furthermore, the traveller-centric
      trip planning module has been used to produce the personalized strategies for


                                         143
CHAPTER 7. CONCLUSIONS AND FUTURE DIRECTIONS



      each traveller in the team trip planning game.

  5. A novel game theoretic formulation of the territory sharing game for social taxi
      networks has been developed. The formulation has taken into account the usage
      of smartphone applications (Apps) as the medium of communication between
      the travellers. Furthermore, the game formulation has situated the smartphone
      app to be an external referee of the game. The unique position of the app
      as part of the game, but not as a player, has been used to demonstrate the
      existence of a correlated equilibrium and a coarse correlated equilibrium.

  6. An extension of the bargaining model that deals with the competitive aspect of
      the game has been presented. In conjunction with the external referee, the bar-
      gaining model has produced an outcome that corresponds to a coarse correlated
      equilibrium. The model has been extended to behave similarly to a no-regret
      model.


7.3     Future Research Directions

The research work presented in this thesis has addressed the main goals declared
herein as research gaps, and has also demonstrated the capabilities of the developed
framework in achieving these goals. Additionally, this work has uncovered other issues
that deserve further research work.


  1. With regards to the team mobility framework, the issue pertaining to the opti-
      mum number of players is not addressed in detail. This is an important factor
      which might lead to the instability of the final outcome as discussed in Chapter
      2. Although the smartphone app is used in Chapter 6 to deal with this problem,
      a more integrated solution might be needed in future. The Price of Anarchy

                                         144
CHAPTER 7. CONCLUSIONS AND FUTURE DIRECTIONS



     can be used as a method of upper bounding the number of players based on
     general assessment of various equilibria. The problem with this approach is that
     it is localized to each game. Alternatively, dynamic bounding of the different
     approaches should be investigated.

  2. With regards to the traveller-centric trip planner, as shown by the experimental
     work in this thesis, there are promising results from using the doctrines. How-
     ever, to understand the exact impact of the doctrines on the traffic requires an
     experimental work on a large scale under a wide range of scenarios. This should
     be carried out in future research work.

  3. The doctrines chosen in this thesis are limited to three main factors. In future
     work, it is possible to expand the fuzzy sets to include more doctrines and
     preferences. The safety doctrine, for example, can be expanded to include
     other factors such as the rate of traffic accident, visibility, pavement quality,
     travellers’ age and experience, and weather conditions such as fog, rain and
     hail. Moreover, geographic models could be adopted to consider sand storms
     instead of snow storms and the existence of sand on roads instead of snow and
     black ice.

  4. For the territory sharing problem, it is possible to add to the set of strategies
     some form of time stamps. That is, the model will not only operate on location
     basis, but it will be a locationally and temporally aware model. Furthermore,
     the time window (T) in the no regret model can be dynamic to serve both short
     and long term goals.




                                          145
Bibliography

[1] Konstantinos G Zografos, Konstantinos N Androutsopoulos, and Vassilis Spi-
   tadakis. Design and assessment of an online passenger information system for
   integrated multimodal trip planning. Intelligent Transportation Systems, IEEE
   Transactions on, 10(2):311–323, 2009.

[2] Jerald Jariyasunant, Branko Kerkez, Raja Sengupta, Steven Glaser, and
   Alexandre Bayen. Mobile transit trip planning with real-time data. 2011.

[3] Yanyan Chen, Michael GH Bell, and Klaus Bogenberger. Reliable pretrip multi-
   path planning and dynamic adaptation for a centralized road navigation system.
   Intelligent Transportation Systems, IEEE Transactions on, 8(1):14–20, 2007.

[4] Chao Chen, Daqing Zhang, Bin Guo, Xiaojuan Ma, Gang Pan, and Zhaohui Wu.
   Tripplanner: Personalized trip planning leveraging heterogeneous crowdsourced
   digital footprints. IEEE Transactions on Intelligent Transportation Systems,
   16(3):1259–1273, 2015.

[5] EH-C Lu, Chih-Yuan Lin, and Vincent S Tseng. Trip-mine: An efficient trip
   planning approach with travel time constraints. In Mobile Data Management
   (MDM), 2011 12th IEEE International Conference on, volume 1, pages 152–
   161. IEEE, 2011.


                                     146
BIBLIOGRAPHY



 [6] Bai-En Shie, S Yu Philip, and Vincent S Tseng. Mining interesting user behavior
    patterns in mobile commerce environments. Applied intelligence, 38(3):418–435,
    2013.

 [7] Zheng Xiang, Dan Wang, Joseph T O?Leary, and Daniel R Fesenmaier. Adapt-
    ing to the internet: trends in travelers? use of the web for trip planning. Journal
    of Travel Research, 54(4):511–527, 2015.

 [8] Wenjie Sha, Daehan Kwak, Badri Nath, and Liviu Iftode. Social vehicle nav-
    igation: integrating shared driving experience into vehicle navigation. In Pro-
    ceedings of the 14th Workshop on Mobile Computing Systems and Applications,
    page 16. ACM, 2013.

 [9] Julius Pfrommer, Joseph Warrington, Georg Schildbach, and Manfred Morari.
    Dynamic vehicle redistribution and online price incentives in shared mo-
    bility systems.   Intelligent Transportation Systems, IEEE Transactions on,
    15(4):1567–1578, 2014.

[10] E.W. Dijkstra. A note on two problems in connexion with graphs. Numerische
    mathematik, 1(1):269–271, 1959.

[11] M.M. Solomon. Algorithms for the vehicle routing and scheduling problems
    with time window constraints. Operations research, 35(2):254–265, 1987.

[12] M.M. Solomon and J. Desrosiers. Survey Paper–Time Window Constrained
    Routing and Scheduling Problems. Transportation science, 22(1):1, 1988.

[13] J.Y. Potvin and S. Bengio. The vehicle routing problem with time windows
    part II: genetic search. INFORMS journal on Computing, 8(2):165, 1996.




                                        147
BIBLIOGRAPHY



[14] Ulrike Ritzinger, Jakob Puchinger, and Richard F Hartl. A survey on dynamic
    and stochastic vehicle routing problems. International Journal of Production
    Research, 54(1):215–231, 2016.

[15] B. Barán and M. Schaerer. A multiobjective ant colony system for vehicle rout-
    ing problem with time windows. In IASTED International Multi-Conference
    on Applied Informatics, pages 97–102, 2003.

[16] B. Ombuki, B.J. Ross, and F. Hanshar. Multi-objective genetic algorithms for
    vehicle routing problem with time windows. Applied Intelligence, 24(1):17–30,
    2006.

[17] Karla L Hoffman, Manfred Padberg, and Giovanni Rinaldi. Traveling salesman
    problem. In Encyclopedia of Operations Research and Management Science,
    pages 1573–1578. Springer, 2013.

[18] P. Vansteenwegen, W. Souffriau, G.V. Berghe, and D.V. Oudheusden. Meta-
    heuristics for tourist trip planning. Metaheuristics in the Service Industry, pages
    15–31, 2009.

[19] LR Ford and DR Fulkerson. Flows in networks. 1962.

[20] Bruce Hellinga and Liping Fu. Route selection considering travel time variabil-
    ity. In 6 th World Congress on Intelligent Transport Systems, Toronto, Canada,
    1999.

[21] Victor J Blue, Jeffrey L Adler, and George F List. Real-time multiple-objective
    path search for in-vehicle route guidance systems. Transportation Research
    Record: Journal of the Transportation Research Board, 1588(1):10–17, 1997.




                                        148
BIBLIOGRAPHY



[22] Matthias Ehrgott, Judith YT Wang, Andrea Raith, and Chris Van Houtte. A
    bi-objective cyclist route choice model. Transportation research part A: policy
    and practice, 46(4):652–663, 2012.

[23] Andrea Raith, Judith YT Wang, Matthias Ehrgott, and Stuart A Mitchell.
    Solving multi-objective traffic assignment. Annals of Operations Research, pages
    1–34, 2013.

[24] Daniel Duque, Leonardo Lozano, and Andrés L Medaglia. An exact method for
    the biobjective shortest path problem for large-scale road networks. European
    Journal of Operational Research, 242(3):788–797, 2015.

[25] Anthony Chen, Jun-Seok Oh, Dongjoo Park, and Will Recker. Solving the
    bicriteria traffic equilibrium problem with variable demand and nonlinear path
    costs. Applied Mathematics and Computation, 217(7):3020–3031, 2010.

[26] Roger B Myerson. Game theory: analysis of conflict. Harvard university press,
    2013.

[27] Yu Sun, Huixia Huang, and Chi Zhou. Dea game cross-efficiency model to urban
    public infrastructure investment comprehensive efficiency of china. Mathemat-
    ical Problems in Engineering, 2016, 2016.

[28] Ernst Zermelo. Über eine anwendung der mengenlehre auf die theorie des
    schachspiels. In Proceedings of the Fifth International Congress of Mathemati-
    cians, volume 2, pages 501–504. II, Cambridge UP, Cambridge, 1913.

[29] Ulrich Schwalbe and Paul Walker. Zermelo and the early history of game theory.
    Games and economic behavior, 34(1):123–137, 2001.




                                         149
BIBLIOGRAPHY



[30] J. Neumann. Die zerlegung eines intervalles in abzhlbar viele kongruente teil-
    mengen. Fundamenta Mathematicae, 11(1):230–238, 1928.

[31] J von Neumann. von, morgenstern o. Theory of games and economic behavior,
    2, 1944.

[32] Martin J Osborne. A course in game theory. Cambridge, Mass.: MIT Press,
    1994.

[33] Donald B Gillies. Solutions to general non-zero-sum games. Contributions to
    the Theory of Games, 4:47–85, 1959.

[34] John Glen Wardrop. Road paper. some theoretical aspects of road traffic re-
    search. Proceedings of the institution of civil engineers, 1(3):325–362, 1952.

[35] CS Fisk. Game theory and transportation systems modelling. Transportation
    Research Part B: Methodological, 18(4):301–313, 1984.

[36] MJ Smith. The existence, uniqueness and stability of traffic equilibria. Trans-
    portation Research Part B: Methodological, 13(4):295–304, 1979.

[37] Rainer Feldmann, Martin Gairing, Thomas Lücking, Burkhard Monien, and
    Manuel Rode. Nashification and the coordination ratio for a selfish routing
    game. In Automata, Languages and Programming, pages 514–526. Springer,
    2003.

[38] Dimitris Fotakis, Spyros Kontogiannis, Elias Koutsoupias, Marios Mavronico-
    las, and Paul Spirakis. The structure and complexity of nash equilibria for a
    selfish routing game. In Automata, Languages and Programming, pages 123–
    134. Springer, 2002.



                                       150
BIBLIOGRAPHY



[39] Elias Koutsoupias and Christos Papadimitriou.     Worst-case equilibria.   In
    STACS 99, pages 404–413. Springer, 1999.

[40] Thomas Lücking, Marios Mavronicolas, Burkhard Monien, and Manuel Rode.
    A new model for selfish routing. In STACS 2004, pages 547–558. Springer, 2004.

[41] Po-An Chen and David Kempe. Altruism, selfishness, and spite in traffic rout-
    ing. In Proceedings of the 9th ACM conference on Electronic commerce, pages
    140–149. ACM, 2008.

[42] George Christodoulou. Price of anarchy. In Encyclopedia of Algorithms, pages
    665–667. Springer, 2008.

[43] Richard Steinberg and Willard I Zangwill. The prevalence of braess’ paradox.
    Transportation Science, 17(3):301–318, 1983.

[44] Rainer Feldmann, Martin Gairing, Thomas Lücking, Burkhard Monien, and
    Manuel Rode. Selfish routing in non-cooperative networks: A survey. In Math-
    ematical Foundations of Computer Science 2003, pages 21–45. Springer, 2003.

[45] Tim Roughgarden and Éva Tardos. How bad is selfish routing? Journal of the
    ACM (JACM), 49(2):236–259, 2002.

[46] Tim Roughgarden. Routing games. Algorithmic Game Theory, 18, 2007.

[47] Spyros Kontogiannis and Paul Spirakis. Atomic selfish routing in networks: A
    survey. In Internet and Network Economics, pages 989–1002. Springer, 2005.

[48] David Easley and Jon Kleinberg. Networks, crowds, and markets, volume 8.
    Cambridge Univ Press, 2010.




                                      151
BIBLIOGRAPHY



[49] David Levinson. Micro-foundations of congestion and pricing: A game theory
    perspective. Transportation Research Part A: Policy and Practice, 39(7):691–
    704, 2005.

[50] DC Colony. An application of game theory to route selection. Highway Research
    Record, 1970.

[51] Michael GH Bell. A game theory approach to measuring the performance reli-
    ability of transport networks. Transportation Research Part B: Methodological,
    34(6):533–545, 2000.

[52] Vito Fragnelli, Ignacio Garcia-Jurado, and Luciano Mendez-Naya. On short-
    est path games. Mathematical Methods of Operations Research, 52(2):251–264,
    2000.

[53] Mark Voorneveld and Sofia Grahn. Cost allocation in shortest path games.
    Mathematical methods of operations research, 56(2):323–340, 2002.

[54] Jos AM Potters, Imma J Curiel, and Stef H Tijs. Traveling salesman games.
    Mathematical Programming, 53(1-3):199–211, 1992.

[55] Arantza Estevez-Fernandez, Peter Borm, Marc Meertens, and Hans Reijnierse.
    On the core of routing games with revenues. 2006.

[56] Peter Borm, Herbert Hamers, and Ruud Hendrickx. Operations research games:
    A survey. Top, 9(2):139–199, 2001.

[57] John F Nash Jr. The bargaining problem. Econometrica: Journal of the Econo-
    metric Society, pages 155–162, 1950.

[58] John Nash. Two-person cooperative games. Econometrica: Journal of the
    Econometric Society, pages 128–140, 1953.

                                      152
BIBLIOGRAPHY



[59] John C Harsanyi. A simplified bargaining model for the n-person cooperative
    game. International Economic Review, 4(2):194–220, 1963.

[60] John C Harsanyi and Reinhard Selten. A generalized nash solution for two-
    person bargaining games with incomplete information. Management Science,
    18(5-Part-2):80–106, 1972.

[61] Ehud Kalai and Meir Smorodinsky. Other solutions to nash’s bargaining prob-
    lem. Econometrica: Journal of the Econometric Society, pages 513–518, 1975.

[62] Sergiu Hart and Andreu Mas-Colell. Bargaining and cooperation in strategic
    form games. Journal of the European Economic Association, 8(1):7–33, 2010.

[63] Robert W Rosenthal. A class of games possessing pure-strategy nash equilibria.
    International Journal of Game Theory, 2(1):65–67, 1973.

[64] Ara Hayrapetyan, Éva Tardos, and Tom Wexler. The effect of collusion in
    congestion games. In Proceedings of the thirty-eighth annual ACM symposium
    on Theory of computing, pages 89–98. ACM, 2006.

[65] Dimitris Fotakis, Spyros Kontogiannis, and Paul Spirakis. Atomic congestion
    games among coalitions. In Automata, Languages and Programming, pages
    572–583. Springer, 2006.

[66] Moshe Ben-Akiva, Andre De Palma, and Kaysi Isam. Dynamic network mod-
    els and driver information systems. Transportation Research Part A: General,
    25(5):251–266, 1991.

[67] Jeffrey L Adler, Wilfred W Recker, and Michael G McNally. A conflict model
    and interactive simulator (fastcars) for predicting enroute driver behavior in



                                       153
BIBLIOGRAPHY



    response to real-time traffic condition information. Transportation, 20(2):83–
    106, 1993.

[68] GAO Feng and WANG Mingzhe. Route choice behavior model with guidance
    information. Journal of Transportation Systems Engineering and Information
    Technology, 10(6):64–69, 2010.

[69] Theo Arentze et al.     Adaptive personalized travel information systems: A
    bayesian method to learn users’ personal preferences in multimodal trans-
    port networks.   Intelligent Transportation Systems, IEEE Transactions on,
    14(4):1957–1966, 2013.

[70] Jufen Yang and Guiyan Jiang. Development of an enhanced route choice model
    based on cumulative prospect theory. Transportation Research Part C: Emerg-
    ing Technologies, 47:168–178, 2014.

[71] Eran Ben-Elia and Yoram Shiftan. Which road do i take? a learning-based
    model of route-choice behavior with real-time information. Transportation Re-
    search Part A: Policy and Practice, 44(4):249–264, 2010.

[72] Johannes Illenberger, Gunnar Flötteröd, and Kai Nagel. A model of risk-
    sensitive route-choice behavior and the potential benefit of route guidance. In-
    telligent Transportation Systems, IEEE Transactions on, 12(2):384–389, 2011.

[73] Joachim Wahle, Ana Lúcia C Bazzan, Franziska Klügl, and Michael Schreck-
    enberg. The impact of real-time information in a two-route scenario using
    agent-based simulation. Transportation Research Part C: Emerging Technolo-
    gies, 10(5):399–417, 2002.




                                       154
BIBLIOGRAPHY



[74] Harold Lunenfeld. Human factor considerations of motorist navigation and in-
    formation systems. In Vehicle Navigation and Information Systems Conference,
    1989. Conference Record, pages 35–42. IEEE, 1989.

[75] Yu Marco Nie. Equilibrium analysis of macroscopic traffic oscillations. Trans-
    portation Research Part B: Methodological, 44(1):62–72, 2010.

[76] M Kawashima. Discrete minimal radio zone communication system and its
    application to traffic management and control. In Seminar on Urban Traffic
    Networks, Japan, 1989.

[77] Tsung-Sheng Chang, Linda K Nozick, and Mark A Turnquist. Multiobjective
    path finding in stochastic dynamic networks, with application to routing haz-
    ardous materials shipments. Transportation Science, 39(3):383–399, 2005.

[78] Haitham Masaud Amar and Otman A Basir. A bargaining-based solution to the
    team mobility planning game. IEEE Transactions on Intelligent Transportation
    Systems, 2017.

[79] Gerwald Van Gulick and Henk Norde. Fuzzy cores and fuzzy balancedness.
    Mathematical Methods of Operations Research, 77(2):131–146, 2013.

[80] Roberto Serrano. Cooperative games. In Computational Complexity, pages
    666–674. Springer, 2012.

[81] Gerard Debreu and Herbert Scarf. A limit theorem on the core of an economy.
    International Economic Review, 4(3):235–246, 1963.

[82] John F Nash et al. Equilibrium points in n-person games. Proceedings of the
    national academy of sciences, 36(1):48–49, 1950.



                                       155
BIBLIOGRAPHY



[83] Robert J Aumann and Jacques H Dreze. Cooperative games with coalition
    structures. International Journal of game theory, 3(4):217–237, 1974.

[84] Ki Hang Kim and Fred William Roush. Team theory. E. Horwood, 1987.

[85] Tim Roughgarden. The price of anarchy is independent of the network topology.
    Journal of Computer and System Sciences, 67(2):341–364, 2003.

[86] Tim Roughgarden. Intrinsic robustness of the price of anarchy. 2013.

[87] Elias Koutsoupias and Christos Papadimitriou. Worst-case equilibria. Computer
    science review, 3(2):65–69, 2009.

[88] H. M. Amar, N. M. Drawil, and O. A. Basir. Traveler centric trip planning:
    A behavioral-driven system. IEEE Transactions on Intelligent Transportation
    Systems, 17(6):1521–1537, June 2016.

[89] H. M. Amar and O. A. Basir. A solution to the congestion problem: Pro-
    files driven trip planning. In 2016 IEEE 84th Vehicular Technology Conference
    (VTC-Fall), pages 1–6, Sept 2016.

[90] Xuesong Zhou and Hani S Mahmassani. Dynamic origin-destination demand es-
    timation using automatic vehicle identification data. Intelligent Transportation
    Systems, IEEE Transactions on, 7(1):105–114, 2006.

[91] Horst F Wedde and Sebastian Senge. Beejama: A distributed, self-adaptive
    vehicle routing guidance approach. Intelligent Transportation Systems, IEEE
    Transactions on, 14(4):1882–1895, 2013.

[92] MF Ashby. Multi-objective optimization in material design and selection. Acta
    materialia, 48(1):359–369, 2000.


                                        156
BIBLIOGRAPHY



 [93] I. Berrada, J.A. Ferland, and P. Michelon. A multi-objective approach to nurse
     scheduling with both hard and soft constraints. Socio-Economic Planning Sci-
     ences, 30(3):183–193, 1996.

 [94] C. Lee, B. Ran, F. Yang, and W.Y. Loh. A Hybrid Tree Approach to Mod-
     eling Alternate Route Choice Behavior With Online Information. Journal of
     Intelligent Transportation Systems, 14(4):209–219, 2010.

 [95] Michael P Peterson. Evaluating mapping apis. In Modern Trends in Cartogra-
     phy, pages 183–197. Springer, 2015.

 [96] H. M. Amar and O. A. Basir. A game theoretic approach for the ride-sourcing
     territory sharing problem. In 2015 IEEE 82nd Vehicular Technology Conference
     (VTC2015-Fall), pages 1–2, Sept 2015.

 [97] Haitham Masaud Amar and Otman A Basir. A game theoretic solution for the
     territory sharing problem in social taxi networks. Accepted in IEEE Transac-
     tions on Intelligent Transportation Systems, 2017.

 [98] Georgios Zervas, Davide Proserpio, and John Byers. The rise of the sharing
     economy: Estimating the impact of airbnb on the hotel industry. Boston U.
     School of Management Research Paper, (2013-16), 2014.

 [99] L. Iftode, C. Borcea, N. Ravi, P. Kang, and Peng Zhou. Smart phone: an
     embedded system for universal interactions. In Distributed Computing Systems,
     2004. FTDCS 2004. Proceedings. 10th IEEE International Workshop on Future
     Trends of, pages 88–94, May 2004.

[100] Peng Zhou, Tamer Nadeem, Porlin Kang, Cristian Borcea, and Liviu Iftode.
     Ezcab: A cab booking application using short-range wireless communication. In


                                         157
BIBLIOGRAPHY



     Pervasive Computing and Communications, 2005. PerCom 2005. Third IEEE
     International Conference on, pages 27–38. IEEE, 2005.

[101] John Rempel. A review of uber, the growing alternative to traditional taxi
     service. 2014.

[102] Nigel Walton. Taxi apps could transform global transport models. The Oxford
     Analytica Daily Brief, 2014.

[103] Catherine Lee Rassman. Regulating rideshare without stifling innovation: Ex-
     amining the drivers, the insurance” gap,” and why pennsylvania should get on
     board. Pittsburgh Journal of Technology Law and Policy, 15(1):81–100, 2015.

[104] Lisa Rayle, Susan Shaheen, Nelson Chan, Danielle Dai, and Robert Cervero.
     App-based, on-demand ride services: Comparing taxi and ridesourcing trips
     and user characteristics in san francisco university of california transportation
     center (uctc). 2014.

[105] William A. Bailey, Jr. and Thomas D. Clark, Jr. Taxi management and route
     control: A systems study and simulation experiment. In Proceedings of the 24th
     Conference on Winter Simulation, WSC ’92, pages 1217–1222, New York, NY,
     USA, 1992. ACM.

[106] Alvina GH Kek, Ruey Long Cheu, Qiang Meng, and Chau Ha Fung. A decision
     support system for vehicle relocation operations in carsharing systems. Trans-
     portation Research Part E: Logistics and Transportation Review, 45(1):149–158,
     2009.

[107] Simone Weikl and Klaus Bogenberger. Relocation strategies and algorithms for
     free-floating car sharing systems. Intelligent Transportation Systems Magazine,
     IEEE, 5(4):100–111, 2013.

                                        158
BIBLIOGRAPHY



[108] Garrett Hardin. The tragedy of the commons. Science, 162(3859):1243–1248,
     1968.

[109] George Christodoulou and Elias Koutsoupias. The price of anarchy of finite
     congestion games. In Proceedings of the thirty-seventh annual ACM symposium
     on Theory of computing, pages 67–73. ACM, 2005.

[110] Robert J Aumann. Subjectivity and correlation in randomized strategies. Jour-
     nal of mathematical Economics, 1(1):67–96, 1974.

[111] Ludek Cigler and Boi Faltings. Symmetric subgame-perfect equilibria in re-
     source allocation. Journal of Artificial Intelligence Research, 49:323–361, 2014.

[112] Sergiu Hart and Andreu Mas-Colell. A simple adaptive procedure leading to
     correlated equilibrium. Econometrica, 68(5):1127–1150, 2000.

[113] Tim Roughgarden. Intrinsic robustness of the price of anarchy. In Proceedings
     of the Forty-first Annual ACM Symposium on Theory of Computing, STOC ’09,
     pages 513–522, New York, NY, USA, 2009. ACM.

[114] Ramesh Johari and John N Tsitsiklis. Efficiency loss in a network resource
     allocation game. Mathematics of Operations Research, 29(3):407–435, 2004.

[115] Yoram Bachrach, Vasilis Syrgkanis, Eva Tardos, and Milan Vojnovic. Strong
     price of anarchy and coalitional dynamics. arXiv preprint arXiv:1307.2537,
     2013.

[116] RJ Aumann. Game theory. the new palgrave: a dictionary of economics. Edited
     by John Eatwell. Murray Milgate and Peter Newman, The Macmillan Press
     Limited, 1987.



                                        159
BIBLIOGRAPHY



[117] Darrell Hoy. The concavity of atomic splittable congestion games with non-
     linear utility functions, 2012.




                                       160
Appendices




    161
Appendix A

Publication Related to This Thesis

A.1   Journal Papers

 1. Amar, Haitham Masaud, and Otman A. Basir. ”A Bargaining-Based Solu-
   tion to the Team Mobility Planning Game.” IEEE Transactions on Intelligent
   Transportation Systems (2017).

 2. Amar, Haitham Masaud, and Otman A. Basir. ”A Game Theoretic Solution
   For The Territory Sharing Problem In Social Taxi Networks.” Accepted in
   IEEE Transactions on Intelligent Transportation Systems (2017).

 3. Amar, Haitham Masaud, Nabil M. Drawil, and Otman A. Basir. ”Traveler
   Centric Trip Planning: A Behavioral-Driven System.” IEEE Transactions on
   Intelligent Transportation Systems 17.6 (2016): 1521-1537.

 4. Drawil, Nabil M., Haitham M. Amar, and Otman A. Basir. ”GPS localiza-
   tion accuracy classification: A context-based approach.” IEEE Transactions on
   Intelligent Transportation Systems 14.1 (2013): 262-273.




                                     162
  A.2       Conference Papers

5. Amar, Haitham M., and Otman A. Basir. ”A Solution to the Congestion Prob-
  lem: Profiles Driven Trip Planning.” Vehicular Technology Conference (VTC-
  Fall), 2016 IEEE 84th. IEEE, 2016.

6. Amar, Haitham M., and Otman A. Basir. ”A Game Theoretic Approach for the
  Ride-Sourcing Territory Sharing Problem.” Vehicular Technology Conference
  (VTC Fall), 2015 IEEE 82nd. IEEE, 2015.

7. Amar, Haitham M., Nabil M. Drawil, and Otman A. Basir. ”An Evidence-
  Based Approach for GPS Accuracy Classification.” Asian Research Publishing
  Network (ARPN).VOL. 10, NO. 3, FEBRUARY(2015).

8. Drawil, Nabil, Haitham Amar, and Otman Basir. ”Cellular Network Finger-
  print Localization Simulation: A Soft Computing Approach.” Vehicular Tech-
  nology Conference (VTC Fall), 2014 IEEE 80th. IEEE, 2014.

9. Drawil, Nabil, Haitham Amar, and Otman Basir. ”A solution to the ill-conditioned
  GPS accuracy classification problem: Context based classifier.” GLOBECOM
  Workshops (GC Wkshps), 2011 IEEE. IEEE, 2011.




                                     163

